Top-induced contributions to $H\rightarrow b\bar{b}$ and $H\rightarrow c\bar{c}$ at $\mathcal{O}(\alpha_s^3)$

In this paper we present a fully-differential calculation for the contributions to the partial widths $H\rightarrow b\bar{b}$ and $H\rightarrow c\bar{c}$ that are sensitive to the top quark Yukawa coupling $y_t$ to order $\alpha_s^3$. These contributions first enter at order $\alpha_s^2$ through terms proportional to $y_t y_q$ ($q=b,c$). At order $\alpha_s^3$ corrections to the mixed terms are present as well as a new contribution proportional to $y_t^2$. Our results retain the mass of the final-state quarks throughout, while the top quark is integrated out resulting in an effective field theory (EFT). Our results are implemented into a Monte Carlo code allowing for the application of arbitrary final-state selection cuts. As an example we present differential distributions for observables in the Higgs boson rest frame using the Durham jet clustering algorithm. We find that the total impact of the top-induced (i.e. EFT) pieces is sensitive to the nature of the final-state cuts, particularly b-tagging and c-tagging requirements. For bottom quarks, the EFT pieces contribute to the total width (and differential distributions) at around the percent level. The impact is much bigger for the $H\rightarrow c\bar{c}$ channel, with effects as large as 15%. We show however that their impact can be significantly reduced by the application of jet-tagging selection cuts.

==> anc/MISol.m <==
(* ::Package:: *)

(* Please refer to:

R. Mondini, U. Schubert and C. Williams

"Top Induced contributions to H-> ff at O(Subsuperscript[\[Alpha], s, 3])"

[arXiv:] *)



(* Description:

This file contains the Master Integrals for eq.(B.1) *)


(* Conventions:

- dimensional regularization scheme with number of spacetime dimensions d=4-2ep.

- Minkowskian metric with signature (+,-,...,-)

- integration measure defined in eq.(2.41)

- the integrals are given as functions of w and z defined in eq.(2.43)

- the result is expressed as a Taylor series in ep

- Zeta[n] stands for the Riemann Zeta function Zeta[n] 

- for each MI, MI["fam1",n] (n=1,...,20), MIfam1 is a list of replacement

  rules with the explicit expressions *)


(* Explicit Result *)
MIfam1 = {MI["fam1", 1] -> 1 + ep*(-2*GG[{-1}, w] + 2*GG[{-1}, z] + 2*GG[{0}, w] - 
     2*GG[{0}, z] - 2*GG[{1}, w] + 2*GG[{1}, z] - 2*Log[mb^2/mu^2]) + 
   ep^2*(GG[{-1}, z]*(4*GG[{0}, w] - 4*GG[{1}, w]) + 
     4*GG[{0}, z]*GG[{1}, w] + GG[{-1}, w]*(-4*GG[{-1}, z] + 4*GG[{0}, z] - 
       4*GG[{1}, z]) - 4*GG[{1}, w]*GG[{1}, z] + 
     GG[{0}, w]*(-4*GG[{0}, z] + 4*GG[{1}, z]) + 4*GG[{-1, -1}, w] + 
     4*GG[{-1, -1}, z] - 4*GG[{-1, 0}, w] - 4*GG[{-1, 0}, z] + 
     4*GG[{-1, 1}, w] + 4*GG[{-1, 1}, z] - 4*GG[{0, -1}, w] - 
     4*GG[{0, -1}, z] + 4*GG[{0, 0}, w] + 4*GG[{0, 0}, z] - 4*GG[{0, 1}, w] - 
     4*GG[{0, 1}, z] + 4*GG[{1, -1}, w] + 4*GG[{1, -1}, z] - 
     4*GG[{1, 0}, w] - 4*GG[{1, 0}, z] + 4*GG[{1, 1}, w] + 4*GG[{1, 1}, z] + 
     (4*GG[{-1}, w] - 4*GG[{-1}, z] - 4*GG[{0}, w] + 4*GG[{0}, z] + 
       4*GG[{1}, w] - 4*GG[{1}, z])*Log[mb^2/mu^2] + 2*Log[mb^2/mu^2]^2) + 
   ep^3*(GG[{0}, z]*(-8*GG[{-1, -1}, w] + 8*GG[{-1, 0}, w] - 
       8*GG[{-1, 1}, w] + 8*GG[{0, -1}, w] - 8*GG[{0, 0}, w] + 
       8*GG[{0, 1}, w] - 8*GG[{1, -1}, w] + 8*GG[{1, 0}, w] - 
       8*GG[{1, 1}, w]) + GG[{-1}, z]*(8*GG[{-1, -1}, w] - 8*GG[{-1, 0}, w] + 
       8*GG[{-1, 1}, w] - 8*GG[{0, -1}, w] + 8*GG[{0, 0}, w] - 
       8*GG[{0, 1}, w] + 8*GG[{1, -1}, w] - 8*GG[{1, 0}, w] + 
       8*GG[{1, 1}, w]) + GG[{1}, z]*(8*GG[{-1, -1}, w] - 8*GG[{-1, 0}, w] + 
       8*GG[{-1, 1}, w] - 8*GG[{0, -1}, w] + 8*GG[{0, 0}, w] - 
       8*GG[{0, 1}, w] + 8*GG[{1, -1}, w] - 8*GG[{1, 0}, w] + 
       8*GG[{1, 1}, w]) + GG[{-1}, w]*(-8*GG[{-1, -1}, z] + 
       8*GG[{-1, 0}, z] - 8*GG[{-1, 1}, z] + 8*GG[{0, -1}, z] - 
       8*GG[{0, 0}, z] + 8*GG[{0, 1}, z] - 8*GG[{1, -1}, z] + 
       8*GG[{1, 0}, z] - 8*GG[{1, 1}, z]) + 
     GG[{1}, w]*(-8*GG[{-1, -1}, z] + 8*GG[{-1, 0}, z] - 8*GG[{-1, 1}, z] + 
       8*GG[{0, -1}, z] - 8*GG[{0, 0}, z] + 8*GG[{0, 1}, z] - 
       8*GG[{1, -1}, z] + 8*GG[{1, 0}, z] - 8*GG[{1, 1}, z]) + 
     GG[{0}, w]*(8*GG[{-1, -1}, z] - 8*GG[{-1, 0}, z] + 8*GG[{-1, 1}, z] - 
       8*GG[{0, -1}, z] + 8*GG[{0, 0}, z] - 8*GG[{0, 1}, z] + 
       8*GG[{1, -1}, z] - 8*GG[{1, 0}, z] + 8*GG[{1, 1}, z]) - 
     8*GG[{-1, -1, -1}, w] + 8*GG[{-1, -1, -1}, z] + 8*GG[{-1, -1, 0}, w] - 
     8*GG[{-1, -1, 0}, z] - 8*GG[{-1, -1, 1}, w] + 8*GG[{-1, -1, 1}, z] + 
     8*GG[{-1, 0, -1}, w] - 8*GG[{-1, 0, -1}, z] - 8*GG[{-1, 0, 0}, w] + 
     8*GG[{-1, 0, 0}, z] + 8*GG[{-1, 0, 1}, w] - 8*GG[{-1, 0, 1}, z] - 
     8*GG[{-1, 1, -1}, w] + 8*GG[{-1, 1, -1}, z] + 8*GG[{-1, 1, 0}, w] - 
     8*GG[{-1, 1, 0}, z] - 8*GG[{-1, 1, 1}, w] + 8*GG[{-1, 1, 1}, z] + 
     8*GG[{0, -1, -1}, w] - 8*GG[{0, -1, -1}, z] - 8*GG[{0, -1, 0}, w] + 
     8*GG[{0, -1, 0}, z] + 8*GG[{0, -1, 1}, w] - 8*GG[{0, -1, 1}, z] - 
     8*GG[{0, 0, -1}, w] + 8*GG[{0, 0, -1}, z] + 8*GG[{0, 0, 0}, w] - 
     8*GG[{0, 0, 0}, z] - 8*GG[{0, 0, 1}, w] + 8*GG[{0, 0, 1}, z] + 
     8*GG[{0, 1, -1}, w] - 8*GG[{0, 1, -1}, z] - 8*GG[{0, 1, 0}, w] + 
     8*GG[{0, 1, 0}, z] + 8*GG[{0, 1, 1}, w] - 8*GG[{0, 1, 1}, z] - 
     8*GG[{1, -1, -1}, w] + 8*GG[{1, -1, -1}, z] + 8*GG[{1, -1, 0}, w] - 
     8*GG[{1, -1, 0}, z] - 8*GG[{1, -1, 1}, w] + 8*GG[{1, -1, 1}, z] + 
     8*GG[{1, 0, -1}, w] - 8*GG[{1, 0, -1}, z] - 8*GG[{1, 0, 0}, w] + 
     8*GG[{1, 0, 0}, z] + 8*GG[{1, 0, 1}, w] - 8*GG[{1, 0, 1}, z] - 
     8*GG[{1, 1, -1}, w] + 8*GG[{1, 1, -1}, z] + 8*GG[{1, 1, 0}, w] - 
     8*GG[{1, 1, 0}, z] - 8*GG[{1, 1, 1}, w] + 8*GG[{1, 1, 1}, z] + 
     (-8*GG[{0}, z]*GG[{1}, w] + GG[{-1}, z]*(-8*GG[{0}, w] + 8*GG[{1}, w]) + 
       GG[{0}, w]*(8*GG[{0}, z] - 8*GG[{1}, z]) + 8*GG[{1}, w]*GG[{1}, z] + 
       GG[{-1}, w]*(8*GG[{-1}, z] - 8*GG[{0}, z] + 8*GG[{1}, z]) - 
       8*GG[{-1, -1}, w] - 8*GG[{-1, -1}, z] + 8*GG[{-1, 0}, w] + 
       8*GG[{-1, 0}, z] - 8*GG[{-1, 1}, w] - 8*GG[{-1, 1}, z] + 
       8*GG[{0, -1}, w] + 8*GG[{0, -1}, z] - 8*GG[{0, 0}, w] - 
       8*GG[{0, 0}, z] + 8*GG[{0, 1}, w] + 8*GG[{0, 1}, z] - 
       8*GG[{1, -1}, w] - 8*GG[{1, -1}, z] + 8*GG[{1, 0}, w] + 
       8*GG[{1, 0}, z] - 8*GG[{1, 1}, w] - 8*GG[{1, 1}, z])*Log[mb^2/mu^2] + 
     (-4*GG[{-1}, w] + 4*GG[{-1}, z] + 4*GG[{0}, w] - 4*GG[{0}, z] - 
       4*GG[{1}, w] + 4*GG[{1}, z])*Log[mb^2/mu^2]^2 - 
     (4*Log[mb^2/mu^2]^3)/3) + 
   ep^4*(GG[{0, 1}, z]*(-16*GG[{1, -1}, w] + 16*GG[{1, 0}, w] - 
       16*GG[{1, 1}, w]) + GG[{0, -1}, z]*(-16*GG[{0, 0}, w] + 
       16*GG[{0, 1}, w] - 16*GG[{1, -1}, w] + 16*GG[{1, 0}, w] - 
       16*GG[{1, 1}, w]) + GG[{-1, 0}, z]*(-16*GG[{-1, 1}, w] + 
       16*GG[{0, -1}, w] - 16*GG[{0, 0}, w] + 16*GG[{0, 1}, w] - 
       16*GG[{1, -1}, w] + 16*GG[{1, 0}, w] - 16*GG[{1, 1}, w]) - 
     16*GG[{1, 0}, z]*GG[{1, 1}, w] + GG[{1, -1}, z]*
      (-16*GG[{1, 0}, w] + 16*GG[{1, 1}, w]) + 
     GG[{0, 0}, z]*(-16*GG[{0, 1}, w] + 16*GG[{1, -1}, w] - 
       16*GG[{1, 0}, w] + 16*GG[{1, 1}, w]) + GG[{-1, 1}, z]*
      (-16*GG[{0, -1}, w] + 16*GG[{0, 0}, w] - 16*GG[{0, 1}, w] + 
       16*GG[{1, -1}, w] - 16*GG[{1, 0}, w] + 16*GG[{1, 1}, w]) + 
     GG[{-1, -1}, z]*(-16*GG[{-1, 0}, w] + 16*GG[{-1, 1}, w] - 
       16*GG[{0, -1}, w] + 16*GG[{0, 0}, w] - 16*GG[{0, 1}, w] + 
       16*GG[{1, -1}, w] - 16*GG[{1, 0}, w] + 16*GG[{1, 1}, w]) + 
     GG[{1, 0}, w]*(16*GG[{1, 0}, z] - 16*GG[{1, 1}, z]) + 
     GG[{0, 1}, w]*(16*GG[{0, 1}, z] - 16*GG[{1, -1}, z] + 16*GG[{1, 0}, z] - 
       16*GG[{1, 1}, z]) + GG[{0, -1}, w]*(16*GG[{0, -1}, z] - 
       16*GG[{0, 0}, z] + 16*GG[{0, 1}, z] - 16*GG[{1, -1}, z] + 
       16*GG[{1, 0}, z] - 16*GG[{1, 1}, z]) + GG[{-1, 0}, w]*
      (16*GG[{-1, 0}, z] - 16*GG[{-1, 1}, z] + 16*GG[{0, -1}, z] - 
       16*GG[{0, 0}, z] + 16*GG[{0, 1}, z] - 16*GG[{1, -1}, z] + 
       16*GG[{1, 0}, z] - 16*GG[{1, 1}, z]) + 16*GG[{1, 1}, w]*
      GG[{1, 1}, z] + GG[{1, -1}, w]*(16*GG[{1, -1}, z] - 16*GG[{1, 0}, z] + 
       16*GG[{1, 1}, z]) + GG[{0, 0}, w]*(16*GG[{0, 0}, z] - 
       16*GG[{0, 1}, z] + 16*GG[{1, -1}, z] - 16*GG[{1, 0}, z] + 
       16*GG[{1, 1}, z]) + GG[{-1, 1}, w]*(16*GG[{-1, 1}, z] - 
       16*GG[{0, -1}, z] + 16*GG[{0, 0}, z] - 16*GG[{0, 1}, z] + 
       16*GG[{1, -1}, z] - 16*GG[{1, 0}, z] + 16*GG[{1, 1}, z]) + 
     GG[{-1, -1}, w]*(16*GG[{-1, -1}, z] - 16*GG[{-1, 0}, z] + 
       16*GG[{-1, 1}, z] - 16*GG[{0, -1}, z] + 16*GG[{0, 0}, z] - 
       16*GG[{0, 1}, z] + 16*GG[{1, -1}, z] - 16*GG[{1, 0}, z] + 
       16*GG[{1, 1}, z]) + GG[{-1}, z]*(-16*GG[{-1, -1, -1}, w] + 
       16*GG[{-1, -1, 0}, w] - 16*GG[{-1, -1, 1}, w] + 
       16*GG[{-1, 0, -1}, w] - 16*GG[{-1, 0, 0}, w] + 16*GG[{-1, 0, 1}, w] - 
       16*GG[{-1, 1, -1}, w] + 16*GG[{-1, 1, 0}, w] - 16*GG[{-1, 1, 1}, w] + 
       16*GG[{0, -1, -1}, w] - 16*GG[{0, -1, 0}, w] + 16*GG[{0, -1, 1}, w] - 
       16*GG[{0, 0, -1}, w] + 16*GG[{0, 0, 0}, w] - 16*GG[{0, 0, 1}, w] + 
       16*GG[{0, 1, -1}, w] - 16*GG[{0, 1, 0}, w] + 16*GG[{0, 1, 1}, w] - 
       16*GG[{1, -1, -1}, w] + 16*GG[{1, -1, 0}, w] - 16*GG[{1, -1, 1}, w] + 
       16*GG[{1, 0, -1}, w] - 16*GG[{1, 0, 0}, w] + 16*GG[{1, 0, 1}, w] - 
       16*GG[{1, 1, -1}, w] + 16*GG[{1, 1, 0}, w] - 16*GG[{1, 1, 1}, w]) + 
     GG[{1}, z]*(-16*GG[{-1, -1, -1}, w] + 16*GG[{-1, -1, 0}, w] - 
       16*GG[{-1, -1, 1}, w] + 16*GG[{-1, 0, -1}, w] - 16*GG[{-1, 0, 0}, w] + 
       16*GG[{-1, 0, 1}, w] - 16*GG[{-1, 1, -1}, w] + 16*GG[{-1, 1, 0}, w] - 
       16*GG[{-1, 1, 1}, w] + 16*GG[{0, -1, -1}, w] - 16*GG[{0, -1, 0}, w] + 
       16*GG[{0, -1, 1}, w] - 16*GG[{0, 0, -1}, w] + 16*GG[{0, 0, 0}, w] - 
       16*GG[{0, 0, 1}, w] + 16*GG[{0, 1, -1}, w] - 16*GG[{0, 1, 0}, w] + 
       16*GG[{0, 1, 1}, w] - 16*GG[{1, -1, -1}, w] + 16*GG[{1, -1, 0}, w] - 
       16*GG[{1, -1, 1}, w] + 16*GG[{1, 0, -1}, w] - 16*GG[{1, 0, 0}, w] + 
       16*GG[{1, 0, 1}, w] - 16*GG[{1, 1, -1}, w] + 16*GG[{1, 1, 0}, w] - 
       16*GG[{1, 1, 1}, w]) + GG[{0}, z]*(16*GG[{-1, -1, -1}, w] - 
       16*GG[{-1, -1, 0}, w] + 16*GG[{-1, -1, 1}, w] - 
       16*GG[{-1, 0, -1}, w] + 16*GG[{-1, 0, 0}, w] - 16*GG[{-1, 0, 1}, w] + 
       16*GG[{-1, 1, -1}, w] - 16*GG[{-1, 1, 0}, w] + 16*GG[{-1, 1, 1}, w] - 
       16*GG[{0, -1, -1}, w] + 16*GG[{0, -1, 0}, w] - 16*GG[{0, -1, 1}, w] + 
       16*GG[{0, 0, -1}, w] - 16*GG[{0, 0, 0}, w] + 16*GG[{0, 0, 1}, w] - 
       16*GG[{0, 1, -1}, w] + 16*GG[{0, 1, 0}, w] - 16*GG[{0, 1, 1}, w] + 
       16*GG[{1, -1, -1}, w] - 16*GG[{1, -1, 0}, w] + 16*GG[{1, -1, 1}, w] - 
       16*GG[{1, 0, -1}, w] + 16*GG[{1, 0, 0}, w] - 16*GG[{1, 0, 1}, w] + 
       16*GG[{1, 1, -1}, w] - 16*GG[{1, 1, 0}, w] + 16*GG[{1, 1, 1}, w]) + 
     GG[{-1}, w]*(-16*GG[{-1, -1, -1}, z] + 16*GG[{-1, -1, 0}, z] - 
       16*GG[{-1, -1, 1}, z] + 16*GG[{-1, 0, -1}, z] - 16*GG[{-1, 0, 0}, z] + 
       16*GG[{-1, 0, 1}, z] - 16*GG[{-1, 1, -1}, z] + 16*GG[{-1, 1, 0}, z] - 
       16*GG[{-1, 1, 1}, z] + 16*GG[{0, -1, -1}, z] - 16*GG[{0, -1, 0}, z] + 
       16*GG[{0, -1, 1}, z] - 16*GG[{0, 0, -1}, z] + 16*GG[{0, 0, 0}, z] - 
       16*GG[{0, 0, 1}, z] + 16*GG[{0, 1, -1}, z] - 16*GG[{0, 1, 0}, z] + 
       16*GG[{0, 1, 1}, z] - 16*GG[{1, -1, -1}, z] + 16*GG[{1, -1, 0}, z] - 
       16*GG[{1, -1, 1}, z] + 16*GG[{1, 0, -1}, z] - 16*GG[{1, 0, 0}, z] + 
       16*GG[{1, 0, 1}, z] - 16*GG[{1, 1, -1}, z] + 16*GG[{1, 1, 0}, z] - 
       16*GG[{1, 1, 1}, z]) + GG[{1}, w]*(-16*GG[{-1, -1, -1}, z] + 
       16*GG[{-1, -1, 0}, z] - 16*GG[{-1, -1, 1}, z] + 
       16*GG[{-1, 0, -1}, z] - 16*GG[{-1, 0, 0}, z] + 16*GG[{-1, 0, 1}, z] - 
       16*GG[{-1, 1, -1}, z] + 16*GG[{-1, 1, 0}, z] - 16*GG[{-1, 1, 1}, z] + 
       16*GG[{0, -1, -1}, z] - 16*GG[{0, -1, 0}, z] + 16*GG[{0, -1, 1}, z] - 
       16*GG[{0, 0, -1}, z] + 16*GG[{0, 0, 0}, z] - 16*GG[{0, 0, 1}, z] + 
       16*GG[{0, 1, -1}, z] - 16*GG[{0, 1, 0}, z] + 16*GG[{0, 1, 1}, z] - 
       16*GG[{1, -1, -1}, z] + 16*GG[{1, -1, 0}, z] - 16*GG[{1, -1, 1}, z] + 
       16*GG[{1, 0, -1}, z] - 16*GG[{1, 0, 0}, z] + 16*GG[{1, 0, 1}, z] - 
       16*GG[{1, 1, -1}, z] + 16*GG[{1, 1, 0}, z] - 16*GG[{1, 1, 1}, z]) + 
     GG[{0}, w]*(16*GG[{-1, -1, -1}, z] - 16*GG[{-1, -1, 0}, z] + 
       16*GG[{-1, -1, 1}, z] - 16*GG[{-1, 0, -1}, z] + 16*GG[{-1, 0, 0}, z] - 
       16*GG[{-1, 0, 1}, z] + 16*GG[{-1, 1, -1}, z] - 16*GG[{-1, 1, 0}, z] + 
       16*GG[{-1, 1, 1}, z] - 16*GG[{0, -1, -1}, z] + 16*GG[{0, -1, 0}, z] - 
       16*GG[{0, -1, 1}, z] + 16*GG[{0, 0, -1}, z] - 16*GG[{0, 0, 0}, z] + 
       16*GG[{0, 0, 1}, z] - 16*GG[{0, 1, -1}, z] + 16*GG[{0, 1, 0}, z] - 
       16*GG[{0, 1, 1}, z] + 16*GG[{1, -1, -1}, z] - 16*GG[{1, -1, 0}, z] + 
       16*GG[{1, -1, 1}, z] - 16*GG[{1, 0, -1}, z] + 16*GG[{1, 0, 0}, z] - 
       16*GG[{1, 0, 1}, z] + 16*GG[{1, 1, -1}, z] - 16*GG[{1, 1, 0}, z] + 
       16*GG[{1, 1, 1}, z]) + 16*GG[{-1, -1, -1, -1}, w] + 
     16*GG[{-1, -1, -1, -1}, z] - 16*GG[{-1, -1, -1, 0}, w] - 
     16*GG[{-1, -1, -1, 0}, z] + 16*GG[{-1, -1, -1, 1}, w] + 
     16*GG[{-1, -1, -1, 1}, z] - 16*GG[{-1, -1, 0, -1}, w] - 
     16*GG[{-1, -1, 0, -1}, z] + 16*GG[{-1, -1, 0, 0}, w] + 
     16*GG[{-1, -1, 0, 0}, z] - 16*GG[{-1, -1, 0, 1}, w] - 
     16*GG[{-1, -1, 0, 1}, z] + 16*GG[{-1, -1, 1, -1}, w] + 
     16*GG[{-1, -1, 1, -1}, z] - 16*GG[{-1, -1, 1, 0}, w] - 
     16*GG[{-1, -1, 1, 0}, z] + 16*GG[{-1, -1, 1, 1}, w] + 
     16*GG[{-1, -1, 1, 1}, z] - 16*GG[{-1, 0, -1, -1}, w] - 
     16*GG[{-1, 0, -1, -1}, z] + 16*GG[{-1, 0, -1, 0}, w] + 
     16*GG[{-1, 0, -1, 0}, z] - 16*GG[{-1, 0, -1, 1}, w] - 
     16*GG[{-1, 0, -1, 1}, z] + 16*GG[{-1, 0, 0, -1}, w] + 
     16*GG[{-1, 0, 0, -1}, z] - 16*GG[{-1, 0, 0, 0}, w] - 
     16*GG[{-1, 0, 0, 0}, z] + 16*GG[{-1, 0, 0, 1}, w] + 
     16*GG[{-1, 0, 0, 1}, z] - 16*GG[{-1, 0, 1, -1}, w] - 
     16*GG[{-1, 0, 1, -1}, z] + 16*GG[{-1, 0, 1, 0}, w] + 
     16*GG[{-1, 0, 1, 0}, z] - 16*GG[{-1, 0, 1, 1}, w] - 
     16*GG[{-1, 0, 1, 1}, z] + 16*GG[{-1, 1, -1, -1}, w] + 
     16*GG[{-1, 1, -1, -1}, z] - 16*GG[{-1, 1, -1, 0}, w] - 
     16*GG[{-1, 1, -1, 0}, z] + 16*GG[{-1, 1, -1, 1}, w] + 
     16*GG[{-1, 1, -1, 1}, z] - 16*GG[{-1, 1, 0, -1}, w] - 
     16*GG[{-1, 1, 0, -1}, z] + 16*GG[{-1, 1, 0, 0}, w] + 
     16*GG[{-1, 1, 0, 0}, z] - 16*GG[{-1, 1, 0, 1}, w] - 
     16*GG[{-1, 1, 0, 1}, z] + 16*GG[{-1, 1, 1, -1}, w] + 
     16*GG[{-1, 1, 1, -1}, z] - 16*GG[{-1, 1, 1, 0}, w] - 
     16*GG[{-1, 1, 1, 0}, z] + 16*GG[{-1, 1, 1, 1}, w] + 
     16*GG[{-1, 1, 1, 1}, z] - 16*GG[{0, -1, -1, -1}, w] - 
     16*GG[{0, -1, -1, -1}, z] + 16*GG[{0, -1, -1, 0}, w] + 
     16*GG[{0, -1, -1, 0}, z] - 16*GG[{0, -1, -1, 1}, w] - 
     16*GG[{0, -1, -1, 1}, z] + 16*GG[{0, -1, 0, -1}, w] + 
     16*GG[{0, -1, 0, -1}, z] - 16*GG[{0, -1, 0, 0}, w] - 
     16*GG[{0, -1, 0, 0}, z] + 16*GG[{0, -1, 0, 1}, w] + 
     16*GG[{0, -1, 0, 1}, z] - 16*GG[{0, -1, 1, -1}, w] - 
     16*GG[{0, -1, 1, -1}, z] + 16*GG[{0, -1, 1, 0}, w] + 
     16*GG[{0, -1, 1, 0}, z] - 16*GG[{0, -1, 1, 1}, w] - 
     16*GG[{0, -1, 1, 1}, z] + 16*GG[{0, 0, -1, -1}, w] + 
     16*GG[{0, 0, -1, -1}, z] - 16*GG[{0, 0, -1, 0}, w] - 
     16*GG[{0, 0, -1, 0}, z] + 16*GG[{0, 0, -1, 1}, w] + 
     16*GG[{0, 0, -1, 1}, z] - 16*GG[{0, 0, 0, -1}, w] - 
     16*GG[{0, 0, 0, -1}, z] + 16*GG[{0, 0, 0, 0}, w] + 
     16*GG[{0, 0, 0, 0}, z] - 16*GG[{0, 0, 0, 1}, w] - 
     16*GG[{0, 0, 0, 1}, z] + 16*GG[{0, 0, 1, -1}, w] + 
     16*GG[{0, 0, 1, -1}, z] - 16*GG[{0, 0, 1, 0}, w] - 
     16*GG[{0, 0, 1, 0}, z] + 16*GG[{0, 0, 1, 1}, w] + 
     16*GG[{0, 0, 1, 1}, z] - 16*GG[{0, 1, -1, -1}, w] - 
     16*GG[{0, 1, -1, -1}, z] + 16*GG[{0, 1, -1, 0}, w] + 
     16*GG[{0, 1, -1, 0}, z] - 16*GG[{0, 1, -1, 1}, w] - 
     16*GG[{0, 1, -1, 1}, z] + 16*GG[{0, 1, 0, -1}, w] + 
     16*GG[{0, 1, 0, -1}, z] - 16*GG[{0, 1, 0, 0}, w] - 
     16*GG[{0, 1, 0, 0}, z] + 16*GG[{0, 1, 0, 1}, w] + 
     16*GG[{0, 1, 0, 1}, z] - 16*GG[{0, 1, 1, -1}, w] - 
     16*GG[{0, 1, 1, -1}, z] + 16*GG[{0, 1, 1, 0}, w] + 
     16*GG[{0, 1, 1, 0}, z] - 16*GG[{0, 1, 1, 1}, w] - 
     16*GG[{0, 1, 1, 1}, z] + 16*GG[{1, -1, -1, -1}, w] + 
     16*GG[{1, -1, -1, -1}, z] - 16*GG[{1, -1, -1, 0}, w] - 
     16*GG[{1, -1, -1, 0}, z] + 16*GG[{1, -1, -1, 1}, w] + 
     16*GG[{1, -1, -1, 1}, z] - 16*GG[{1, -1, 0, -1}, w] - 
     16*GG[{1, -1, 0, -1}, z] + 16*GG[{1, -1, 0, 0}, w] + 
     16*GG[{1, -1, 0, 0}, z] - 16*GG[{1, -1, 0, 1}, w] - 
     16*GG[{1, -1, 0, 1}, z] + 16*GG[{1, -1, 1, -1}, w] + 
     16*GG[{1, -1, 1, -1}, z] - 16*GG[{1, -1, 1, 0}, w] - 
     16*GG[{1, -1, 1, 0}, z] + 16*GG[{1, -1, 1, 1}, w] + 
     16*GG[{1, -1, 1, 1}, z] - 16*GG[{1, 0, -1, -1}, w] - 
     16*GG[{1, 0, -1, -1}, z] + 16*GG[{1, 0, -1, 0}, w] + 
     16*GG[{1, 0, -1, 0}, z] - 16*GG[{1, 0, -1, 1}, w] - 
     16*GG[{1, 0, -1, 1}, z] + 16*GG[{1, 0, 0, -1}, w] + 
     16*GG[{1, 0, 0, -1}, z] - 16*GG[{1, 0, 0, 0}, w] - 
     16*GG[{1, 0, 0, 0}, z] + 16*GG[{1, 0, 0, 1}, w] + 
     16*GG[{1, 0, 0, 1}, z] - 16*GG[{1, 0, 1, -1}, w] - 
     16*GG[{1, 0, 1, -1}, z] + 16*GG[{1, 0, 1, 0}, w] + 
     16*GG[{1, 0, 1, 0}, z] - 16*GG[{1, 0, 1, 1}, w] - 
     16*GG[{1, 0, 1, 1}, z] + 16*GG[{1, 1, -1, -1}, w] + 
     16*GG[{1, 1, -1, -1}, z] - 16*GG[{1, 1, -1, 0}, w] - 
     16*GG[{1, 1, -1, 0}, z] + 16*GG[{1, 1, -1, 1}, w] + 
     16*GG[{1, 1, -1, 1}, z] - 16*GG[{1, 1, 0, -1}, w] - 
     16*GG[{1, 1, 0, -1}, z] + 16*GG[{1, 1, 0, 0}, w] + 
     16*GG[{1, 1, 0, 0}, z] - 16*GG[{1, 1, 0, 1}, w] - 
     16*GG[{1, 1, 0, 1}, z] + 16*GG[{1, 1, 1, -1}, w] + 
     16*GG[{1, 1, 1, -1}, z] - 16*GG[{1, 1, 1, 0}, w] - 
     16*GG[{1, 1, 1, 0}, z] + 16*GG[{1, 1, 1, 1}, w] + 
     16*GG[{1, 1, 1, 1}, z] + 
     (GG[{-1}, z]*(-16*GG[{-1, -1}, w] + 16*GG[{-1, 0}, w] - 
         16*GG[{-1, 1}, w] + 16*GG[{0, -1}, w] - 16*GG[{0, 0}, w] + 
         16*GG[{0, 1}, w] - 16*GG[{1, -1}, w] + 16*GG[{1, 0}, w] - 
         16*GG[{1, 1}, w]) + GG[{1}, z]*(-16*GG[{-1, -1}, w] + 
         16*GG[{-1, 0}, w] - 16*GG[{-1, 1}, w] + 16*GG[{0, -1}, w] - 
         16*GG[{0, 0}, w] + 16*GG[{0, 1}, w] - 16*GG[{1, -1}, w] + 
         16*GG[{1, 0}, w] - 16*GG[{1, 1}, w]) + 
       GG[{0}, z]*(16*GG[{-1, -1}, w] - 16*GG[{-1, 0}, w] + 
         16*GG[{-1, 1}, w] - 16*GG[{0, -1}, w] + 16*GG[{0, 0}, w] - 
         16*GG[{0, 1}, w] + 16*GG[{1, -1}, w] - 16*GG[{1, 0}, w] + 
         16*GG[{1, 1}, w]) + GG[{0}, w]*(-16*GG[{-1, -1}, z] + 
         16*GG[{-1, 0}, z] - 16*GG[{-1, 1}, z] + 16*GG[{0, -1}, z] - 
         16*GG[{0, 0}, z] + 16*GG[{0, 1}, z] - 16*GG[{1, -1}, z] + 
         16*GG[{1, 0}, z] - 16*GG[{1, 1}, z]) + GG[{-1}, w]*
        (16*GG[{-1, -1}, z] - 16*GG[{-1, 0}, z] + 16*GG[{-1, 1}, z] - 
         16*GG[{0, -1}, z] + 16*GG[{0, 0}, z] - 16*GG[{0, 1}, z] + 
         16*GG[{1, -1}, z] - 16*GG[{1, 0}, z] + 16*GG[{1, 1}, z]) + 
       GG[{1}, w]*(16*GG[{-1, -1}, z] - 16*GG[{-1, 0}, z] + 
         16*GG[{-1, 1}, z] - 16*GG[{0, -1}, z] + 16*GG[{0, 0}, z] - 
         16*GG[{0, 1}, z] + 16*GG[{1, -1}, z] - 16*GG[{1, 0}, z] + 
         16*GG[{1, 1}, z]) + 16*GG[{-1, -1, -1}, w] - 
       16*GG[{-1, -1, -1}, z] - 16*GG[{-1, -1, 0}, w] + 
       16*GG[{-1, -1, 0}, z] + 16*GG[{-1, -1, 1}, w] - 
       16*GG[{-1, -1, 1}, z] - 16*GG[{-1, 0, -1}, w] + 
       16*GG[{-1, 0, -1}, z] + 16*GG[{-1, 0, 0}, w] - 16*GG[{-1, 0, 0}, z] - 
       16*GG[{-1, 0, 1}, w] + 16*GG[{-1, 0, 1}, z] + 16*GG[{-1, 1, -1}, w] - 
       16*GG[{-1, 1, -1}, z] - 16*GG[{-1, 1, 0}, w] + 16*GG[{-1, 1, 0}, z] + 
       16*GG[{-1, 1, 1}, w] - 16*GG[{-1, 1, 1}, z] - 16*GG[{0, -1, -1}, w] + 
       16*GG[{0, -1, -1}, z] + 16*GG[{0, -1, 0}, w] - 16*GG[{0, -1, 0}, z] - 
       16*GG[{0, -1, 1}, w] + 16*GG[{0, -1, 1}, z] + 16*GG[{0, 0, -1}, w] - 
       16*GG[{0, 0, -1}, z] - 16*GG[{0, 0, 0}, w] + 16*GG[{0, 0, 0}, z] + 
       16*GG[{0, 0, 1}, w] - 16*GG[{0, 0, 1}, z] - 16*GG[{0, 1, -1}, w] + 
       16*GG[{0, 1, -1}, z] + 16*GG[{0, 1, 0}, w] - 16*GG[{0, 1, 0}, z] - 
       16*GG[{0, 1, 1}, w] + 16*GG[{0, 1, 1}, z] + 16*GG[{1, -1, -1}, w] - 
       16*GG[{1, -1, -1}, z] - 16*GG[{1, -1, 0}, w] + 16*GG[{1, -1, 0}, z] + 
       16*GG[{1, -1, 1}, w] - 16*GG[{1, -1, 1}, z] - 16*GG[{1, 0, -1}, w] + 
       16*GG[{1, 0, -1}, z] + 16*GG[{1, 0, 0}, w] - 16*GG[{1, 0, 0}, z] - 
       16*GG[{1, 0, 1}, w] + 16*GG[{1, 0, 1}, z] + 16*GG[{1, 1, -1}, w] - 
       16*GG[{1, 1, -1}, z] - 16*GG[{1, 1, 0}, w] + 16*GG[{1, 1, 0}, z] + 
       16*GG[{1, 1, 1}, w] - 16*GG[{1, 1, 1}, z])*Log[mb^2/mu^2] + 
     (GG[{-1}, z]*(8*GG[{0}, w] - 8*GG[{1}, w]) + 8*GG[{0}, z]*GG[{1}, w] + 
       GG[{-1}, w]*(-8*GG[{-1}, z] + 8*GG[{0}, z] - 8*GG[{1}, z]) - 
       8*GG[{1}, w]*GG[{1}, z] + GG[{0}, w]*(-8*GG[{0}, z] + 8*GG[{1}, z]) + 
       8*GG[{-1, -1}, w] + 8*GG[{-1, -1}, z] - 8*GG[{-1, 0}, w] - 
       8*GG[{-1, 0}, z] + 8*GG[{-1, 1}, w] + 8*GG[{-1, 1}, z] - 
       8*GG[{0, -1}, w] - 8*GG[{0, -1}, z] + 8*GG[{0, 0}, w] + 
       8*GG[{0, 0}, z] - 8*GG[{0, 1}, w] - 8*GG[{0, 1}, z] + 
       8*GG[{1, -1}, w] + 8*GG[{1, -1}, z] - 8*GG[{1, 0}, w] - 
       8*GG[{1, 0}, z] + 8*GG[{1, 1}, w] + 8*GG[{1, 1}, z])*
      Log[mb^2/mu^2]^2 + ((8*GG[{-1}, w])/3 - (8*GG[{-1}, z])/3 - 
       (8*GG[{0}, w])/3 + (8*GG[{0}, z])/3 + (8*GG[{1}, w])/3 - 
       (8*GG[{1}, z])/3)*Log[mb^2/mu^2]^3 + (2*Log[mb^2/mu^2]^4)/3), 
 MI["fam1", 2] -> 1 - 2*ep*Log[mb^2/mu^2] + 2*ep^2*Log[mb^2/mu^2]^2 - 
   (4*ep^3*Log[mb^2/mu^2]^3)/3 + (2*ep^4*Log[mb^2/mu^2]^4)/3, 
 MI["fam1", 3] -> ep^2*(-Pi^2/6 + GG[{0}, w]*(2*GG[{0}, z] - 2*GG[{1}, z]) + 
     GG[{0}, z]*(-GG[{-z^(-1)}, w] - GG[{z^(-1)}, w] - GG[{-z}, w] - 
       GG[{z}, w]) + GG[{1}, z]*(GG[{-z^(-1)}, w] + GG[{z^(-1)}, w] + 
       GG[{-z}, w] + GG[{z}, w]) + GG[{-1}, z]*(-2*GG[{0}, w] + 
       GG[{-z^(-1)}, w] + GG[{z^(-1)}, w] + GG[{-z}, w] + GG[{z}, w]) - 
     2*GG[{-1, -1}, z] + 2*GG[{-1, 0}, z] - 2*GG[{-1, 1}, z] + 
     2*GG[{0, -1}, w] + 2*GG[{0, -1}, z] - 2*GG[{0, 0}, w] - 
     2*GG[{0, 0}, z] + 2*GG[{0, 1}, w] + 2*GG[{0, 1}, z] - 2*GG[{1, -1}, z] + 
     2*GG[{1, 0}, z] - 2*GG[{1, 1}, z] - GG[{-z^(-1), -1}, w] + 
     GG[{-z^(-1), 0}, w] - GG[{-z^(-1), 1}, w] - GG[{z^(-1), -1}, w] + 
     GG[{z^(-1), 0}, w] - GG[{z^(-1), 1}, w] - GG[{-z, -1}, w] + 
     GG[{-z, 0}, w] - GG[{-z, 1}, w] - GG[{z, -1}, w] + GG[{z, 0}, w] - 
     GG[{z, 1}, w]) + ep^3*(GG[{0}, w]*((-2*Pi^2)/3 - 12*GG[{-1, -1}, z] + 
       12*GG[{-1, 0}, z] - 12*GG[{-1, 1}, z] + 12*GG[{0, -1}, z] - 
       12*GG[{0, 0}, z] + 12*GG[{0, 1}, z] - 12*GG[{1, -1}, z] + 
       12*GG[{1, 0}, z] - 12*GG[{1, 1}, z]) + 
     GG[{-1}, w]*(-Pi^2/3 - 4*GG[{-1, -1}, z] + 4*GG[{-1, 0}, z] - 
       4*GG[{-1, 1}, z] + 4*GG[{0, -1}, z] - 4*GG[{0, 0}, z] + 
       4*GG[{0, 1}, z] - 4*GG[{1, -1}, z] + 4*GG[{1, 0}, z] - 
       4*GG[{1, 1}, z]) + GG[{1}, w]*(-Pi^2/3 - 4*GG[{-1, -1}, z] + 
       4*GG[{-1, 0}, z] - 4*GG[{-1, 1}, z] + 4*GG[{0, -1}, z] - 
       4*GG[{0, 0}, z] + 4*GG[{0, 1}, z] - 4*GG[{1, -1}, z] + 
       4*GG[{1, 0}, z] - 4*GG[{1, 1}, z]) + GG[{-z^(-1)}, w]*
      (8*GG[{-1, -1}, z] - 8*GG[{-1, 0}, z] + 8*GG[{-1, 1}, z] - 
       8*GG[{0, -1}, z] + 8*GG[{0, 0}, z] - 8*GG[{0, 1}, z] + 
       8*GG[{1, -1}, z] - 8*GG[{1, 0}, z] + 8*GG[{1, 1}, z]) + 
     GG[{z}, w]*(8*GG[{-1, -1}, z] - 8*GG[{-1, 0}, z] + 8*GG[{-1, 1}, z] - 
       8*GG[{0, -1}, z] + 8*GG[{0, 0}, z] - 8*GG[{0, 1}, z] + 
       8*GG[{1, -1}, z] - 8*GG[{1, 0}, z] + 8*GG[{1, 1}, z]) + 
     GG[{z^(-1)}, w]*(Pi^2 + 8*GG[{-1, -1}, z] - 8*GG[{-1, 0}, z] + 
       8*GG[{-1, 1}, z] - 8*GG[{0, -1}, z] + 8*GG[{0, 0}, z] - 
       8*GG[{0, 1}, z] + 8*GG[{1, -1}, z] - 8*GG[{1, 0}, z] + 
       8*GG[{1, 1}, z]) + GG[{-z}, w]*(Pi^2 + 8*GG[{-1, -1}, z] - 
       8*GG[{-1, 0}, z] + 8*GG[{-1, 1}, z] - 8*GG[{0, -1}, z] + 
       8*GG[{0, 0}, z] - 8*GG[{0, 1}, z] + 8*GG[{1, -1}, z] - 
       8*GG[{1, 0}, z] + 8*GG[{1, 1}, z]) + 
     GG[{-1}, z]*((-2*Pi^2)/3 - 4*GG[{-1, 0}, w] + 2*GG[{-1, -z^(-1)}, w] + 
       2*GG[{-1, z^(-1)}, w] + 2*GG[{-1, -z}, w] + 2*GG[{-1, z}, w] + 
       4*GG[{0, -1}, w] - 12*GG[{0, 0}, w] + 4*GG[{0, 1}, w] + 
       4*GG[{0, -z^(-1)}, w] + 4*GG[{0, z^(-1)}, w] + 4*GG[{0, -z}, w] + 
       4*GG[{0, z}, w] - 4*GG[{1, 0}, w] + 2*GG[{1, -z^(-1)}, w] + 
       2*GG[{1, z^(-1)}, w] + 2*GG[{1, -z}, w] + 2*GG[{1, z}, w] - 
       2*GG[{-z^(-1), -1}, w] + 8*GG[{-z^(-1), 0}, w] - 
       2*GG[{-z^(-1), 1}, w] - 2*GG[{-z^(-1), -z^(-1)}, w] - 
       4*GG[{-z^(-1), z^(-1)}, w] - 4*GG[{-z^(-1), -z}, w] - 
       2*GG[{-z^(-1), z}, w] - 2*GG[{z^(-1), -1}, w] + 8*GG[{z^(-1), 0}, w] - 
       2*GG[{z^(-1), 1}, w] - 4*GG[{z^(-1), -z^(-1)}, w] - 
       2*GG[{z^(-1), z^(-1)}, w] - 2*GG[{z^(-1), -z}, w] - 
       4*GG[{z^(-1), z}, w] - 2*GG[{-z, -1}, w] + 8*GG[{-z, 0}, w] - 
       2*GG[{-z, 1}, w] - 4*GG[{-z, -z^(-1)}, w] - 2*GG[{-z, z^(-1)}, w] - 
       2*GG[{-z, -z}, w] - 4*GG[{-z, z}, w] - 2*GG[{z, -1}, w] + 
       8*GG[{z, 0}, w] - 2*GG[{z, 1}, w] - 2*GG[{z, -z^(-1)}, w] - 
       4*GG[{z, z^(-1)}, w] - 4*GG[{z, -z}, w] - 2*GG[{z, z}, w]) + 
     GG[{1}, z]*((-2*Pi^2)/3 - 4*GG[{-1, 0}, w] + 2*GG[{-1, -z^(-1)}, w] + 
       2*GG[{-1, z^(-1)}, w] + 2*GG[{-1, -z}, w] + 2*GG[{-1, z}, w] + 
       4*GG[{0, -1}, w] - 12*GG[{0, 0}, w] + 4*GG[{0, 1}, w] + 
       4*GG[{0, -z^(-1)}, w] + 4*GG[{0, z^(-1)}, w] + 4*GG[{0, -z}, w] + 
       4*GG[{0, z}, w] - 4*GG[{1, 0}, w] + 2*GG[{1, -z^(-1)}, w] + 
       2*GG[{1, z^(-1)}, w] + 2*GG[{1, -z}, w] + 2*GG[{1, z}, w] - 
       2*GG[{-z^(-1), -1}, w] + 8*GG[{-z^(-1), 0}, w] - 
       2*GG[{-z^(-1), 1}, w] - 2*GG[{-z^(-1), -z^(-1)}, w] - 
       4*GG[{-z^(-1), z^(-1)}, w] - 4*GG[{-z^(-1), -z}, w] - 
       2*GG[{-z^(-1), z}, w] - 2*GG[{z^(-1), -1}, w] + 8*GG[{z^(-1), 0}, w] - 
       2*GG[{z^(-1), 1}, w] - 4*GG[{z^(-1), -z^(-1)}, w] - 
       2*GG[{z^(-1), z^(-1)}, w] - 2*GG[{z^(-1), -z}, w] - 
       4*GG[{z^(-1), z}, w] - 2*GG[{-z, -1}, w] + 8*GG[{-z, 0}, w] - 
       2*GG[{-z, 1}, w] - 4*GG[{-z, -z^(-1)}, w] - 2*GG[{-z, z^(-1)}, w] - 
       2*GG[{-z, -z}, w] - 4*GG[{-z, z}, w] - 2*GG[{z, -1}, w] + 
       8*GG[{z, 0}, w] - 2*GG[{z, 1}, w] - 2*GG[{z, -z^(-1)}, w] - 
       4*GG[{z, z^(-1)}, w] - 4*GG[{z, -z}, w] - 2*GG[{z, z}, w]) + 
     GG[{0}, z]*((2*Pi^2)/3 + 4*GG[{-1, 0}, w] - 2*GG[{-1, -z^(-1)}, w] - 
       2*GG[{-1, z^(-1)}, w] - 2*GG[{-1, -z}, w] - 2*GG[{-1, z}, w] - 
       4*GG[{0, -1}, w] + 12*GG[{0, 0}, w] - 4*GG[{0, 1}, w] - 
       4*GG[{0, -z^(-1)}, w] - 4*GG[{0, z^(-1)}, w] - 4*GG[{0, -z}, w] - 
       4*GG[{0, z}, w] + 4*GG[{1, 0}, w] - 2*GG[{1, -z^(-1)}, w] - 
       2*GG[{1, z^(-1)}, w] - 2*GG[{1, -z}, w] - 2*GG[{1, z}, w] + 
       2*GG[{-z^(-1), -1}, w] - 8*GG[{-z^(-1), 0}, w] + 
       2*GG[{-z^(-1), 1}, w] + 2*GG[{-z^(-1), -z^(-1)}, w] + 
       4*GG[{-z^(-1), z^(-1)}, w] + 4*GG[{-z^(-1), -z}, w] + 
       2*GG[{-z^(-1), z}, w] + 2*GG[{z^(-1), -1}, w] - 8*GG[{z^(-1), 0}, w] + 
       2*GG[{z^(-1), 1}, w] + 4*GG[{z^(-1), -z^(-1)}, w] + 
       2*GG[{z^(-1), z^(-1)}, w] + 2*GG[{z^(-1), -z}, w] + 
       4*GG[{z^(-1), z}, w] + 2*GG[{-z, -1}, w] - 8*GG[{-z, 0}, w] + 
       2*GG[{-z, 1}, w] + 4*GG[{-z, -z^(-1)}, w] + 2*GG[{-z, z^(-1)}, w] + 
       2*GG[{-z, -z}, w] + 4*GG[{-z, z}, w] + 2*GG[{z, -1}, w] - 
       8*GG[{z, 0}, w] + 2*GG[{z, 1}, w] + 2*GG[{z, -z^(-1)}, w] + 
       4*GG[{z, z^(-1)}, w] + 4*GG[{z, -z}, w] + 2*GG[{z, z}, w]) - 
     12*GG[{-1, -1, -1}, z] + 12*GG[{-1, -1, 0}, z] - 12*GG[{-1, -1, 1}, z] + 
     4*GG[{-1, 0, -1}, w] + 12*GG[{-1, 0, -1}, z] - 4*GG[{-1, 0, 0}, w] - 
     12*GG[{-1, 0, 0}, z] + 4*GG[{-1, 0, 1}, w] + 12*GG[{-1, 0, 1}, z] - 
     12*GG[{-1, 1, -1}, z] + 12*GG[{-1, 1, 0}, z] - 12*GG[{-1, 1, 1}, z] - 
     2*GG[{-1, -z^(-1), -1}, w] + 2*GG[{-1, -z^(-1), 0}, w] - 
     2*GG[{-1, -z^(-1), 1}, w] - 2*GG[{-1, z^(-1), -1}, w] + 
     2*GG[{-1, z^(-1), 0}, w] - 2*GG[{-1, z^(-1), 1}, w] - 
     2*GG[{-1, -z, -1}, w] + 2*GG[{-1, -z, 0}, w] - 2*GG[{-1, -z, 1}, w] - 
     2*GG[{-1, z, -1}, w] + 2*GG[{-1, z, 0}, w] - 2*GG[{-1, z, 1}, w] - 
     4*GG[{0, -1, -1}, w] + 12*GG[{0, -1, -1}, z] + 4*GG[{0, -1, 0}, w] - 
     12*GG[{0, -1, 0}, z] - 4*GG[{0, -1, 1}, w] + 12*GG[{0, -1, 1}, z] + 
     12*GG[{0, 0, -1}, w] - 12*GG[{0, 0, -1}, z] - 12*GG[{0, 0, 0}, w] + 
     12*GG[{0, 0, 0}, z] + 12*GG[{0, 0, 1}, w] - 12*GG[{0, 0, 1}, z] - 
     4*GG[{0, 1, -1}, w] + 12*GG[{0, 1, -1}, z] + 4*GG[{0, 1, 0}, w] - 
     12*GG[{0, 1, 0}, z] - 4*GG[{0, 1, 1}, w] + 12*GG[{0, 1, 1}, z] - 
     4*GG[{0, -z^(-1), -1}, w] + 4*GG[{0, -z^(-1), 0}, w] - 
     4*GG[{0, -z^(-1), 1}, w] - 4*GG[{0, z^(-1), -1}, w] + 
     4*GG[{0, z^(-1), 0}, w] - 4*GG[{0, z^(-1), 1}, w] - 
     4*GG[{0, -z, -1}, w] + 4*GG[{0, -z, 0}, w] - 4*GG[{0, -z, 1}, w] - 
     4*GG[{0, z, -1}, w] + 4*GG[{0, z, 0}, w] - 4*GG[{0, z, 1}, w] - 
     12*GG[{1, -1, -1}, z] + 12*GG[{1, -1, 0}, z] - 12*GG[{1, -1, 1}, z] + 
     4*GG[{1, 0, -1}, w] + 12*GG[{1, 0, -1}, z] - 4*GG[{1, 0, 0}, w] - 
     12*GG[{1, 0, 0}, z] + 4*GG[{1, 0, 1}, w] + 12*GG[{1, 0, 1}, z] - 
     12*GG[{1, 1, -1}, z] + 12*GG[{1, 1, 0}, z] - 12*GG[{1, 1, 1}, z] - 
     2*GG[{1, -z^(-1), -1}, w] + 2*GG[{1, -z^(-1), 0}, w] - 
     2*GG[{1, -z^(-1), 1}, w] - 2*GG[{1, z^(-1), -1}, w] + 
     2*GG[{1, z^(-1), 0}, w] - 2*GG[{1, z^(-1), 1}, w] - 
     2*GG[{1, -z, -1}, w] + 2*GG[{1, -z, 0}, w] - 2*GG[{1, -z, 1}, w] - 
     2*GG[{1, z, -1}, w] + 2*GG[{1, z, 0}, w] - 2*GG[{1, z, 1}, w] + 
     2*GG[{-z^(-1), -1, -1}, w] - 2*GG[{-z^(-1), -1, 0}, w] + 
     2*GG[{-z^(-1), -1, 1}, w] - 8*GG[{-z^(-1), 0, -1}, w] + 
     8*GG[{-z^(-1), 0, 0}, w] - 8*GG[{-z^(-1), 0, 1}, w] + 
     2*GG[{-z^(-1), 1, -1}, w] - 2*GG[{-z^(-1), 1, 0}, w] + 
     2*GG[{-z^(-1), 1, 1}, w] + 2*GG[{-z^(-1), -z^(-1), -1}, w] - 
     2*GG[{-z^(-1), -z^(-1), 0}, w] + 2*GG[{-z^(-1), -z^(-1), 1}, w] + 
     4*GG[{-z^(-1), z^(-1), -1}, w] - 4*GG[{-z^(-1), z^(-1), 0}, w] + 
     4*GG[{-z^(-1), z^(-1), 1}, w] + 4*GG[{-z^(-1), -z, -1}, w] - 
     4*GG[{-z^(-1), -z, 0}, w] + 4*GG[{-z^(-1), -z, 1}, w] + 
     2*GG[{-z^(-1), z, -1}, w] - 2*GG[{-z^(-1), z, 0}, w] + 
     2*GG[{-z^(-1), z, 1}, w] + 2*GG[{z^(-1), -1, -1}, w] - 
     2*GG[{z^(-1), -1, 0}, w] + 2*GG[{z^(-1), -1, 1}, w] - 
     8*GG[{z^(-1), 0, -1}, w] + 8*GG[{z^(-1), 0, 0}, w] - 
     8*GG[{z^(-1), 0, 1}, w] + 2*GG[{z^(-1), 1, -1}, w] - 
     2*GG[{z^(-1), 1, 0}, w] + 2*GG[{z^(-1), 1, 1}, w] + 
     4*GG[{z^(-1), -z^(-1), -1}, w] - 4*GG[{z^(-1), -z^(-1), 0}, w] + 
     4*GG[{z^(-1), -z^(-1), 1}, w] + 2*GG[{z^(-1), z^(-1), -1}, w] - 
     2*GG[{z^(-1), z^(-1), 0}, w] + 2*GG[{z^(-1), z^(-1), 1}, w] + 
     2*GG[{z^(-1), -z, -1}, w] - 2*GG[{z^(-1), -z, 0}, w] + 
     2*GG[{z^(-1), -z, 1}, w] + 4*GG[{z^(-1), z, -1}, w] - 
     4*GG[{z^(-1), z, 0}, w] + 4*GG[{z^(-1), z, 1}, w] + 
     2*GG[{-z, -1, -1}, w] - 2*GG[{-z, -1, 0}, w] + 2*GG[{-z, -1, 1}, w] - 
     8*GG[{-z, 0, -1}, w] + 8*GG[{-z, 0, 0}, w] - 8*GG[{-z, 0, 1}, w] + 
     2*GG[{-z, 1, -1}, w] - 2*GG[{-z, 1, 0}, w] + 2*GG[{-z, 1, 1}, w] + 
     4*GG[{-z, -z^(-1), -1}, w] - 4*GG[{-z, -z^(-1), 0}, w] + 
     4*GG[{-z, -z^(-1), 1}, w] + 2*GG[{-z, z^(-1), -1}, w] - 
     2*GG[{-z, z^(-1), 0}, w] + 2*GG[{-z, z^(-1), 1}, w] + 
     2*GG[{-z, -z, -1}, w] - 2*GG[{-z, -z, 0}, w] + 2*GG[{-z, -z, 1}, w] + 
     4*GG[{-z, z, -1}, w] - 4*GG[{-z, z, 0}, w] + 4*GG[{-z, z, 1}, w] + 
     2*GG[{z, -1, -1}, w] - 2*GG[{z, -1, 0}, w] + 2*GG[{z, -1, 1}, w] - 
     8*GG[{z, 0, -1}, w] + 8*GG[{z, 0, 0}, w] - 8*GG[{z, 0, 1}, w] + 
     2*GG[{z, 1, -1}, w] - 2*GG[{z, 1, 0}, w] + 2*GG[{z, 1, 1}, w] + 
     2*GG[{z, -z^(-1), -1}, w] - 2*GG[{z, -z^(-1), 0}, w] + 
     2*GG[{z, -z^(-1), 1}, w] + 4*GG[{z, z^(-1), -1}, w] - 
     4*GG[{z, z^(-1), 0}, w] + 4*GG[{z, z^(-1), 1}, w] + 
     4*GG[{z, -z, -1}, w] - 4*GG[{z, -z, 0}, w] + 4*GG[{z, -z, 1}, w] + 
     2*GG[{z, z, -1}, w] - 2*GG[{z, z, 0}, w] + 2*GG[{z, z, 1}, w] + 
     (Pi^2/3 + GG[{0}, w]*(-4*GG[{0}, z] + 4*GG[{1}, z]) + 
       GG[{1}, z]*(-2*GG[{-z^(-1)}, w] - 2*GG[{z^(-1)}, w] - 2*GG[{-z}, w] - 
         2*GG[{z}, w]) + GG[{-1}, z]*(4*GG[{0}, w] - 2*GG[{-z^(-1)}, w] - 
         2*GG[{z^(-1)}, w] - 2*GG[{-z}, w] - 2*GG[{z}, w]) + 
       GG[{0}, z]*(2*GG[{-z^(-1)}, w] + 2*GG[{z^(-1)}, w] + 2*GG[{-z}, w] + 
         2*GG[{z}, w]) + 4*GG[{-1, -1}, z] - 4*GG[{-1, 0}, z] + 
       4*GG[{-1, 1}, z] - 4*GG[{0, -1}, w] - 4*GG[{0, -1}, z] + 
       4*GG[{0, 0}, w] + 4*GG[{0, 0}, z] - 4*GG[{0, 1}, w] - 
       4*GG[{0, 1}, z] + 4*GG[{1, -1}, z] - 4*GG[{1, 0}, z] + 
       4*GG[{1, 1}, z] + 2*GG[{-z^(-1), -1}, w] - 2*GG[{-z^(-1), 0}, w] + 
       2*GG[{-z^(-1), 1}, w] + 2*GG[{z^(-1), -1}, w] - 2*GG[{z^(-1), 0}, w] + 
       2*GG[{z^(-1), 1}, w] + 2*GG[{-z, -1}, w] - 2*GG[{-z, 0}, w] + 
       2*GG[{-z, 1}, w] + 2*GG[{z, -1}, w] - 2*GG[{z, 0}, w] + 
       2*GG[{z, 1}, w])*Log[mb^2/mu^2] - 2*Zeta[3]) + 
   ep^4*((-8*Pi^4)/45 + GG[{-1}, 1]*(4*Pi^2*GG[{-z^(-1)}, w] - 
       4*Pi^2*GG[{z^(-1)}, w] - 4*Pi^2*GG[{-z}, w] + 4*Pi^2*GG[{z}, w]) + 
     GG[{0, 0}, w]*((-8*Pi^2)/3 - 56*GG[{0, 0}, z] + 56*GG[{0, 1}, z] - 
       56*GG[{1, -1}, z] + 56*GG[{1, 0}, z] - 56*GG[{1, 1}, z]) + 
     GG[{1, 0}, w]*((-4*Pi^2)/3 + 24*GG[{1, 0}, z] - 24*GG[{1, 1}, z]) + 
     GG[{-1, 0}, w]*((-4*Pi^2)/3 + 24*GG[{-1, 0}, z] - 24*GG[{-1, 1}, z] + 
       24*GG[{0, -1}, z] - 24*GG[{0, 0}, z] + 24*GG[{0, 1}, z] - 
       24*GG[{1, -1}, z] + 24*GG[{1, 0}, z] - 24*GG[{1, 1}, z]) + 
     GG[{1, 1}, w]*((-2*Pi^2)/3 - 8*GG[{1, 1}, z]) + 
     GG[{1, -1}, w]*((-2*Pi^2)/3 - 8*GG[{1, -1}, z] + 8*GG[{1, 0}, z] - 
       8*GG[{1, 1}, z]) + GG[{0, 1}, w]*((-4*Pi^2)/3 + 8*GG[{0, 1}, z] - 
       8*GG[{1, -1}, z] + 8*GG[{1, 0}, z] - 8*GG[{1, 1}, z]) + 
     GG[{0, -1}, w]*((-4*Pi^2)/3 + 8*GG[{0, -1}, z] - 8*GG[{0, 0}, z] + 
       8*GG[{0, 1}, z] - 8*GG[{1, -1}, z] + 8*GG[{1, 0}, z] - 
       8*GG[{1, 1}, z]) + GG[{-1, 1}, w]*((-2*Pi^2)/3 - 8*GG[{-1, 1}, z] + 
       8*GG[{0, -1}, z] - 8*GG[{0, 0}, z] + 8*GG[{0, 1}, z] - 
       8*GG[{1, -1}, z] + 8*GG[{1, 0}, z] - 8*GG[{1, 1}, z]) + 
     GG[{-1, -1}, w]*((-2*Pi^2)/3 - 8*GG[{-1, -1}, z] + 8*GG[{-1, 0}, z] - 
       8*GG[{-1, 1}, z] + 8*GG[{0, -1}, z] - 8*GG[{0, 0}, z] + 
       8*GG[{0, 1}, z] - 8*GG[{1, -1}, z] + 8*GG[{1, 0}, z] - 
       8*GG[{1, 1}, z]) + GG[{-1, -z^(-1)}, w]*(-16*GG[{0, -1}, z] + 
       16*GG[{0, 0}, z] - 16*GG[{0, 1}, z] + 16*GG[{1, -1}, z] - 
       16*GG[{1, 0}, z] + 16*GG[{1, 1}, z]) + GG[{-1, z}, w]*
      (-16*GG[{0, -1}, z] + 16*GG[{0, 0}, z] - 16*GG[{0, 1}, z] + 
       16*GG[{1, -1}, z] - 16*GG[{1, 0}, z] + 16*GG[{1, 1}, z]) + 
     GG[{-1, z^(-1)}, w]*(2*Pi^2 - 16*GG[{0, -1}, z] + 16*GG[{0, 0}, z] - 
       16*GG[{0, 1}, z] + 16*GG[{1, -1}, z] - 16*GG[{1, 0}, z] + 
       16*GG[{1, 1}, z]) + GG[{-1, -z}, w]*(2*Pi^2 - 16*GG[{0, -1}, z] + 
       16*GG[{0, 0}, z] - 16*GG[{0, 1}, z] + 16*GG[{1, -1}, z] - 
       16*GG[{1, 0}, z] + 16*GG[{1, 1}, z]) + GG[{0, -z^(-1)}, w]*
      (32*GG[{1, -1}, z] - 32*GG[{1, 0}, z] + 32*GG[{1, 1}, z]) + 
     GG[{0, z}, w]*(32*GG[{1, -1}, z] - 32*GG[{1, 0}, z] + 
       32*GG[{1, 1}, z]) + GG[{0, z^(-1)}, w]*(4*Pi^2 + 32*GG[{1, -1}, z] - 
       32*GG[{1, 0}, z] + 32*GG[{1, 1}, z]) + GG[{0, -z}, w]*
      (4*Pi^2 + 32*GG[{1, -1}, z] - 32*GG[{1, 0}, z] + 32*GG[{1, 1}, z]) + 
     2*Pi^2*GG[{1, z^(-1)}, w] + 2*Pi^2*GG[{1, -z}, w] + 
     2*Pi^2*GG[{-z^(-1), -1}, w] + 2*Pi^2*GG[{-z^(-1), 0}, w] + 
     2*Pi^2*GG[{-z^(-1), 1}, w] - 4*Pi^2*GG[{-z^(-1), z^(-1)}, w] - 
     4*Pi^2*GG[{-z^(-1), -z}, w] + 2*Pi^2*GG[{z^(-1), 0}, w] - 
     2*Pi^2*GG[{z^(-1), z^(-1)}, w] - 2*Pi^2*GG[{z^(-1), -z}, w] + 
     2*Pi^2*GG[{-z, 0}, w] - 2*Pi^2*GG[{-z, z^(-1)}, w] - 
     2*Pi^2*GG[{-z, -z}, w] + 2*Pi^2*GG[{z, -1}, w] + 2*Pi^2*GG[{z, 0}, w] + 
     2*Pi^2*GG[{z, 1}, w] - 4*Pi^2*GG[{z, z^(-1)}, w] - 
     4*Pi^2*GG[{z, -z}, w] + GG[{1, 1}, z]*((-8*Pi^2)/3 + 
       16*GG[{1, -z^(-1)}, w] + 16*GG[{1, z^(-1)}, w] + 16*GG[{1, -z}, w] + 
       16*GG[{1, z}, w] + 8*GG[{-z^(-1), -1}, w] + 40*GG[{-z^(-1), 0}, w] + 
       8*GG[{-z^(-1), 1}, w] - 16*GG[{-z^(-1), -z^(-1)}, w] - 
       32*GG[{-z^(-1), z^(-1)}, w] - 32*GG[{-z^(-1), -z}, w] - 
       16*GG[{-z^(-1), z}, w] + 8*GG[{z^(-1), -1}, w] + 
       40*GG[{z^(-1), 0}, w] + 8*GG[{z^(-1), 1}, w] - 
       32*GG[{z^(-1), -z^(-1)}, w] - 16*GG[{z^(-1), z^(-1)}, w] - 
       16*GG[{z^(-1), -z}, w] - 32*GG[{z^(-1), z}, w] + 8*GG[{-z, -1}, w] + 
       40*GG[{-z, 0}, w] + 8*GG[{-z, 1}, w] - 32*GG[{-z, -z^(-1)}, w] - 
       16*GG[{-z, z^(-1)}, w] - 16*GG[{-z, -z}, w] - 32*GG[{-z, z}, w] + 
       8*GG[{z, -1}, w] + 40*GG[{z, 0}, w] + 8*GG[{z, 1}, w] - 
       16*GG[{z, -z^(-1)}, w] - 32*GG[{z, z^(-1)}, w] - 32*GG[{z, -z}, w] - 
       16*GG[{z, z}, w]) + GG[{1, -1}, z]*((-8*Pi^2)/3 - 24*GG[{1, 0}, w] - 
       8*GG[{1, 1}, w] + 16*GG[{1, -z^(-1)}, w] + 16*GG[{1, z^(-1)}, w] + 
       16*GG[{1, -z}, w] + 16*GG[{1, z}, w] + 8*GG[{-z^(-1), -1}, w] + 
       40*GG[{-z^(-1), 0}, w] + 8*GG[{-z^(-1), 1}, w] - 
       16*GG[{-z^(-1), -z^(-1)}, w] - 32*GG[{-z^(-1), z^(-1)}, w] - 
       32*GG[{-z^(-1), -z}, w] - 16*GG[{-z^(-1), z}, w] + 
       8*GG[{z^(-1), -1}, w] + 40*GG[{z^(-1), 0}, w] + 8*GG[{z^(-1), 1}, w] - 
       32*GG[{z^(-1), -z^(-1)}, w] - 16*GG[{z^(-1), z^(-1)}, w] - 
       16*GG[{z^(-1), -z}, w] - 32*GG[{z^(-1), z}, w] + 8*GG[{-z, -1}, w] + 
       40*GG[{-z, 0}, w] + 8*GG[{-z, 1}, w] - 32*GG[{-z, -z^(-1)}, w] - 
       16*GG[{-z, z^(-1)}, w] - 16*GG[{-z, -z}, w] - 32*GG[{-z, z}, w] + 
       8*GG[{z, -1}, w] + 40*GG[{z, 0}, w] + 8*GG[{z, 1}, w] - 
       16*GG[{z, -z^(-1)}, w] - 32*GG[{z, z^(-1)}, w] - 32*GG[{z, -z}, w] - 
       16*GG[{z, z}, w]) + GG[{0, 0}, z]*((-8*Pi^2)/3 - 8*GG[{0, 1}, w] + 
       32*GG[{0, -z^(-1)}, w] + 32*GG[{0, z^(-1)}, w] + 32*GG[{0, -z}, w] + 
       32*GG[{0, z}, w] - 8*GG[{1, -1}, w] - 24*GG[{1, 0}, w] - 
       8*GG[{1, 1}, w] + 16*GG[{1, -z^(-1)}, w] + 16*GG[{1, z^(-1)}, w] + 
       16*GG[{1, -z}, w] + 16*GG[{1, z}, w] + 8*GG[{-z^(-1), -1}, w] + 
       40*GG[{-z^(-1), 0}, w] + 8*GG[{-z^(-1), 1}, w] - 
       16*GG[{-z^(-1), -z^(-1)}, w] - 32*GG[{-z^(-1), z^(-1)}, w] - 
       32*GG[{-z^(-1), -z}, w] - 16*GG[{-z^(-1), z}, w] + 
       8*GG[{z^(-1), -1}, w] + 40*GG[{z^(-1), 0}, w] + 8*GG[{z^(-1), 1}, w] - 
       32*GG[{z^(-1), -z^(-1)}, w] - 16*GG[{z^(-1), z^(-1)}, w] - 
       16*GG[{z^(-1), -z}, w] - 32*GG[{z^(-1), z}, w] + 8*GG[{-z, -1}, w] + 
       40*GG[{-z, 0}, w] + 8*GG[{-z, 1}, w] - 32*GG[{-z, -z^(-1)}, w] - 
       16*GG[{-z, z^(-1)}, w] - 16*GG[{-z, -z}, w] - 32*GG[{-z, z}, w] + 
       8*GG[{z, -1}, w] + 40*GG[{z, 0}, w] + 8*GG[{z, 1}, w] - 
       16*GG[{z, -z^(-1)}, w] - 32*GG[{z, z^(-1)}, w] - 32*GG[{z, -z}, w] - 
       16*GG[{z, z}, w]) + GG[{-1, 1}, z]*((-8*Pi^2)/3 + 
       16*GG[{-1, -z^(-1)}, w] + 16*GG[{-1, z^(-1)}, w] + 
       16*GG[{-1, -z}, w] + 16*GG[{-1, z}, w] - 8*GG[{0, -1}, w] - 
       56*GG[{0, 0}, w] - 8*GG[{0, 1}, w] + 32*GG[{0, -z^(-1)}, w] + 
       32*GG[{0, z^(-1)}, w] + 32*GG[{0, -z}, w] + 32*GG[{0, z}, w] - 
       8*GG[{1, -1}, w] - 24*GG[{1, 0}, w] - 8*GG[{1, 1}, w] + 
       16*GG[{1, -z^(-1)}, w] + 16*GG[{1, z^(-1)}, w] + 16*GG[{1, -z}, w] + 
       16*GG[{1, z}, w] + 8*GG[{-z^(-1), -1}, w] + 40*GG[{-z^(-1), 0}, w] + 
       8*GG[{-z^(-1), 1}, w] - 16*GG[{-z^(-1), -z^(-1)}, w] - 
       32*GG[{-z^(-1), z^(-1)}, w] - 32*GG[{-z^(-1), -z}, w] - 
       16*GG[{-z^(-1), z}, w] + 8*GG[{z^(-1), -1}, w] + 
       40*GG[{z^(-1), 0}, w] + 8*GG[{z^(-1), 1}, w] - 
       32*GG[{z^(-1), -z^(-1)}, w] - 16*GG[{z^(-1), z^(-1)}, w] - 
       16*GG[{z^(-1), -z}, w] - 32*GG[{z^(-1), z}, w] + 8*GG[{-z, -1}, w] + 
       40*GG[{-z, 0}, w] + 8*GG[{-z, 1}, w] - 32*GG[{-z, -z^(-1)}, w] - 
       16*GG[{-z, z^(-1)}, w] - 16*GG[{-z, -z}, w] - 32*GG[{-z, z}, w] + 
       8*GG[{z, -1}, w] + 40*GG[{z, 0}, w] + 8*GG[{z, 1}, w] - 
       16*GG[{z, -z^(-1)}, w] - 32*GG[{z, z^(-1)}, w] - 32*GG[{z, -z}, w] - 
       16*GG[{z, z}, w]) + GG[{-1, -1}, z]*((-8*Pi^2)/3 - 24*GG[{-1, 0}, w] - 
       8*GG[{-1, 1}, w] + 16*GG[{-1, -z^(-1)}, w] + 16*GG[{-1, z^(-1)}, w] + 
       16*GG[{-1, -z}, w] + 16*GG[{-1, z}, w] - 8*GG[{0, -1}, w] - 
       56*GG[{0, 0}, w] - 8*GG[{0, 1}, w] + 32*GG[{0, -z^(-1)}, w] + 
       32*GG[{0, z^(-1)}, w] + 32*GG[{0, -z}, w] + 32*GG[{0, z}, w] - 
       8*GG[{1, -1}, w] - 24*GG[{1, 0}, w] - 8*GG[{1, 1}, w] + 
       16*GG[{1, -z^(-1)}, w] + 16*GG[{1, z^(-1)}, w] + 16*GG[{1, -z}, w] + 
       16*GG[{1, z}, w] + 8*GG[{-z^(-1), -1}, w] + 40*GG[{-z^(-1), 0}, w] + 
       8*GG[{-z^(-1), 1}, w] - 16*GG[{-z^(-1), -z^(-1)}, w] - 
       32*GG[{-z^(-1), z^(-1)}, w] - 32*GG[{-z^(-1), -z}, w] - 
       16*GG[{-z^(-1), z}, w] + 8*GG[{z^(-1), -1}, w] + 
       40*GG[{z^(-1), 0}, w] + 8*GG[{z^(-1), 1}, w] - 
       32*GG[{z^(-1), -z^(-1)}, w] - 16*GG[{z^(-1), z^(-1)}, w] - 
       16*GG[{z^(-1), -z}, w] - 32*GG[{z^(-1), z}, w] + 8*GG[{-z, -1}, w] + 
       40*GG[{-z, 0}, w] + 8*GG[{-z, 1}, w] - 32*GG[{-z, -z^(-1)}, w] - 
       16*GG[{-z, z^(-1)}, w] - 16*GG[{-z, -z}, w] - 32*GG[{-z, z}, w] + 
       8*GG[{z, -1}, w] + 40*GG[{z, 0}, w] + 8*GG[{z, 1}, w] - 
       16*GG[{z, -z^(-1)}, w] - 32*GG[{z, z^(-1)}, w] - 32*GG[{z, -z}, w] - 
       16*GG[{z, z}, w]) + GG[{1, 0}, z]*((8*Pi^2)/3 + 8*GG[{1, 1}, w] - 
       16*GG[{1, -z^(-1)}, w] - 16*GG[{1, z^(-1)}, w] - 16*GG[{1, -z}, w] - 
       16*GG[{1, z}, w] - 8*GG[{-z^(-1), -1}, w] - 40*GG[{-z^(-1), 0}, w] - 
       8*GG[{-z^(-1), 1}, w] + 16*GG[{-z^(-1), -z^(-1)}, w] + 
       32*GG[{-z^(-1), z^(-1)}, w] + 32*GG[{-z^(-1), -z}, w] + 
       16*GG[{-z^(-1), z}, w] - 8*GG[{z^(-1), -1}, w] - 
       40*GG[{z^(-1), 0}, w] - 8*GG[{z^(-1), 1}, w] + 
       32*GG[{z^(-1), -z^(-1)}, w] + 16*GG[{z^(-1), z^(-1)}, w] + 
       16*GG[{z^(-1), -z}, w] + 32*GG[{z^(-1), z}, w] - 8*GG[{-z, -1}, w] - 
       40*GG[{-z, 0}, w] - 8*GG[{-z, 1}, w] + 32*GG[{-z, -z^(-1)}, w] + 
       16*GG[{-z, z^(-1)}, w] + 16*GG[{-z, -z}, w] + 32*GG[{-z, z}, w] - 
       8*GG[{z, -1}, w] - 40*GG[{z, 0}, w] - 8*GG[{z, 1}, w] + 
       16*GG[{z, -z^(-1)}, w] + 32*GG[{z, z^(-1)}, w] + 32*GG[{z, -z}, w] + 
       16*GG[{z, z}, w]) + GG[{0, 1}, z]*((8*Pi^2)/3 - 
       32*GG[{0, -z^(-1)}, w] - 32*GG[{0, z^(-1)}, w] - 32*GG[{0, -z}, w] - 
       32*GG[{0, z}, w] + 8*GG[{1, -1}, w] + 24*GG[{1, 0}, w] + 
       8*GG[{1, 1}, w] - 16*GG[{1, -z^(-1)}, w] - 16*GG[{1, z^(-1)}, w] - 
       16*GG[{1, -z}, w] - 16*GG[{1, z}, w] - 8*GG[{-z^(-1), -1}, w] - 
       40*GG[{-z^(-1), 0}, w] - 8*GG[{-z^(-1), 1}, w] + 
       16*GG[{-z^(-1), -z^(-1)}, w] + 32*GG[{-z^(-1), z^(-1)}, w] + 
       32*GG[{-z^(-1), -z}, w] + 16*GG[{-z^(-1), z}, w] - 
       8*GG[{z^(-1), -1}, w] - 40*GG[{z^(-1), 0}, w] - 8*GG[{z^(-1), 1}, w] + 
       32*GG[{z^(-1), -z^(-1)}, w] + 16*GG[{z^(-1), z^(-1)}, w] + 
       16*GG[{z^(-1), -z}, w] + 32*GG[{z^(-1), z}, w] - 8*GG[{-z, -1}, w] - 
       40*GG[{-z, 0}, w] - 8*GG[{-z, 1}, w] + 32*GG[{-z, -z^(-1)}, w] + 
       16*GG[{-z, z^(-1)}, w] + 16*GG[{-z, -z}, w] + 32*GG[{-z, z}, w] - 
       8*GG[{z, -1}, w] - 40*GG[{z, 0}, w] - 8*GG[{z, 1}, w] + 
       16*GG[{z, -z^(-1)}, w] + 32*GG[{z, z^(-1)}, w] + 32*GG[{z, -z}, w] + 
       16*GG[{z, z}, w]) + GG[{0, -1}, z]*((8*Pi^2)/3 + 56*GG[{0, 0}, w] + 
       8*GG[{0, 1}, w] - 32*GG[{0, -z^(-1)}, w] - 32*GG[{0, z^(-1)}, w] - 
       32*GG[{0, -z}, w] - 32*GG[{0, z}, w] + 8*GG[{1, -1}, w] + 
       24*GG[{1, 0}, w] + 8*GG[{1, 1}, w] - 16*GG[{1, -z^(-1)}, w] - 
       16*GG[{1, z^(-1)}, w] - 16*GG[{1, -z}, w] - 16*GG[{1, z}, w] - 
       8*GG[{-z^(-1), -1}, w] - 40*GG[{-z^(-1), 0}, w] - 
       8*GG[{-z^(-1), 1}, w] + 16*GG[{-z^(-1), -z^(-1)}, w] + 
       32*GG[{-z^(-1), z^(-1)}, w] + 32*GG[{-z^(-1), -z}, w] + 
       16*GG[{-z^(-1), z}, w] - 8*GG[{z^(-1), -1}, w] - 
       40*GG[{z^(-1), 0}, w] - 8*GG[{z^(-1), 1}, w] + 
       32*GG[{z^(-1), -z^(-1)}, w] + 16*GG[{z^(-1), z^(-1)}, w] + 
       16*GG[{z^(-1), -z}, w] + 32*GG[{z^(-1), z}, w] - 8*GG[{-z, -1}, w] - 
       40*GG[{-z, 0}, w] - 8*GG[{-z, 1}, w] + 32*GG[{-z, -z^(-1)}, w] + 
       16*GG[{-z, z^(-1)}, w] + 16*GG[{-z, -z}, w] + 32*GG[{-z, z}, w] - 
       8*GG[{z, -1}, w] - 40*GG[{z, 0}, w] - 8*GG[{z, 1}, w] + 
       16*GG[{z, -z^(-1)}, w] + 32*GG[{z, z^(-1)}, w] + 32*GG[{z, -z}, w] + 
       16*GG[{z, z}, w]) + GG[{-1, 0}, z]*((8*Pi^2)/3 + 8*GG[{-1, 1}, w] - 
       16*GG[{-1, -z^(-1)}, w] - 16*GG[{-1, z^(-1)}, w] - 
       16*GG[{-1, -z}, w] - 16*GG[{-1, z}, w] + 8*GG[{0, -1}, w] + 
       56*GG[{0, 0}, w] + 8*GG[{0, 1}, w] - 32*GG[{0, -z^(-1)}, w] - 
       32*GG[{0, z^(-1)}, w] - 32*GG[{0, -z}, w] - 32*GG[{0, z}, w] + 
       8*GG[{1, -1}, w] + 24*GG[{1, 0}, w] + 8*GG[{1, 1}, w] - 
       16*GG[{1, -z^(-1)}, w] - 16*GG[{1, z^(-1)}, w] - 16*GG[{1, -z}, w] - 
       16*GG[{1, z}, w] - 8*GG[{-z^(-1), -1}, w] - 40*GG[{-z^(-1), 0}, w] - 
       8*GG[{-z^(-1), 1}, w] + 16*GG[{-z^(-1), -z^(-1)}, w] + 
       32*GG[{-z^(-1), z^(-1)}, w] + 32*GG[{-z^(-1), -z}, w] + 
       16*GG[{-z^(-1), z}, w] - 8*GG[{z^(-1), -1}, w] - 
       40*GG[{z^(-1), 0}, w] - 8*GG[{z^(-1), 1}, w] + 
       32*GG[{z^(-1), -z^(-1)}, w] + 16*GG[{z^(-1), z^(-1)}, w] + 
       16*GG[{z^(-1), -z}, w] + 32*GG[{z^(-1), z}, w] - 8*GG[{-z, -1}, w] - 
       40*GG[{-z, 0}, w] - 8*GG[{-z, 1}, w] + 32*GG[{-z, -z^(-1)}, w] + 
       16*GG[{-z, z^(-1)}, w] + 16*GG[{-z, -z}, w] + 32*GG[{-z, z}, w] - 
       8*GG[{z, -1}, w] - 40*GG[{z, 0}, w] - 8*GG[{z, 1}, w] + 
       16*GG[{z, -z^(-1)}, w] + 32*GG[{z, z^(-1)}, w] + 32*GG[{z, -z}, w] + 
       16*GG[{z, z}, w]) - 56*GG[{-1, -1, -1, -1}, z] + 
     56*GG[{-1, -1, -1, 0}, z] - 56*GG[{-1, -1, -1, 1}, z] + 
     8*GG[{-1, -1, 0, -1}, w] + 56*GG[{-1, -1, 0, -1}, z] - 
     8*GG[{-1, -1, 0, 0}, w] - 56*GG[{-1, -1, 0, 0}, z] + 
     8*GG[{-1, -1, 0, 1}, w] + 56*GG[{-1, -1, 0, 1}, z] - 
     56*GG[{-1, -1, 1, -1}, z] + 56*GG[{-1, -1, 1, 0}, z] - 
     56*GG[{-1, -1, 1, 1}, z] - 4*GG[{-1, -1, -z^(-1), -1}, w] + 
     4*GG[{-1, -1, -z^(-1), 0}, w] - 4*GG[{-1, -1, -z^(-1), 1}, w] - 
     4*GG[{-1, -1, z^(-1), -1}, w] + 4*GG[{-1, -1, z^(-1), 0}, w] - 
     4*GG[{-1, -1, z^(-1), 1}, w] - 4*GG[{-1, -1, -z, -1}, w] + 
     4*GG[{-1, -1, -z, 0}, w] - 4*GG[{-1, -1, -z, 1}, w] - 
     4*GG[{-1, -1, z, -1}, w] + 4*GG[{-1, -1, z, 0}, w] - 
     4*GG[{-1, -1, z, 1}, w] - 8*GG[{-1, 0, -1, -1}, w] + 
     56*GG[{-1, 0, -1, -1}, z] + 8*GG[{-1, 0, -1, 0}, w] - 
     56*GG[{-1, 0, -1, 0}, z] - 8*GG[{-1, 0, -1, 1}, w] + 
     56*GG[{-1, 0, -1, 1}, z] + 24*GG[{-1, 0, 0, -1}, w] - 
     56*GG[{-1, 0, 0, -1}, z] - 24*GG[{-1, 0, 0, 0}, w] + 
     56*GG[{-1, 0, 0, 0}, z] + 24*GG[{-1, 0, 0, 1}, w] - 
     56*GG[{-1, 0, 0, 1}, z] - 8*GG[{-1, 0, 1, -1}, w] + 
     56*GG[{-1, 0, 1, -1}, z] + 8*GG[{-1, 0, 1, 0}, w] - 
     56*GG[{-1, 0, 1, 0}, z] - 8*GG[{-1, 0, 1, 1}, w] + 
     56*GG[{-1, 0, 1, 1}, z] - 8*GG[{-1, 0, -z^(-1), -1}, w] + 
     8*GG[{-1, 0, -z^(-1), 0}, w] - 8*GG[{-1, 0, -z^(-1), 1}, w] - 
     8*GG[{-1, 0, z^(-1), -1}, w] + 8*GG[{-1, 0, z^(-1), 0}, w] - 
     8*GG[{-1, 0, z^(-1), 1}, w] - 8*GG[{-1, 0, -z, -1}, w] + 
     8*GG[{-1, 0, -z, 0}, w] - 8*GG[{-1, 0, -z, 1}, w] - 
     8*GG[{-1, 0, z, -1}, w] + 8*GG[{-1, 0, z, 0}, w] - 
     8*GG[{-1, 0, z, 1}, w] - 56*GG[{-1, 1, -1, -1}, z] + 
     56*GG[{-1, 1, -1, 0}, z] - 56*GG[{-1, 1, -1, 1}, z] + 
     8*GG[{-1, 1, 0, -1}, w] + 56*GG[{-1, 1, 0, -1}, z] - 
     8*GG[{-1, 1, 0, 0}, w] - 56*GG[{-1, 1, 0, 0}, z] + 
     8*GG[{-1, 1, 0, 1}, w] + 56*GG[{-1, 1, 0, 1}, z] - 
     56*GG[{-1, 1, 1, -1}, z] + 56*GG[{-1, 1, 1, 0}, z] - 
     56*GG[{-1, 1, 1, 1}, z] - 4*GG[{-1, 1, -z^(-1), -1}, w] + 
     4*GG[{-1, 1, -z^(-1), 0}, w] - 4*GG[{-1, 1, -z^(-1), 1}, w] - 
     4*GG[{-1, 1, z^(-1), -1}, w] + 4*GG[{-1, 1, z^(-1), 0}, w] - 
     4*GG[{-1, 1, z^(-1), 1}, w] - 4*GG[{-1, 1, -z, -1}, w] + 
     4*GG[{-1, 1, -z, 0}, w] - 4*GG[{-1, 1, -z, 1}, w] - 
     4*GG[{-1, 1, z, -1}, w] + 4*GG[{-1, 1, z, 0}, w] - 
     4*GG[{-1, 1, z, 1}, w] + 4*GG[{-1, -z^(-1), -1, -1}, w] - 
     4*GG[{-1, -z^(-1), -1, 0}, w] + 4*GG[{-1, -z^(-1), -1, 1}, w] - 
     16*GG[{-1, -z^(-1), 0, -1}, w] + 16*GG[{-1, -z^(-1), 0, 0}, w] - 
     16*GG[{-1, -z^(-1), 0, 1}, w] + 4*GG[{-1, -z^(-1), 1, -1}, w] - 
     4*GG[{-1, -z^(-1), 1, 0}, w] + 4*GG[{-1, -z^(-1), 1, 1}, w] + 
     4*GG[{-1, -z^(-1), -z^(-1), -1}, w] - 
     4*GG[{-1, -z^(-1), -z^(-1), 0}, w] + 
     4*GG[{-1, -z^(-1), -z^(-1), 1}, w] + 
     8*GG[{-1, -z^(-1), z^(-1), -1}, w] - 8*GG[{-1, -z^(-1), z^(-1), 0}, w] + 
     8*GG[{-1, -z^(-1), z^(-1), 1}, w] + 8*GG[{-1, -z^(-1), -z, -1}, w] - 
     8*GG[{-1, -z^(-1), -z, 0}, w] + 8*GG[{-1, -z^(-1), -z, 1}, w] + 
     4*GG[{-1, -z^(-1), z, -1}, w] - 4*GG[{-1, -z^(-1), z, 0}, w] + 
     4*GG[{-1, -z^(-1), z, 1}, w] + 4*GG[{-1, z^(-1), -1, -1}, w] - 
     4*GG[{-1, z^(-1), -1, 0}, w] + 4*GG[{-1, z^(-1), -1, 1}, w] - 
     16*GG[{-1, z^(-1), 0, -1}, w] + 16*GG[{-1, z^(-1), 0, 0}, w] - 
     16*GG[{-1, z^(-1), 0, 1}, w] + 4*GG[{-1, z^(-1), 1, -1}, w] - 
     4*GG[{-1, z^(-1), 1, 0}, w] + 4*GG[{-1, z^(-1), 1, 1}, w] + 
     8*GG[{-1, z^(-1), -z^(-1), -1}, w] - 8*GG[{-1, z^(-1), -z^(-1), 0}, w] + 
     8*GG[{-1, z^(-1), -z^(-1), 1}, w] + 4*GG[{-1, z^(-1), z^(-1), -1}, w] - 
     4*GG[{-1, z^(-1), z^(-1), 0}, w] + 4*GG[{-1, z^(-1), z^(-1), 1}, w] + 
     4*GG[{-1, z^(-1), -z, -1}, w] - 4*GG[{-1, z^(-1), -z, 0}, w] + 
     4*GG[{-1, z^(-1), -z, 1}, w] + 8*GG[{-1, z^(-1), z, -1}, w] - 
     8*GG[{-1, z^(-1), z, 0}, w] + 8*GG[{-1, z^(-1), z, 1}, w] + 
     4*GG[{-1, -z, -1, -1}, w] - 4*GG[{-1, -z, -1, 0}, w] + 
     4*GG[{-1, -z, -1, 1}, w] - 16*GG[{-1, -z, 0, -1}, w] + 
     16*GG[{-1, -z, 0, 0}, w] - 16*GG[{-1, -z, 0, 1}, w] + 
     4*GG[{-1, -z, 1, -1}, w] - 4*GG[{-1, -z, 1, 0}, w] + 
     4*GG[{-1, -z, 1, 1}, w] + 8*GG[{-1, -z, -z^(-1), -1}, w] - 
     8*GG[{-1, -z, -z^(-1), 0}, w] + 8*GG[{-1, -z, -z^(-1), 1}, w] + 
     4*GG[{-1, -z, z^(-1), -1}, w] - 4*GG[{-1, -z, z^(-1), 0}, w] + 
     4*GG[{-1, -z, z^(-1), 1}, w] + 4*GG[{-1, -z, -z, -1}, w] - 
     4*GG[{-1, -z, -z, 0}, w] + 4*GG[{-1, -z, -z, 1}, w] + 
     8*GG[{-1, -z, z, -1}, w] - 8*GG[{-1, -z, z, 0}, w] + 
     8*GG[{-1, -z, z, 1}, w] + 4*GG[{-1, z, -1, -1}, w] - 
     4*GG[{-1, z, -1, 0}, w] + 4*GG[{-1, z, -1, 1}, w] - 
     16*GG[{-1, z, 0, -1}, w] + 16*GG[{-1, z, 0, 0}, w] - 
     16*GG[{-1, z, 0, 1}, w] + 4*GG[{-1, z, 1, -1}, w] - 
     4*GG[{-1, z, 1, 0}, w] + 4*GG[{-1, z, 1, 1}, w] + 
     4*GG[{-1, z, -z^(-1), -1}, w] - 4*GG[{-1, z, -z^(-1), 0}, w] + 
     4*GG[{-1, z, -z^(-1), 1}, w] + 8*GG[{-1, z, z^(-1), -1}, w] - 
     8*GG[{-1, z, z^(-1), 0}, w] + 8*GG[{-1, z, z^(-1), 1}, w] + 
     8*GG[{-1, z, -z, -1}, w] - 8*GG[{-1, z, -z, 0}, w] + 
     8*GG[{-1, z, -z, 1}, w] + 4*GG[{-1, z, z, -1}, w] - 
     4*GG[{-1, z, z, 0}, w] + 4*GG[{-1, z, z, 1}, w] + 
     8*GG[{0, -1, -1, -1}, w] + 56*GG[{0, -1, -1, -1}, z] - 
     8*GG[{0, -1, -1, 0}, w] - 56*GG[{0, -1, -1, 0}, z] + 
     8*GG[{0, -1, -1, 1}, w] + 56*GG[{0, -1, -1, 1}, z] + 
     8*GG[{0, -1, 0, -1}, w] - 56*GG[{0, -1, 0, -1}, z] - 
     8*GG[{0, -1, 0, 0}, w] + 56*GG[{0, -1, 0, 0}, z] + 
     8*GG[{0, -1, 0, 1}, w] - 56*GG[{0, -1, 0, 1}, z] + 
     8*GG[{0, -1, 1, -1}, w] + 56*GG[{0, -1, 1, -1}, z] - 
     8*GG[{0, -1, 1, 0}, w] - 56*GG[{0, -1, 1, 0}, z] + 
     8*GG[{0, -1, 1, 1}, w] + 56*GG[{0, -1, 1, 1}, z] - 
     8*GG[{0, -1, -z^(-1), -1}, w] + 8*GG[{0, -1, -z^(-1), 0}, w] - 
     8*GG[{0, -1, -z^(-1), 1}, w] - 8*GG[{0, -1, z^(-1), -1}, w] + 
     8*GG[{0, -1, z^(-1), 0}, w] - 8*GG[{0, -1, z^(-1), 1}, w] - 
     8*GG[{0, -1, -z, -1}, w] + 8*GG[{0, -1, -z, 0}, w] - 
     8*GG[{0, -1, -z, 1}, w] - 8*GG[{0, -1, z, -1}, w] + 
     8*GG[{0, -1, z, 0}, w] - 8*GG[{0, -1, z, 1}, w] - 
     24*GG[{0, 0, -1, -1}, w] - 56*GG[{0, 0, -1, -1}, z] + 
     24*GG[{0, 0, -1, 0}, w] + 56*GG[{0, 0, -1, 0}, z] - 
     24*GG[{0, 0, -1, 1}, w] - 56*GG[{0, 0, -1, 1}, z] + 
     56*GG[{0, 0, 0, -1}, w] + 56*GG[{0, 0, 0, -1}, z] - 
     56*GG[{0, 0, 0, 0}, w] - 56*GG[{0, 0, 0, 0}, z] + 
     56*GG[{0, 0, 0, 1}, w] + 56*GG[{0, 0, 0, 1}, z] - 
     24*GG[{0, 0, 1, -1}, w] - 56*GG[{0, 0, 1, -1}, z] + 
     24*GG[{0, 0, 1, 0}, w] + 56*GG[{0, 0, 1, 0}, z] - 
     24*GG[{0, 0, 1, 1}, w] - 56*GG[{0, 0, 1, 1}, z] - 
     16*GG[{0, 0, -z^(-1), -1}, w] + 16*GG[{0, 0, -z^(-1), 0}, w] - 
     16*GG[{0, 0, -z^(-1), 1}, w] - 16*GG[{0, 0, z^(-1), -1}, w] + 
     16*GG[{0, 0, z^(-1), 0}, w] - 16*GG[{0, 0, z^(-1), 1}, w] - 
     16*GG[{0, 0, -z, -1}, w] + 16*GG[{0, 0, -z, 0}, w] - 
     16*GG[{0, 0, -z, 1}, w] - 16*GG[{0, 0, z, -1}, w] + 
     16*GG[{0, 0, z, 0}, w] - 16*GG[{0, 0, z, 1}, w] + 
     8*GG[{0, 1, -1, -1}, w] + 56*GG[{0, 1, -1, -1}, z] - 
     8*GG[{0, 1, -1, 0}, w] - 56*GG[{0, 1, -1, 0}, z] + 
     8*GG[{0, 1, -1, 1}, w] + 56*GG[{0, 1, -1, 1}, z] + 
     8*GG[{0, 1, 0, -1}, w] - 56*GG[{0, 1, 0, -1}, z] - 
     8*GG[{0, 1, 0, 0}, w] + 56*GG[{0, 1, 0, 0}, z] + 8*GG[{0, 1, 0, 1}, w] - 
     56*GG[{0, 1, 0, 1}, z] + 8*GG[{0, 1, 1, -1}, w] + 
     56*GG[{0, 1, 1, -1}, z] - 8*GG[{0, 1, 1, 0}, w] - 
     56*GG[{0, 1, 1, 0}, z] + 8*GG[{0, 1, 1, 1}, w] + 
     56*GG[{0, 1, 1, 1}, z] - 8*GG[{0, 1, -z^(-1), -1}, w] + 
     8*GG[{0, 1, -z^(-1), 0}, w] - 8*GG[{0, 1, -z^(-1), 1}, w] - 
     8*GG[{0, 1, z^(-1), -1}, w] + 8*GG[{0, 1, z^(-1), 0}, w] - 
     8*GG[{0, 1, z^(-1), 1}, w] - 8*GG[{0, 1, -z, -1}, w] + 
     8*GG[{0, 1, -z, 0}, w] - 8*GG[{0, 1, -z, 1}, w] - 
     8*GG[{0, 1, z, -1}, w] + 8*GG[{0, 1, z, 0}, w] - 8*GG[{0, 1, z, 1}, w] + 
     8*GG[{0, -z^(-1), -1, -1}, w] - 8*GG[{0, -z^(-1), -1, 0}, w] + 
     8*GG[{0, -z^(-1), -1, 1}, w] - 32*GG[{0, -z^(-1), 0, -1}, w] + 
     32*GG[{0, -z^(-1), 0, 0}, w] - 32*GG[{0, -z^(-1), 0, 1}, w] + 
     8*GG[{0, -z^(-1), 1, -1}, w] - 8*GG[{0, -z^(-1), 1, 0}, w] + 
     8*GG[{0, -z^(-1), 1, 1}, w] + 8*GG[{0, -z^(-1), -z^(-1), -1}, w] - 
     8*GG[{0, -z^(-1), -z^(-1), 0}, w] + 8*GG[{0, -z^(-1), -z^(-1), 1}, w] + 
     16*GG[{0, -z^(-1), z^(-1), -1}, w] - 16*GG[{0, -z^(-1), z^(-1), 0}, w] + 
     16*GG[{0, -z^(-1), z^(-1), 1}, w] + 16*GG[{0, -z^(-1), -z, -1}, w] - 
     16*GG[{0, -z^(-1), -z, 0}, w] + 16*GG[{0, -z^(-1), -z, 1}, w] + 
     8*GG[{0, -z^(-1), z, -1}, w] - 8*GG[{0, -z^(-1), z, 0}, w] + 
     8*GG[{0, -z^(-1), z, 1}, w] + 8*GG[{0, z^(-1), -1, -1}, w] - 
     8*GG[{0, z^(-1), -1, 0}, w] + 8*GG[{0, z^(-1), -1, 1}, w] - 
     32*GG[{0, z^(-1), 0, -1}, w] + 32*GG[{0, z^(-1), 0, 0}, w] - 
     32*GG[{0, z^(-1), 0, 1}, w] + 8*GG[{0, z^(-1), 1, -1}, w] - 
     8*GG[{0, z^(-1), 1, 0}, w] + 8*GG[{0, z^(-1), 1, 1}, w] + 
     16*GG[{0, z^(-1), -z^(-1), -1}, w] - 16*GG[{0, z^(-1), -z^(-1), 0}, w] + 
     16*GG[{0, z^(-1), -z^(-1), 1}, w] + 8*GG[{0, z^(-1), z^(-1), -1}, w] - 
     8*GG[{0, z^(-1), z^(-1), 0}, w] + 8*GG[{0, z^(-1), z^(-1), 1}, w] + 
     8*GG[{0, z^(-1), -z, -1}, w] - 8*GG[{0, z^(-1), -z, 0}, w] + 
     8*GG[{0, z^(-1), -z, 1}, w] + 16*GG[{0, z^(-1), z, -1}, w] - 
     16*GG[{0, z^(-1), z, 0}, w] + 16*GG[{0, z^(-1), z, 1}, w] + 
     8*GG[{0, -z, -1, -1}, w] - 8*GG[{0, -z, -1, 0}, w] + 
     8*GG[{0, -z, -1, 1}, w] - 32*GG[{0, -z, 0, -1}, w] + 
     32*GG[{0, -z, 0, 0}, w] - 32*GG[{0, -z, 0, 1}, w] + 
     8*GG[{0, -z, 1, -1}, w] - 8*GG[{0, -z, 1, 0}, w] + 
     8*GG[{0, -z, 1, 1}, w] + 16*GG[{0, -z, -z^(-1), -1}, w] - 
     16*GG[{0, -z, -z^(-1), 0}, w] + 16*GG[{0, -z, -z^(-1), 1}, w] + 
     8*GG[{0, -z, z^(-1), -1}, w] - 8*GG[{0, -z, z^(-1), 0}, w] + 
     8*GG[{0, -z, z^(-1), 1}, w] + 8*GG[{0, -z, -z, -1}, w] - 
     8*GG[{0, -z, -z, 0}, w] + 8*GG[{0, -z, -z, 1}, w] + 
     16*GG[{0, -z, z, -1}, w] - 16*GG[{0, -z, z, 0}, w] + 
     16*GG[{0, -z, z, 1}, w] + 8*GG[{0, z, -1, -1}, w] - 
     8*GG[{0, z, -1, 0}, w] + 8*GG[{0, z, -1, 1}, w] - 
     32*GG[{0, z, 0, -1}, w] + 32*GG[{0, z, 0, 0}, w] - 
     32*GG[{0, z, 0, 1}, w] + 8*GG[{0, z, 1, -1}, w] - 
     8*GG[{0, z, 1, 0}, w] + 8*GG[{0, z, 1, 1}, w] + 
     8*GG[{0, z, -z^(-1), -1}, w] - 8*GG[{0, z, -z^(-1), 0}, w] + 
     8*GG[{0, z, -z^(-1), 1}, w] + 16*GG[{0, z, z^(-1), -1}, w] - 
     16*GG[{0, z, z^(-1), 0}, w] + 16*GG[{0, z, z^(-1), 1}, w] + 
     16*GG[{0, z, -z, -1}, w] - 16*GG[{0, z, -z, 0}, w] + 
     16*GG[{0, z, -z, 1}, w] + 8*GG[{0, z, z, -1}, w] - 
     8*GG[{0, z, z, 0}, w] + 8*GG[{0, z, z, 1}, w] - 
     56*GG[{1, -1, -1, -1}, z] + 56*GG[{1, -1, -1, 0}, z] - 
     56*GG[{1, -1, -1, 1}, z] + 8*GG[{1, -1, 0, -1}, w] + 
     56*GG[{1, -1, 0, -1}, z] - 8*GG[{1, -1, 0, 0}, w] - 
     56*GG[{1, -1, 0, 0}, z] + 8*GG[{1, -1, 0, 1}, w] + 
     56*GG[{1, -1, 0, 1}, z] - 56*GG[{1, -1, 1, -1}, z] + 
     56*GG[{1, -1, 1, 0}, z] - 56*GG[{1, -1, 1, 1}, z] - 
     4*GG[{1, -1, -z^(-1), -1}, w] + 4*GG[{1, -1, -z^(-1), 0}, w] - 
     4*GG[{1, -1, -z^(-1), 1}, w] - 4*GG[{1, -1, z^(-1), -1}, w] + 
     4*GG[{1, -1, z^(-1), 0}, w] - 4*GG[{1, -1, z^(-1), 1}, w] - 
     4*GG[{1, -1, -z, -1}, w] + 4*GG[{1, -1, -z, 0}, w] - 
     4*GG[{1, -1, -z, 1}, w] - 4*GG[{1, -1, z, -1}, w] + 
     4*GG[{1, -1, z, 0}, w] - 4*GG[{1, -1, z, 1}, w] - 
     8*GG[{1, 0, -1, -1}, w] + 56*GG[{1, 0, -1, -1}, z] + 
     8*GG[{1, 0, -1, 0}, w] - 56*GG[{1, 0, -1, 0}, z] - 
     8*GG[{1, 0, -1, 1}, w] + 56*GG[{1, 0, -1, 1}, z] + 
     24*GG[{1, 0, 0, -1}, w] - 56*GG[{1, 0, 0, -1}, z] - 
     24*GG[{1, 0, 0, 0}, w] + 56*GG[{1, 0, 0, 0}, z] + 
     24*GG[{1, 0, 0, 1}, w] - 56*GG[{1, 0, 0, 1}, z] - 
     8*GG[{1, 0, 1, -1}, w] + 56*GG[{1, 0, 1, -1}, z] + 
     8*GG[{1, 0, 1, 0}, w] - 56*GG[{1, 0, 1, 0}, z] - 8*GG[{1, 0, 1, 1}, w] + 
     56*GG[{1, 0, 1, 1}, z] - 8*GG[{1, 0, -z^(-1), -1}, w] + 
     8*GG[{1, 0, -z^(-1), 0}, w] - 8*GG[{1, 0, -z^(-1), 1}, w] - 
     8*GG[{1, 0, z^(-1), -1}, w] + 8*GG[{1, 0, z^(-1), 0}, w] - 
     8*GG[{1, 0, z^(-1), 1}, w] - 8*GG[{1, 0, -z, -1}, w] + 
     8*GG[{1, 0, -z, 0}, w] - 8*GG[{1, 0, -z, 1}, w] - 
     8*GG[{1, 0, z, -1}, w] + 8*GG[{1, 0, z, 0}, w] - 8*GG[{1, 0, z, 1}, w] - 
     56*GG[{1, 1, -1, -1}, z] + 56*GG[{1, 1, -1, 0}, z] - 
     56*GG[{1, 1, -1, 1}, z] + 8*GG[{1, 1, 0, -1}, w] + 
     56*GG[{1, 1, 0, -1}, z] - 8*GG[{1, 1, 0, 0}, w] - 
     56*GG[{1, 1, 0, 0}, z] + 8*GG[{1, 1, 0, 1}, w] + 
     56*GG[{1, 1, 0, 1}, z] - 56*GG[{1, 1, 1, -1}, z] + 
     56*GG[{1, 1, 1, 0}, z] - 56*GG[{1, 1, 1, 1}, z] - 
     4*GG[{1, 1, -z^(-1), -1}, w] + 4*GG[{1, 1, -z^(-1), 0}, w] - 
     4*GG[{1, 1, -z^(-1), 1}, w] - 4*GG[{1, 1, z^(-1), -1}, w] + 
     4*GG[{1, 1, z^(-1), 0}, w] - 4*GG[{1, 1, z^(-1), 1}, w] - 
     4*GG[{1, 1, -z, -1}, w] + 4*GG[{1, 1, -z, 0}, w] - 
     4*GG[{1, 1, -z, 1}, w] - 4*GG[{1, 1, z, -1}, w] + 
     4*GG[{1, 1, z, 0}, w] - 4*GG[{1, 1, z, 1}, w] + 
     4*GG[{1, -z^(-1), -1, -1}, w] - 4*GG[{1, -z^(-1), -1, 0}, w] + 
     4*GG[{1, -z^(-1), -1, 1}, w] - 16*GG[{1, -z^(-1), 0, -1}, w] + 
     16*GG[{1, -z^(-1), 0, 0}, w] - 16*GG[{1, -z^(-1), 0, 1}, w] + 
     4*GG[{1, -z^(-1), 1, -1}, w] - 4*GG[{1, -z^(-1), 1, 0}, w] + 
     4*GG[{1, -z^(-1), 1, 1}, w] + 4*GG[{1, -z^(-1), -z^(-1), -1}, w] - 
     4*GG[{1, -z^(-1), -z^(-1), 0}, w] + 4*GG[{1, -z^(-1), -z^(-1), 1}, w] + 
     8*GG[{1, -z^(-1), z^(-1), -1}, w] - 8*GG[{1, -z^(-1), z^(-1), 0}, w] + 
     8*GG[{1, -z^(-1), z^(-1), 1}, w] + 8*GG[{1, -z^(-1), -z, -1}, w] - 
     8*GG[{1, -z^(-1), -z, 0}, w] + 8*GG[{1, -z^(-1), -z, 1}, w] + 
     4*GG[{1, -z^(-1), z, -1}, w] - 4*GG[{1, -z^(-1), z, 0}, w] + 
     4*GG[{1, -z^(-1), z, 1}, w] + 4*GG[{1, z^(-1), -1, -1}, w] - 
     4*GG[{1, z^(-1), -1, 0}, w] + 4*GG[{1, z^(-1), -1, 1}, w] - 
     16*GG[{1, z^(-1), 0, -1}, w] + 16*GG[{1, z^(-1), 0, 0}, w] - 
     16*GG[{1, z^(-1), 0, 1}, w] + 4*GG[{1, z^(-1), 1, -1}, w] - 
     4*GG[{1, z^(-1), 1, 0}, w] + 4*GG[{1, z^(-1), 1, 1}, w] + 
     8*GG[{1, z^(-1), -z^(-1), -1}, w] - 8*GG[{1, z^(-1), -z^(-1), 0}, w] + 
     8*GG[{1, z^(-1), -z^(-1), 1}, w] + 4*GG[{1, z^(-1), z^(-1), -1}, w] - 
     4*GG[{1, z^(-1), z^(-1), 0}, w] + 4*GG[{1, z^(-1), z^(-1), 1}, w] + 
     4*GG[{1, z^(-1), -z, -1}, w] - 4*GG[{1, z^(-1), -z, 0}, w] + 
     4*GG[{1, z^(-1), -z, 1}, w] + 8*GG[{1, z^(-1), z, -1}, w] - 
     8*GG[{1, z^(-1), z, 0}, w] + 8*GG[{1, z^(-1), z, 1}, w] + 
     4*GG[{1, -z, -1, -1}, w] - 4*GG[{1, -z, -1, 0}, w] + 
     4*GG[{1, -z, -1, 1}, w] - 16*GG[{1, -z, 0, -1}, w] + 
     16*GG[{1, -z, 0, 0}, w] - 16*GG[{1, -z, 0, 1}, w] + 
     4*GG[{1, -z, 1, -1}, w] - 4*GG[{1, -z, 1, 0}, w] + 
     4*GG[{1, -z, 1, 1}, w] + 8*GG[{1, -z, -z^(-1), -1}, w] - 
     8*GG[{1, -z, -z^(-1), 0}, w] + 8*GG[{1, -z, -z^(-1), 1}, w] + 
     4*GG[{1, -z, z^(-1), -1}, w] - 4*GG[{1, -z, z^(-1), 0}, w] + 
     4*GG[{1, -z, z^(-1), 1}, w] + 4*GG[{1, -z, -z, -1}, w] - 
     4*GG[{1, -z, -z, 0}, w] + 4*GG[{1, -z, -z, 1}, w] + 
     8*GG[{1, -z, z, -1}, w] - 8*GG[{1, -z, z, 0}, w] + 
     8*GG[{1, -z, z, 1}, w] + 4*GG[{1, z, -1, -1}, w] - 
     4*GG[{1, z, -1, 0}, w] + 4*GG[{1, z, -1, 1}, w] - 
     16*GG[{1, z, 0, -1}, w] + 16*GG[{1, z, 0, 0}, w] - 
     16*GG[{1, z, 0, 1}, w] + 4*GG[{1, z, 1, -1}, w] - 
     4*GG[{1, z, 1, 0}, w] + 4*GG[{1, z, 1, 1}, w] + 
     4*GG[{1, z, -z^(-1), -1}, w] - 4*GG[{1, z, -z^(-1), 0}, w] + 
     4*GG[{1, z, -z^(-1), 1}, w] + 8*GG[{1, z, z^(-1), -1}, w] - 
     8*GG[{1, z, z^(-1), 0}, w] + 8*GG[{1, z, z^(-1), 1}, w] + 
     8*GG[{1, z, -z, -1}, w] - 8*GG[{1, z, -z, 0}, w] + 
     8*GG[{1, z, -z, 1}, w] + 4*GG[{1, z, z, -1}, w] - 
     4*GG[{1, z, z, 0}, w] + 4*GG[{1, z, z, 1}, w] - 
     4*GG[{-z^(-1), -1, -1, -1}, w] + 4*GG[{-z^(-1), -1, -1, 0}, w] - 
     4*GG[{-z^(-1), -1, -1, 1}, w] - 8*GG[{-z^(-1), -1, 0, -1}, w] + 
     8*GG[{-z^(-1), -1, 0, 0}, w] - 8*GG[{-z^(-1), -1, 0, 1}, w] - 
     4*GG[{-z^(-1), -1, 1, -1}, w] + 4*GG[{-z^(-1), -1, 1, 0}, w] - 
     4*GG[{-z^(-1), -1, 1, 1}, w] + 8*GG[{-z^(-1), -1, -z^(-1), -1}, w] - 
     8*GG[{-z^(-1), -1, -z^(-1), 0}, w] + 
     8*GG[{-z^(-1), -1, -z^(-1), 1}, w] + 
     4*GG[{-z^(-1), -1, z^(-1), -1}, w] - 4*GG[{-z^(-1), -1, z^(-1), 0}, w] + 
     4*GG[{-z^(-1), -1, z^(-1), 1}, w] + 4*GG[{-z^(-1), -1, -z, -1}, w] - 
     4*GG[{-z^(-1), -1, -z, 0}, w] + 4*GG[{-z^(-1), -1, -z, 1}, w] + 
     8*GG[{-z^(-1), -1, z, -1}, w] - 8*GG[{-z^(-1), -1, z, 0}, w] + 
     8*GG[{-z^(-1), -1, z, 1}, w] + 16*GG[{-z^(-1), 0, -1, -1}, w] - 
     16*GG[{-z^(-1), 0, -1, 0}, w] + 16*GG[{-z^(-1), 0, -1, 1}, w] - 
     40*GG[{-z^(-1), 0, 0, -1}, w] + 40*GG[{-z^(-1), 0, 0, 0}, w] - 
     40*GG[{-z^(-1), 0, 0, 1}, w] + 16*GG[{-z^(-1), 0, 1, -1}, w] - 
     16*GG[{-z^(-1), 0, 1, 0}, w] + 16*GG[{-z^(-1), 0, 1, 1}, w] + 
     12*GG[{-z^(-1), 0, -z^(-1), -1}, w] - 
     12*GG[{-z^(-1), 0, -z^(-1), 0}, w] + 
     12*GG[{-z^(-1), 0, -z^(-1), 1}, w] + 
     12*GG[{-z^(-1), 0, z^(-1), -1}, w] - 12*GG[{-z^(-1), 0, z^(-1), 0}, w] + 
     12*GG[{-z^(-1), 0, z^(-1), 1}, w] + 12*GG[{-z^(-1), 0, -z, -1}, w] - 
     12*GG[{-z^(-1), 0, -z, 0}, w] + 12*GG[{-z^(-1), 0, -z, 1}, w] + 
     12*GG[{-z^(-1), 0, z, -1}, w] - 12*GG[{-z^(-1), 0, z, 0}, w] + 
     12*GG[{-z^(-1), 0, z, 1}, w] - 4*GG[{-z^(-1), 1, -1, -1}, w] + 
     4*GG[{-z^(-1), 1, -1, 0}, w] - 4*GG[{-z^(-1), 1, -1, 1}, w] - 
     8*GG[{-z^(-1), 1, 0, -1}, w] + 8*GG[{-z^(-1), 1, 0, 0}, w] - 
     8*GG[{-z^(-1), 1, 0, 1}, w] - 4*GG[{-z^(-1), 1, 1, -1}, w] + 
     4*GG[{-z^(-1), 1, 1, 0}, w] - 4*GG[{-z^(-1), 1, 1, 1}, w] + 
     8*GG[{-z^(-1), 1, -z^(-1), -1}, w] - 8*GG[{-z^(-1), 1, -z^(-1), 0}, w] + 
     8*GG[{-z^(-1), 1, -z^(-1), 1}, w] + 4*GG[{-z^(-1), 1, z^(-1), -1}, w] - 
     4*GG[{-z^(-1), 1, z^(-1), 0}, w] + 4*GG[{-z^(-1), 1, z^(-1), 1}, w] + 
     4*GG[{-z^(-1), 1, -z, -1}, w] - 4*GG[{-z^(-1), 1, -z, 0}, w] + 
     4*GG[{-z^(-1), 1, -z, 1}, w] + 8*GG[{-z^(-1), 1, z, -1}, w] - 
     8*GG[{-z^(-1), 1, z, 0}, w] + 8*GG[{-z^(-1), 1, z, 1}, w] - 
     4*GG[{-z^(-1), -z^(-1), -1, -1}, w] + 
     4*GG[{-z^(-1), -z^(-1), -1, 0}, w] - 
     4*GG[{-z^(-1), -z^(-1), -1, 1}, w] + 
     16*GG[{-z^(-1), -z^(-1), 0, -1}, w] - 
     16*GG[{-z^(-1), -z^(-1), 0, 0}, w] + 
     16*GG[{-z^(-1), -z^(-1), 0, 1}, w] - 
     4*GG[{-z^(-1), -z^(-1), 1, -1}, w] + 4*GG[{-z^(-1), -z^(-1), 1, 0}, w] - 
     4*GG[{-z^(-1), -z^(-1), 1, 1}, w] - 
     4*GG[{-z^(-1), -z^(-1), -z^(-1), -1}, w] + 
     4*GG[{-z^(-1), -z^(-1), -z^(-1), 0}, w] - 
     4*GG[{-z^(-1), -z^(-1), -z^(-1), 1}, w] - 
     8*GG[{-z^(-1), -z^(-1), z^(-1), -1}, w] + 
     8*GG[{-z^(-1), -z^(-1), z^(-1), 0}, w] - 
     8*GG[{-z^(-1), -z^(-1), z^(-1), 1}, w] - 
     8*GG[{-z^(-1), -z^(-1), -z, -1}, w] + 
     8*GG[{-z^(-1), -z^(-1), -z, 0}, w] - 
     8*GG[{-z^(-1), -z^(-1), -z, 1}, w] - 
     4*GG[{-z^(-1), -z^(-1), z, -1}, w] + 4*GG[{-z^(-1), -z^(-1), z, 0}, w] - 
     4*GG[{-z^(-1), -z^(-1), z, 1}, w] - 8*GG[{-z^(-1), z^(-1), -1, -1}, w] + 
     8*GG[{-z^(-1), z^(-1), -1, 0}, w] - 8*GG[{-z^(-1), z^(-1), -1, 1}, w] + 
     32*GG[{-z^(-1), z^(-1), 0, -1}, w] - 32*GG[{-z^(-1), z^(-1), 0, 0}, w] + 
     32*GG[{-z^(-1), z^(-1), 0, 1}, w] - 8*GG[{-z^(-1), z^(-1), 1, -1}, w] + 
     8*GG[{-z^(-1), z^(-1), 1, 0}, w] - 8*GG[{-z^(-1), z^(-1), 1, 1}, w] - 
     16*GG[{-z^(-1), z^(-1), -z^(-1), -1}, w] + 
     16*GG[{-z^(-1), z^(-1), -z^(-1), 0}, w] - 
     16*GG[{-z^(-1), z^(-1), -z^(-1), 1}, w] - 
     8*GG[{-z^(-1), z^(-1), z^(-1), -1}, w] + 
     8*GG[{-z^(-1), z^(-1), z^(-1), 0}, w] - 
     8*GG[{-z^(-1), z^(-1), z^(-1), 1}, w] - 
     8*GG[{-z^(-1), z^(-1), -z, -1}, w] + 8*GG[{-z^(-1), z^(-1), -z, 0}, w] - 
     8*GG[{-z^(-1), z^(-1), -z, 1}, w] - 16*GG[{-z^(-1), z^(-1), z, -1}, w] + 
     16*GG[{-z^(-1), z^(-1), z, 0}, w] - 16*GG[{-z^(-1), z^(-1), z, 1}, w] - 
     8*GG[{-z^(-1), -z, -1, -1}, w] + 8*GG[{-z^(-1), -z, -1, 0}, w] - 
     8*GG[{-z^(-1), -z, -1, 1}, w] + 32*GG[{-z^(-1), -z, 0, -1}, w] - 
     32*GG[{-z^(-1), -z, 0, 0}, w] + 32*GG[{-z^(-1), -z, 0, 1}, w] - 
     8*GG[{-z^(-1), -z, 1, -1}, w] + 8*GG[{-z^(-1), -z, 1, 0}, w] - 
     8*GG[{-z^(-1), -z, 1, 1}, w] - 16*GG[{-z^(-1), -z, -z^(-1), -1}, w] + 
     16*GG[{-z^(-1), -z, -z^(-1), 0}, w] - 
     16*GG[{-z^(-1), -z, -z^(-1), 1}, w] - 
     8*GG[{-z^(-1), -z, z^(-1), -1}, w] + 8*GG[{-z^(-1), -z, z^(-1), 0}, w] - 
     8*GG[{-z^(-1), -z, z^(-1), 1}, w] - 8*GG[{-z^(-1), -z, -z, -1}, w] + 
     8*GG[{-z^(-1), -z, -z, 0}, w] - 8*GG[{-z^(-1), -z, -z, 1}, w] - 
     16*GG[{-z^(-1), -z, z, -1}, w] + 16*GG[{-z^(-1), -z, z, 0}, w] - 
     16*GG[{-z^(-1), -z, z, 1}, w] - 4*GG[{-z^(-1), z, -1, -1}, w] + 
     4*GG[{-z^(-1), z, -1, 0}, w] - 4*GG[{-z^(-1), z, -1, 1}, w] + 
     16*GG[{-z^(-1), z, 0, -1}, w] - 16*GG[{-z^(-1), z, 0, 0}, w] + 
     16*GG[{-z^(-1), z, 0, 1}, w] - 4*GG[{-z^(-1), z, 1, -1}, w] + 
     4*GG[{-z^(-1), z, 1, 0}, w] - 4*GG[{-z^(-1), z, 1, 1}, w] - 
     4*GG[{-z^(-1), z, -z^(-1), -1}, w] + 4*GG[{-z^(-1), z, -z^(-1), 0}, w] - 
     4*GG[{-z^(-1), z, -z^(-1), 1}, w] - 8*GG[{-z^(-1), z, z^(-1), -1}, w] + 
     8*GG[{-z^(-1), z, z^(-1), 0}, w] - 8*GG[{-z^(-1), z, z^(-1), 1}, w] - 
     8*GG[{-z^(-1), z, -z, -1}, w] + 8*GG[{-z^(-1), z, -z, 0}, w] - 
     8*GG[{-z^(-1), z, -z, 1}, w] - 4*GG[{-z^(-1), z, z, -1}, w] + 
     4*GG[{-z^(-1), z, z, 0}, w] - 4*GG[{-z^(-1), z, z, 1}, w] - 
     4*GG[{z^(-1), -1, -1, -1}, w] + 4*GG[{z^(-1), -1, -1, 0}, w] - 
     4*GG[{z^(-1), -1, -1, 1}, w] - 8*GG[{z^(-1), -1, 0, -1}, w] + 
     8*GG[{z^(-1), -1, 0, 0}, w] - 8*GG[{z^(-1), -1, 0, 1}, w] - 
     4*GG[{z^(-1), -1, 1, -1}, w] + 4*GG[{z^(-1), -1, 1, 0}, w] - 
     4*GG[{z^(-1), -1, 1, 1}, w] + 4*GG[{z^(-1), -1, -z^(-1), -1}, w] - 
     4*GG[{z^(-1), -1, -z^(-1), 0}, w] + 4*GG[{z^(-1), -1, -z^(-1), 1}, w] + 
     8*GG[{z^(-1), -1, z^(-1), -1}, w] - 8*GG[{z^(-1), -1, z^(-1), 0}, w] + 
     8*GG[{z^(-1), -1, z^(-1), 1}, w] + 8*GG[{z^(-1), -1, -z, -1}, w] - 
     8*GG[{z^(-1), -1, -z, 0}, w] + 8*GG[{z^(-1), -1, -z, 1}, w] + 
     4*GG[{z^(-1), -1, z, -1}, w] - 4*GG[{z^(-1), -1, z, 0}, w] + 
     4*GG[{z^(-1), -1, z, 1}, w] + 16*GG[{z^(-1), 0, -1, -1}, w] - 
     16*GG[{z^(-1), 0, -1, 0}, w] + 16*GG[{z^(-1), 0, -1, 1}, w] - 
     40*GG[{z^(-1), 0, 0, -1}, w] + 40*GG[{z^(-1), 0, 0, 0}, w] - 
     40*GG[{z^(-1), 0, 0, 1}, w] + 16*GG[{z^(-1), 0, 1, -1}, w] - 
     16*GG[{z^(-1), 0, 1, 0}, w] + 16*GG[{z^(-1), 0, 1, 1}, w] + 
     12*GG[{z^(-1), 0, -z^(-1), -1}, w] - 12*GG[{z^(-1), 0, -z^(-1), 0}, w] + 
     12*GG[{z^(-1), 0, -z^(-1), 1}, w] + 12*GG[{z^(-1), 0, z^(-1), -1}, w] - 
     12*GG[{z^(-1), 0, z^(-1), 0}, w] + 12*GG[{z^(-1), 0, z^(-1), 1}, w] + 
     12*GG[{z^(-1), 0, -z, -1}, w] - 12*GG[{z^(-1), 0, -z, 0}, w] + 
     12*GG[{z^(-1), 0, -z, 1}, w] + 12*GG[{z^(-1), 0, z, -1}, w] - 
     12*GG[{z^(-1), 0, z, 0}, w] + 12*GG[{z^(-1), 0, z, 1}, w] - 
     4*GG[{z^(-1), 1, -1, -1}, w] + 4*GG[{z^(-1), 1, -1, 0}, w] - 
     4*GG[{z^(-1), 1, -1, 1}, w] - 8*GG[{z^(-1), 1, 0, -1}, w] + 
     8*GG[{z^(-1), 1, 0, 0}, w] - 8*GG[{z^(-1), 1, 0, 1}, w] - 
     4*GG[{z^(-1), 1, 1, -1}, w] + 4*GG[{z^(-1), 1, 1, 0}, w] - 
     4*GG[{z^(-1), 1, 1, 1}, w] + 4*GG[{z^(-1), 1, -z^(-1), -1}, w] - 
     4*GG[{z^(-1), 1, -z^(-1), 0}, w] + 4*GG[{z^(-1), 1, -z^(-1), 1}, w] + 
     8*GG[{z^(-1), 1, z^(-1), -1}, w] - 8*GG[{z^(-1), 1, z^(-1), 0}, w] + 
     8*GG[{z^(-1), 1, z^(-1), 1}, w] + 8*GG[{z^(-1), 1, -z, -1}, w] - 
     8*GG[{z^(-1), 1, -z, 0}, w] + 8*GG[{z^(-1), 1, -z, 1}, w] + 
     4*GG[{z^(-1), 1, z, -1}, w] - 4*GG[{z^(-1), 1, z, 0}, w] + 
     4*GG[{z^(-1), 1, z, 1}, w] - 8*GG[{z^(-1), -z^(-1), -1, -1}, w] + 
     8*GG[{z^(-1), -z^(-1), -1, 0}, w] - 8*GG[{z^(-1), -z^(-1), -1, 1}, w] + 
     32*GG[{z^(-1), -z^(-1), 0, -1}, w] - 32*GG[{z^(-1), -z^(-1), 0, 0}, w] + 
     32*GG[{z^(-1), -z^(-1), 0, 1}, w] - 8*GG[{z^(-1), -z^(-1), 1, -1}, w] + 
     8*GG[{z^(-1), -z^(-1), 1, 0}, w] - 8*GG[{z^(-1), -z^(-1), 1, 1}, w] - 
     8*GG[{z^(-1), -z^(-1), -z^(-1), -1}, w] + 
     8*GG[{z^(-1), -z^(-1), -z^(-1), 0}, w] - 
     8*GG[{z^(-1), -z^(-1), -z^(-1), 1}, w] - 
     16*GG[{z^(-1), -z^(-1), z^(-1), -1}, w] + 
     16*GG[{z^(-1), -z^(-1), z^(-1), 0}, w] - 
     16*GG[{z^(-1), -z^(-1), z^(-1), 1}, w] - 
     16*GG[{z^(-1), -z^(-1), -z, -1}, w] + 
     16*GG[{z^(-1), -z^(-1), -z, 0}, w] - 
     16*GG[{z^(-1), -z^(-1), -z, 1}, w] - 8*GG[{z^(-1), -z^(-1), z, -1}, w] + 
     8*GG[{z^(-1), -z^(-1), z, 0}, w] - 8*GG[{z^(-1), -z^(-1), z, 1}, w] - 
     4*GG[{z^(-1), z^(-1), -1, -1}, w] + 4*GG[{z^(-1), z^(-1), -1, 0}, w] - 
     4*GG[{z^(-1), z^(-1), -1, 1}, w] + 16*GG[{z^(-1), z^(-1), 0, -1}, w] - 
     16*GG[{z^(-1), z^(-1), 0, 0}, w] + 16*GG[{z^(-1), z^(-1), 0, 1}, w] - 
     4*GG[{z^(-1), z^(-1), 1, -1}, w] + 4*GG[{z^(-1), z^(-1), 1, 0}, w] - 
     4*GG[{z^(-1), z^(-1), 1, 1}, w] - 8*GG[{z^(-1), z^(-1), -z^(-1), -1}, 
       w] + 8*GG[{z^(-1), z^(-1), -z^(-1), 0}, w] - 
     8*GG[{z^(-1), z^(-1), -z^(-1), 1}, w] - 
     4*GG[{z^(-1), z^(-1), z^(-1), -1}, w] + 
     4*GG[{z^(-1), z^(-1), z^(-1), 0}, w] - 
     4*GG[{z^(-1), z^(-1), z^(-1), 1}, w] - 
     4*GG[{z^(-1), z^(-1), -z, -1}, w] + 4*GG[{z^(-1), z^(-1), -z, 0}, w] - 
     4*GG[{z^(-1), z^(-1), -z, 1}, w] - 8*GG[{z^(-1), z^(-1), z, -1}, w] + 
     8*GG[{z^(-1), z^(-1), z, 0}, w] - 8*GG[{z^(-1), z^(-1), z, 1}, w] - 
     4*GG[{z^(-1), -z, -1, -1}, w] + 4*GG[{z^(-1), -z, -1, 0}, w] - 
     4*GG[{z^(-1), -z, -1, 1}, w] + 16*GG[{z^(-1), -z, 0, -1}, w] - 
     16*GG[{z^(-1), -z, 0, 0}, w] + 16*GG[{z^(-1), -z, 0, 1}, w] - 
     4*GG[{z^(-1), -z, 1, -1}, w] + 4*GG[{z^(-1), -z, 1, 0}, w] - 
     4*GG[{z^(-1), -z, 1, 1}, w] - 8*GG[{z^(-1), -z, -z^(-1), -1}, w] + 
     8*GG[{z^(-1), -z, -z^(-1), 0}, w] - 8*GG[{z^(-1), -z, -z^(-1), 1}, w] - 
     4*GG[{z^(-1), -z, z^(-1), -1}, w] + 4*GG[{z^(-1), -z, z^(-1), 0}, w] - 
     4*GG[{z^(-1), -z, z^(-1), 1}, w] - 4*GG[{z^(-1), -z, -z, -1}, w] + 
     4*GG[{z^(-1), -z, -z, 0}, w] - 4*GG[{z^(-1), -z, -z, 1}, w] - 
     8*GG[{z^(-1), -z, z, -1}, w] + 8*GG[{z^(-1), -z, z, 0}, w] - 
     8*GG[{z^(-1), -z, z, 1}, w] - 8*GG[{z^(-1), z, -1, -1}, w] + 
     8*GG[{z^(-1), z, -1, 0}, w] - 8*GG[{z^(-1), z, -1, 1}, w] + 
     32*GG[{z^(-1), z, 0, -1}, w] - 32*GG[{z^(-1), z, 0, 0}, w] + 
     32*GG[{z^(-1), z, 0, 1}, w] - 8*GG[{z^(-1), z, 1, -1}, w] + 
     8*GG[{z^(-1), z, 1, 0}, w] - 8*GG[{z^(-1), z, 1, 1}, w] - 
     8*GG[{z^(-1), z, -z^(-1), -1}, w] + 8*GG[{z^(-1), z, -z^(-1), 0}, w] - 
     8*GG[{z^(-1), z, -z^(-1), 1}, w] - 16*GG[{z^(-1), z, z^(-1), -1}, w] + 
     16*GG[{z^(-1), z, z^(-1), 0}, w] - 16*GG[{z^(-1), z, z^(-1), 1}, w] - 
     16*GG[{z^(-1), z, -z, -1}, w] + 16*GG[{z^(-1), z, -z, 0}, w] - 
     16*GG[{z^(-1), z, -z, 1}, w] - 8*GG[{z^(-1), z, z, -1}, w] + 
     8*GG[{z^(-1), z, z, 0}, w] - 8*GG[{z^(-1), z, z, 1}, w] - 
     4*GG[{-z, -1, -1, -1}, w] + 4*GG[{-z, -1, -1, 0}, w] - 
     4*GG[{-z, -1, -1, 1}, w] - 8*GG[{-z, -1, 0, -1}, w] + 
     8*GG[{-z, -1, 0, 0}, w] - 8*GG[{-z, -1, 0, 1}, w] - 
     4*GG[{-z, -1, 1, -1}, w] + 4*GG[{-z, -1, 1, 0}, w] - 
     4*GG[{-z, -1, 1, 1}, w] + 4*GG[{-z, -1, -z^(-1), -1}, w] - 
     4*GG[{-z, -1, -z^(-1), 0}, w] + 4*GG[{-z, -1, -z^(-1), 1}, w] + 
     8*GG[{-z, -1, z^(-1), -1}, w] - 8*GG[{-z, -1, z^(-1), 0}, w] + 
     8*GG[{-z, -1, z^(-1), 1}, w] + 8*GG[{-z, -1, -z, -1}, w] - 
     8*GG[{-z, -1, -z, 0}, w] + 8*GG[{-z, -1, -z, 1}, w] + 
     4*GG[{-z, -1, z, -1}, w] - 4*GG[{-z, -1, z, 0}, w] + 
     4*GG[{-z, -1, z, 1}, w] + 16*GG[{-z, 0, -1, -1}, w] - 
     16*GG[{-z, 0, -1, 0}, w] + 16*GG[{-z, 0, -1, 1}, w] - 
     40*GG[{-z, 0, 0, -1}, w] + 40*GG[{-z, 0, 0, 0}, w] - 
     40*GG[{-z, 0, 0, 1}, w] + 16*GG[{-z, 0, 1, -1}, w] - 
     16*GG[{-z, 0, 1, 0}, w] + 16*GG[{-z, 0, 1, 1}, w] + 
     12*GG[{-z, 0, -z^(-1), -1}, w] - 12*GG[{-z, 0, -z^(-1), 0}, w] + 
     12*GG[{-z, 0, -z^(-1), 1}, w] + 12*GG[{-z, 0, z^(-1), -1}, w] - 
     12*GG[{-z, 0, z^(-1), 0}, w] + 12*GG[{-z, 0, z^(-1), 1}, w] + 
     12*GG[{-z, 0, -z, -1}, w] - 12*GG[{-z, 0, -z, 0}, w] + 
     12*GG[{-z, 0, -z, 1}, w] + 12*GG[{-z, 0, z, -1}, w] - 
     12*GG[{-z, 0, z, 0}, w] + 12*GG[{-z, 0, z, 1}, w] - 
     4*GG[{-z, 1, -1, -1}, w] + 4*GG[{-z, 1, -1, 0}, w] - 
     4*GG[{-z, 1, -1, 1}, w] - 8*GG[{-z, 1, 0, -1}, w] + 
     8*GG[{-z, 1, 0, 0}, w] - 8*GG[{-z, 1, 0, 1}, w] - 
     4*GG[{-z, 1, 1, -1}, w] + 4*GG[{-z, 1, 1, 0}, w] - 
     4*GG[{-z, 1, 1, 1}, w] + 4*GG[{-z, 1, -z^(-1), -1}, w] - 
     4*GG[{-z, 1, -z^(-1), 0}, w] + 4*GG[{-z, 1, -z^(-1), 1}, w] + 
     8*GG[{-z, 1, z^(-1), -1}, w] - 8*GG[{-z, 1, z^(-1), 0}, w] + 
     8*GG[{-z, 1, z^(-1), 1}, w] + 8*GG[{-z, 1, -z, -1}, w] - 
     8*GG[{-z, 1, -z, 0}, w] + 8*GG[{-z, 1, -z, 1}, w] + 
     4*GG[{-z, 1, z, -1}, w] - 4*GG[{-z, 1, z, 0}, w] + 
     4*GG[{-z, 1, z, 1}, w] - 8*GG[{-z, -z^(-1), -1, -1}, w] + 
     8*GG[{-z, -z^(-1), -1, 0}, w] - 8*GG[{-z, -z^(-1), -1, 1}, w] + 
     32*GG[{-z, -z^(-1), 0, -1}, w] - 32*GG[{-z, -z^(-1), 0, 0}, w] + 
     32*GG[{-z, -z^(-1), 0, 1}, w] - 8*GG[{-z, -z^(-1), 1, -1}, w] + 
     8*GG[{-z, -z^(-1), 1, 0}, w] - 8*GG[{-z, -z^(-1), 1, 1}, w] - 
     8*GG[{-z, -z^(-1), -z^(-1), -1}, w] + 
     8*GG[{-z, -z^(-1), -z^(-1), 0}, w] - 
     8*GG[{-z, -z^(-1), -z^(-1), 1}, w] - 
     16*GG[{-z, -z^(-1), z^(-1), -1}, w] + 
     16*GG[{-z, -z^(-1), z^(-1), 0}, w] - 
     16*GG[{-z, -z^(-1), z^(-1), 1}, w] - 16*GG[{-z, -z^(-1), -z, -1}, w] + 
     16*GG[{-z, -z^(-1), -z, 0}, w] - 16*GG[{-z, -z^(-1), -z, 1}, w] - 
     8*GG[{-z, -z^(-1), z, -1}, w] + 8*GG[{-z, -z^(-1), z, 0}, w] - 
     8*GG[{-z, -z^(-1), z, 1}, w] - 4*GG[{-z, z^(-1), -1, -1}, w] + 
     4*GG[{-z, z^(-1), -1, 0}, w] - 4*GG[{-z, z^(-1), -1, 1}, w] + 
     16*GG[{-z, z^(-1), 0, -1}, w] - 16*GG[{-z, z^(-1), 0, 0}, w] + 
     16*GG[{-z, z^(-1), 0, 1}, w] - 4*GG[{-z, z^(-1), 1, -1}, w] + 
     4*GG[{-z, z^(-1), 1, 0}, w] - 4*GG[{-z, z^(-1), 1, 1}, w] - 
     8*GG[{-z, z^(-1), -z^(-1), -1}, w] + 8*GG[{-z, z^(-1), -z^(-1), 0}, w] - 
     8*GG[{-z, z^(-1), -z^(-1), 1}, w] - 4*GG[{-z, z^(-1), z^(-1), -1}, w] + 
     4*GG[{-z, z^(-1), z^(-1), 0}, w] - 4*GG[{-z, z^(-1), z^(-1), 1}, w] - 
     4*GG[{-z, z^(-1), -z, -1}, w] + 4*GG[{-z, z^(-1), -z, 0}, w] - 
     4*GG[{-z, z^(-1), -z, 1}, w] - 8*GG[{-z, z^(-1), z, -1}, w] + 
     8*GG[{-z, z^(-1), z, 0}, w] - 8*GG[{-z, z^(-1), z, 1}, w] - 
     4*GG[{-z, -z, -1, -1}, w] + 4*GG[{-z, -z, -1, 0}, w] - 
     4*GG[{-z, -z, -1, 1}, w] + 16*GG[{-z, -z, 0, -1}, w] - 
     16*GG[{-z, -z, 0, 0}, w] + 16*GG[{-z, -z, 0, 1}, w] - 
     4*GG[{-z, -z, 1, -1}, w] + 4*GG[{-z, -z, 1, 0}, w] - 
     4*GG[{-z, -z, 1, 1}, w] - 8*GG[{-z, -z, -z^(-1), -1}, w] + 
     8*GG[{-z, -z, -z^(-1), 0}, w] - 8*GG[{-z, -z, -z^(-1), 1}, w] - 
     4*GG[{-z, -z, z^(-1), -1}, w] + 4*GG[{-z, -z, z^(-1), 0}, w] - 
     4*GG[{-z, -z, z^(-1), 1}, w] - 4*GG[{-z, -z, -z, -1}, w] + 
     4*GG[{-z, -z, -z, 0}, w] - 4*GG[{-z, -z, -z, 1}, w] - 
     8*GG[{-z, -z, z, -1}, w] + 8*GG[{-z, -z, z, 0}, w] - 
     8*GG[{-z, -z, z, 1}, w] - 8*GG[{-z, z, -1, -1}, w] + 
     8*GG[{-z, z, -1, 0}, w] - 8*GG[{-z, z, -1, 1}, w] + 
     32*GG[{-z, z, 0, -1}, w] - 32*GG[{-z, z, 0, 0}, w] + 
     32*GG[{-z, z, 0, 1}, w] - 8*GG[{-z, z, 1, -1}, w] + 
     8*GG[{-z, z, 1, 0}, w] - 8*GG[{-z, z, 1, 1}, w] - 
     8*GG[{-z, z, -z^(-1), -1}, w] + 8*GG[{-z, z, -z^(-1), 0}, w] - 
     8*GG[{-z, z, -z^(-1), 1}, w] - 16*GG[{-z, z, z^(-1), -1}, w] + 
     16*GG[{-z, z, z^(-1), 0}, w] - 16*GG[{-z, z, z^(-1), 1}, w] - 
     16*GG[{-z, z, -z, -1}, w] + 16*GG[{-z, z, -z, 0}, w] - 
     16*GG[{-z, z, -z, 1}, w] - 8*GG[{-z, z, z, -1}, w] + 
     8*GG[{-z, z, z, 0}, w] - 8*GG[{-z, z, z, 1}, w] - 
     4*GG[{z, -1, -1, -1}, w] + 4*GG[{z, -1, -1, 0}, w] - 
     4*GG[{z, -1, -1, 1}, w] - 8*GG[{z, -1, 0, -1}, w] + 
     8*GG[{z, -1, 0, 0}, w] - 8*GG[{z, -1, 0, 1}, w] - 
     4*GG[{z, -1, 1, -1}, w] + 4*GG[{z, -1, 1, 0}, w] - 
     4*GG[{z, -1, 1, 1}, w] + 8*GG[{z, -1, -z^(-1), -1}, w] - 
     8*GG[{z, -1, -z^(-1), 0}, w] + 8*GG[{z, -1, -z^(-1), 1}, w] + 
     4*GG[{z, -1, z^(-1), -1}, w] - 4*GG[{z, -1, z^(-1), 0}, w] + 
     4*GG[{z, -1, z^(-1), 1}, w] + 4*GG[{z, -1, -z, -1}, w] - 
     4*GG[{z, -1, -z, 0}, w] + 4*GG[{z, -1, -z, 1}, w] + 
     8*GG[{z, -1, z, -1}, w] - 8*GG[{z, -1, z, 0}, w] + 
     8*GG[{z, -1, z, 1}, w] + 16*GG[{z, 0, -1, -1}, w] - 
     16*GG[{z, 0, -1, 0}, w] + 16*GG[{z, 0, -1, 1}, w] - 
     40*GG[{z, 0, 0, -1}, w] + 40*GG[{z, 0, 0, 0}, w] - 
     40*GG[{z, 0, 0, 1}, w] + 16*GG[{z, 0, 1, -1}, w] - 
     16*GG[{z, 0, 1, 0}, w] + 16*GG[{z, 0, 1, 1}, w] + 
     12*GG[{z, 0, -z^(-1), -1}, w] - 12*GG[{z, 0, -z^(-1), 0}, w] + 
     12*GG[{z, 0, -z^(-1), 1}, w] + 12*GG[{z, 0, z^(-1), -1}, w] - 
     12*GG[{z, 0, z^(-1), 0}, w] + 12*GG[{z, 0, z^(-1), 1}, w] + 
     12*GG[{z, 0, -z, -1}, w] - 12*GG[{z, 0, -z, 0}, w] + 
     12*GG[{z, 0, -z, 1}, w] + 12*GG[{z, 0, z, -1}, w] - 
     12*GG[{z, 0, z, 0}, w] + 12*GG[{z, 0, z, 1}, w] - 
     4*GG[{z, 1, -1, -1}, w] + 4*GG[{z, 1, -1, 0}, w] - 
     4*GG[{z, 1, -1, 1}, w] - 8*GG[{z, 1, 0, -1}, w] + 
     8*GG[{z, 1, 0, 0}, w] - 8*GG[{z, 1, 0, 1}, w] - 4*GG[{z, 1, 1, -1}, w] + 
     4*GG[{z, 1, 1, 0}, w] - 4*GG[{z, 1, 1, 1}, w] + 
     8*GG[{z, 1, -z^(-1), -1}, w] - 8*GG[{z, 1, -z^(-1), 0}, w] + 
     8*GG[{z, 1, -z^(-1), 1}, w] + 4*GG[{z, 1, z^(-1), -1}, w] - 
     4*GG[{z, 1, z^(-1), 0}, w] + 4*GG[{z, 1, z^(-1), 1}, w] + 
     4*GG[{z, 1, -z, -1}, w] - 4*GG[{z, 1, -z, 0}, w] + 
     4*GG[{z, 1, -z, 1}, w] + 8*GG[{z, 1, z, -1}, w] - 
     8*GG[{z, 1, z, 0}, w] + 8*GG[{z, 1, z, 1}, w] - 
     4*GG[{z, -z^(-1), -1, -1}, w] + 4*GG[{z, -z^(-1), -1, 0}, w] - 
     4*GG[{z, -z^(-1), -1, 1}, w] + 16*GG[{z, -z^(-1), 0, -1}, w] - 
     16*GG[{z, -z^(-1), 0, 0}, w] + 16*GG[{z, -z^(-1), 0, 1}, w] - 
     4*GG[{z, -z^(-1), 1, -1}, w] + 4*GG[{z, -z^(-1), 1, 0}, w] - 
     4*GG[{z, -z^(-1), 1, 1}, w] - 4*GG[{z, -z^(-1), -z^(-1), -1}, w] + 
     4*GG[{z, -z^(-1), -z^(-1), 0}, w] - 4*GG[{z, -z^(-1), -z^(-1), 1}, w] - 
     8*GG[{z, -z^(-1), z^(-1), -1}, w] + 8*GG[{z, -z^(-1), z^(-1), 0}, w] - 
     8*GG[{z, -z^(-1), z^(-1), 1}, w] - 8*GG[{z, -z^(-1), -z, -1}, w] + 
     8*GG[{z, -z^(-1), -z, 0}, w] - 8*GG[{z, -z^(-1), -z, 1}, w] - 
     4*GG[{z, -z^(-1), z, -1}, w] + 4*GG[{z, -z^(-1), z, 0}, w] - 
     4*GG[{z, -z^(-1), z, 1}, w] - 8*GG[{z, z^(-1), -1, -1}, w] + 
     8*GG[{z, z^(-1), -1, 0}, w] - 8*GG[{z, z^(-1), -1, 1}, w] + 
     32*GG[{z, z^(-1), 0, -1}, w] - 32*GG[{z, z^(-1), 0, 0}, w] + 
     32*GG[{z, z^(-1), 0, 1}, w] - 8*GG[{z, z^(-1), 1, -1}, w] + 
     8*GG[{z, z^(-1), 1, 0}, w] - 8*GG[{z, z^(-1), 1, 1}, w] - 
     16*GG[{z, z^(-1), -z^(-1), -1}, w] + 16*GG[{z, z^(-1), -z^(-1), 0}, w] - 
     16*GG[{z, z^(-1), -z^(-1), 1}, w] - 8*GG[{z, z^(-1), z^(-1), -1}, w] + 
     8*GG[{z, z^(-1), z^(-1), 0}, w] - 8*GG[{z, z^(-1), z^(-1), 1}, w] - 
     8*GG[{z, z^(-1), -z, -1}, w] + 8*GG[{z, z^(-1), -z, 0}, w] - 
     8*GG[{z, z^(-1), -z, 1}, w] - 16*GG[{z, z^(-1), z, -1}, w] + 
     16*GG[{z, z^(-1), z, 0}, w] - 16*GG[{z, z^(-1), z, 1}, w] - 
     8*GG[{z, -z, -1, -1}, w] + 8*GG[{z, -z, -1, 0}, w] - 
     8*GG[{z, -z, -1, 1}, w] + 32*GG[{z, -z, 0, -1}, w] - 
     32*GG[{z, -z, 0, 0}, w] + 32*GG[{z, -z, 0, 1}, w] - 
     8*GG[{z, -z, 1, -1}, w] + 8*GG[{z, -z, 1, 0}, w] - 
     8*GG[{z, -z, 1, 1}, w] - 16*GG[{z, -z, -z^(-1), -1}, w] + 
     16*GG[{z, -z, -z^(-1), 0}, w] - 16*GG[{z, -z, -z^(-1), 1}, w] - 
     8*GG[{z, -z, z^(-1), -1}, w] + 8*GG[{z, -z, z^(-1), 0}, w] - 
     8*GG[{z, -z, z^(-1), 1}, w] - 8*GG[{z, -z, -z, -1}, w] + 
     8*GG[{z, -z, -z, 0}, w] - 8*GG[{z, -z, -z, 1}, w] - 
     16*GG[{z, -z, z, -1}, w] + 16*GG[{z, -z, z, 0}, w] - 
     16*GG[{z, -z, z, 1}, w] - 4*GG[{z, z, -1, -1}, w] + 
     4*GG[{z, z, -1, 0}, w] - 4*GG[{z, z, -1, 1}, w] + 
     16*GG[{z, z, 0, -1}, w] - 16*GG[{z, z, 0, 0}, w] + 
     16*GG[{z, z, 0, 1}, w] - 4*GG[{z, z, 1, -1}, w] + 
     4*GG[{z, z, 1, 0}, w] - 4*GG[{z, z, 1, 1}, w] - 
     4*GG[{z, z, -z^(-1), -1}, w] + 4*GG[{z, z, -z^(-1), 0}, w] - 
     4*GG[{z, z, -z^(-1), 1}, w] - 8*GG[{z, z, z^(-1), -1}, w] + 
     8*GG[{z, z, z^(-1), 0}, w] - 8*GG[{z, z, z^(-1), 1}, w] - 
     8*GG[{z, z, -z, -1}, w] + 8*GG[{z, z, -z, 0}, w] - 
     8*GG[{z, z, -z, 1}, w] - 4*GG[{z, z, z, -1}, w] + 
     4*GG[{z, z, z, 0}, w] - 4*GG[{z, z, z, 1}, w] + 
     (-Pi^2/3 + GG[{0}, w]*(4*GG[{0}, z] - 4*GG[{1}, z]) + 
       GG[{0}, z]*(-2*GG[{-z^(-1)}, w] - 2*GG[{z^(-1)}, w] - 2*GG[{-z}, w] - 
         2*GG[{z}, w]) + GG[{1}, z]*(2*GG[{-z^(-1)}, w] + 2*GG[{z^(-1)}, w] + 
         2*GG[{-z}, w] + 2*GG[{z}, w]) + GG[{-1}, z]*(-4*GG[{0}, w] + 
         2*GG[{-z^(-1)}, w] + 2*GG[{z^(-1)}, w] + 2*GG[{-z}, w] + 
         2*GG[{z}, w]) - 4*GG[{-1, -1}, z] + 4*GG[{-1, 0}, z] - 
       4*GG[{-1, 1}, z] + 4*GG[{0, -1}, w] + 4*GG[{0, -1}, z] - 
       4*GG[{0, 0}, w] - 4*GG[{0, 0}, z] + 4*GG[{0, 1}, w] + 
       4*GG[{0, 1}, z] - 4*GG[{1, -1}, z] + 4*GG[{1, 0}, z] - 
       4*GG[{1, 1}, z] - 2*GG[{-z^(-1), -1}, w] + 2*GG[{-z^(-1), 0}, w] - 
       2*GG[{-z^(-1), 1}, w] - 2*GG[{z^(-1), -1}, w] + 2*GG[{z^(-1), 0}, w] - 
       2*GG[{z^(-1), 1}, w] - 2*GG[{-z, -1}, w] + 2*GG[{-z, 0}, w] - 
       2*GG[{-z, 1}, w] - 2*GG[{z, -1}, w] + 2*GG[{z, 0}, w] - 
       2*GG[{z, 1}, w])*Log[mb^2/mu^2]^2 + 
     GG[{0}, w]*((8*Pi^2*GG[{0}, z])/3 - (8*Pi^2*GG[{1}, z])/3 - 
       56*GG[{-1, -1, -1}, z] + 56*GG[{-1, -1, 0}, z] - 
       56*GG[{-1, -1, 1}, z] + 56*GG[{-1, 0, -1}, z] - 56*GG[{-1, 0, 0}, z] + 
       56*GG[{-1, 0, 1}, z] - 56*GG[{-1, 1, -1}, z] + 56*GG[{-1, 1, 0}, z] - 
       56*GG[{-1, 1, 1}, z] + 56*GG[{0, -1, -1}, z] - 56*GG[{0, -1, 0}, z] + 
       56*GG[{0, -1, 1}, z] - 56*GG[{0, 0, -1}, z] + 56*GG[{0, 0, 0}, z] - 
       56*GG[{0, 0, 1}, z] + 56*GG[{0, 1, -1}, z] - 56*GG[{0, 1, 0}, z] + 
       56*GG[{0, 1, 1}, z] - 56*GG[{1, -1, -1}, z] + 56*GG[{1, -1, 0}, z] - 
       56*GG[{1, -1, 1}, z] + 56*GG[{1, 0, -1}, z] - 56*GG[{1, 0, 0}, z] + 
       56*GG[{1, 0, 1}, z] - 56*GG[{1, 1, -1}, z] + 56*GG[{1, 1, 0}, z] - 
       56*GG[{1, 1, 1}, z] - 8*Zeta[3]) + 
     GG[{1}, z]*(2*Pi^2*GG[{-z^(-1)}, w] + 2*Pi^2*GG[{z^(-1)}, w] + 
       2*Pi^2*GG[{-z}, w] + 2*Pi^2*GG[{z}, w] - 8*GG[{-1, -1, 0}, w] + 
       4*GG[{-1, -1, -z^(-1)}, w] + 4*GG[{-1, -1, z^(-1)}, w] + 
       4*GG[{-1, -1, -z}, w] + 4*GG[{-1, -1, z}, w] + 8*GG[{-1, 0, -1}, w] - 
       24*GG[{-1, 0, 0}, w] + 8*GG[{-1, 0, 1}, w] + 
       8*GG[{-1, 0, -z^(-1)}, w] + 8*GG[{-1, 0, z^(-1)}, w] + 
       8*GG[{-1, 0, -z}, w] + 8*GG[{-1, 0, z}, w] - 8*GG[{-1, 1, 0}, w] + 
       4*GG[{-1, 1, -z^(-1)}, w] + 4*GG[{-1, 1, z^(-1)}, w] + 
       4*GG[{-1, 1, -z}, w] + 4*GG[{-1, 1, z}, w] - 
       4*GG[{-1, -z^(-1), -1}, w] + 16*GG[{-1, -z^(-1), 0}, w] - 
       4*GG[{-1, -z^(-1), 1}, w] - 4*GG[{-1, -z^(-1), -z^(-1)}, w] - 
       8*GG[{-1, -z^(-1), z^(-1)}, w] - 8*GG[{-1, -z^(-1), -z}, w] - 
       4*GG[{-1, -z^(-1), z}, w] - 4*GG[{-1, z^(-1), -1}, w] + 
       16*GG[{-1, z^(-1), 0}, w] - 4*GG[{-1, z^(-1), 1}, w] - 
       8*GG[{-1, z^(-1), -z^(-1)}, w] - 4*GG[{-1, z^(-1), z^(-1)}, w] - 
       4*GG[{-1, z^(-1), -z}, w] - 8*GG[{-1, z^(-1), z}, w] - 
       4*GG[{-1, -z, -1}, w] + 16*GG[{-1, -z, 0}, w] - 4*GG[{-1, -z, 1}, w] - 
       8*GG[{-1, -z, -z^(-1)}, w] - 4*GG[{-1, -z, z^(-1)}, w] - 
       4*GG[{-1, -z, -z}, w] - 8*GG[{-1, -z, z}, w] - 4*GG[{-1, z, -1}, w] + 
       16*GG[{-1, z, 0}, w] - 4*GG[{-1, z, 1}, w] - 
       4*GG[{-1, z, -z^(-1)}, w] - 8*GG[{-1, z, z^(-1)}, w] - 
       8*GG[{-1, z, -z}, w] - 4*GG[{-1, z, z}, w] - 8*GG[{0, -1, -1}, w] - 
       8*GG[{0, -1, 0}, w] - 8*GG[{0, -1, 1}, w] + 
       8*GG[{0, -1, -z^(-1)}, w] + 8*GG[{0, -1, z^(-1)}, w] + 
       8*GG[{0, -1, -z}, w] + 8*GG[{0, -1, z}, w] + 24*GG[{0, 0, -1}, w] - 
       56*GG[{0, 0, 0}, w] + 24*GG[{0, 0, 1}, w] + 
       16*GG[{0, 0, -z^(-1)}, w] + 16*GG[{0, 0, z^(-1)}, w] + 
       16*GG[{0, 0, -z}, w] + 16*GG[{0, 0, z}, w] - 8*GG[{0, 1, -1}, w] - 
       8*GG[{0, 1, 0}, w] - 8*GG[{0, 1, 1}, w] + 8*GG[{0, 1, -z^(-1)}, w] + 
       8*GG[{0, 1, z^(-1)}, w] + 8*GG[{0, 1, -z}, w] + 8*GG[{0, 1, z}, w] - 
       8*GG[{0, -z^(-1), -1}, w] + 32*GG[{0, -z^(-1), 0}, w] - 
       8*GG[{0, -z^(-1), 1}, w] - 8*GG[{0, -z^(-1), -z^(-1)}, w] - 
       16*GG[{0, -z^(-1), z^(-1)}, w] - 16*GG[{0, -z^(-1), -z}, w] - 
       8*GG[{0, -z^(-1), z}, w] - 8*GG[{0, z^(-1), -1}, w] + 
       32*GG[{0, z^(-1), 0}, w] - 8*GG[{0, z^(-1), 1}, w] - 
       16*GG[{0, z^(-1), -z^(-1)}, w] - 8*GG[{0, z^(-1), z^(-1)}, w] - 
       8*GG[{0, z^(-1), -z}, w] - 16*GG[{0, z^(-1), z}, w] - 
       8*GG[{0, -z, -1}, w] + 32*GG[{0, -z, 0}, w] - 8*GG[{0, -z, 1}, w] - 
       16*GG[{0, -z, -z^(-1)}, w] - 8*GG[{0, -z, z^(-1)}, w] - 
       8*GG[{0, -z, -z}, w] - 16*GG[{0, -z, z}, w] - 8*GG[{0, z, -1}, w] + 
       32*GG[{0, z, 0}, w] - 8*GG[{0, z, 1}, w] - 8*GG[{0, z, -z^(-1)}, w] - 
       16*GG[{0, z, z^(-1)}, w] - 16*GG[{0, z, -z}, w] - 8*GG[{0, z, z}, w] - 
       8*GG[{1, -1, 0}, w] + 4*GG[{1, -1, -z^(-1)}, w] + 
       4*GG[{1, -1, z^(-1)}, w] + 4*GG[{1, -1, -z}, w] + 
       4*GG[{1, -1, z}, w] + 8*GG[{1, 0, -1}, w] - 24*GG[{1, 0, 0}, w] + 
       8*GG[{1, 0, 1}, w] + 8*GG[{1, 0, -z^(-1)}, w] + 
       8*GG[{1, 0, z^(-1)}, w] + 8*GG[{1, 0, -z}, w] + 8*GG[{1, 0, z}, w] - 
       8*GG[{1, 1, 0}, w] + 4*GG[{1, 1, -z^(-1)}, w] + 
       4*GG[{1, 1, z^(-1)}, w] + 4*GG[{1, 1, -z}, w] + 4*GG[{1, 1, z}, w] - 
       4*GG[{1, -z^(-1), -1}, w] + 16*GG[{1, -z^(-1), 0}, w] - 
       4*GG[{1, -z^(-1), 1}, w] - 4*GG[{1, -z^(-1), -z^(-1)}, w] - 
       8*GG[{1, -z^(-1), z^(-1)}, w] - 8*GG[{1, -z^(-1), -z}, w] - 
       4*GG[{1, -z^(-1), z}, w] - 4*GG[{1, z^(-1), -1}, w] + 
       16*GG[{1, z^(-1), 0}, w] - 4*GG[{1, z^(-1), 1}, w] - 
       8*GG[{1, z^(-1), -z^(-1)}, w] - 4*GG[{1, z^(-1), z^(-1)}, w] - 
       4*GG[{1, z^(-1), -z}, w] - 8*GG[{1, z^(-1), z}, w] - 
       4*GG[{1, -z, -1}, w] + 16*GG[{1, -z, 0}, w] - 4*GG[{1, -z, 1}, w] - 
       8*GG[{1, -z, -z^(-1)}, w] - 4*GG[{1, -z, z^(-1)}, w] - 
       4*GG[{1, -z, -z}, w] - 8*GG[{1, -z, z}, w] - 4*GG[{1, z, -1}, w] + 
       16*GG[{1, z, 0}, w] - 4*GG[{1, z, 1}, w] - 4*GG[{1, z, -z^(-1)}, w] - 
       8*GG[{1, z, z^(-1)}, w] - 8*GG[{1, z, -z}, w] - 4*GG[{1, z, z}, w] + 
       4*GG[{-z^(-1), -1, -1}, w] + 8*GG[{-z^(-1), -1, 0}, w] + 
       4*GG[{-z^(-1), -1, 1}, w] - 8*GG[{-z^(-1), -1, -z^(-1)}, w] - 
       4*GG[{-z^(-1), -1, z^(-1)}, w] - 4*GG[{-z^(-1), -1, -z}, w] - 
       8*GG[{-z^(-1), -1, z}, w] - 16*GG[{-z^(-1), 0, -1}, w] + 
       40*GG[{-z^(-1), 0, 0}, w] - 16*GG[{-z^(-1), 0, 1}, w] - 
       12*GG[{-z^(-1), 0, -z^(-1)}, w] - 12*GG[{-z^(-1), 0, z^(-1)}, w] - 
       12*GG[{-z^(-1), 0, -z}, w] - 12*GG[{-z^(-1), 0, z}, w] + 
       4*GG[{-z^(-1), 1, -1}, w] + 8*GG[{-z^(-1), 1, 0}, w] + 
       4*GG[{-z^(-1), 1, 1}, w] - 8*GG[{-z^(-1), 1, -z^(-1)}, w] - 
       4*GG[{-z^(-1), 1, z^(-1)}, w] - 4*GG[{-z^(-1), 1, -z}, w] - 
       8*GG[{-z^(-1), 1, z}, w] + 4*GG[{-z^(-1), -z^(-1), -1}, w] - 
       16*GG[{-z^(-1), -z^(-1), 0}, w] + 4*GG[{-z^(-1), -z^(-1), 1}, w] + 
       4*GG[{-z^(-1), -z^(-1), -z^(-1)}, w] + 
       8*GG[{-z^(-1), -z^(-1), z^(-1)}, w] + 
       8*GG[{-z^(-1), -z^(-1), -z}, w] + 4*GG[{-z^(-1), -z^(-1), z}, w] + 
       8*GG[{-z^(-1), z^(-1), -1}, w] - 32*GG[{-z^(-1), z^(-1), 0}, w] + 
       8*GG[{-z^(-1), z^(-1), 1}, w] + 16*GG[{-z^(-1), z^(-1), -z^(-1)}, w] + 
       8*GG[{-z^(-1), z^(-1), z^(-1)}, w] + 8*GG[{-z^(-1), z^(-1), -z}, w] + 
       16*GG[{-z^(-1), z^(-1), z}, w] + 8*GG[{-z^(-1), -z, -1}, w] - 
       32*GG[{-z^(-1), -z, 0}, w] + 8*GG[{-z^(-1), -z, 1}, w] + 
       16*GG[{-z^(-1), -z, -z^(-1)}, w] + 8*GG[{-z^(-1), -z, z^(-1)}, w] + 
       8*GG[{-z^(-1), -z, -z}, w] + 16*GG[{-z^(-1), -z, z}, w] + 
       4*GG[{-z^(-1), z, -1}, w] - 16*GG[{-z^(-1), z, 0}, w] + 
       4*GG[{-z^(-1), z, 1}, w] + 4*GG[{-z^(-1), z, -z^(-1)}, w] + 
       8*GG[{-z^(-1), z, z^(-1)}, w] + 8*GG[{-z^(-1), z, -z}, w] + 
       4*GG[{-z^(-1), z, z}, w] + 4*GG[{z^(-1), -1, -1}, w] + 
       8*GG[{z^(-1), -1, 0}, w] + 4*GG[{z^(-1), -1, 1}, w] - 
       4*GG[{z^(-1), -1, -z^(-1)}, w] - 8*GG[{z^(-1), -1, z^(-1)}, w] - 
       8*GG[{z^(-1), -1, -z}, w] - 4*GG[{z^(-1), -1, z}, w] - 
       16*GG[{z^(-1), 0, -1}, w] + 40*GG[{z^(-1), 0, 0}, w] - 
       16*GG[{z^(-1), 0, 1}, w] - 12*GG[{z^(-1), 0, -z^(-1)}, w] - 
       12*GG[{z^(-1), 0, z^(-1)}, w] - 12*GG[{z^(-1), 0, -z}, w] - 
       12*GG[{z^(-1), 0, z}, w] + 4*GG[{z^(-1), 1, -1}, w] + 
       8*GG[{z^(-1), 1, 0}, w] + 4*GG[{z^(-1), 1, 1}, w] - 
       4*GG[{z^(-1), 1, -z^(-1)}, w] - 8*GG[{z^(-1), 1, z^(-1)}, w] - 
       8*GG[{z^(-1), 1, -z}, w] - 4*GG[{z^(-1), 1, z}, w] + 
       8*GG[{z^(-1), -z^(-1), -1}, w] - 32*GG[{z^(-1), -z^(-1), 0}, w] + 
       8*GG[{z^(-1), -z^(-1), 1}, w] + 8*GG[{z^(-1), -z^(-1), -z^(-1)}, w] + 
       16*GG[{z^(-1), -z^(-1), z^(-1)}, w] + 
       16*GG[{z^(-1), -z^(-1), -z}, w] + 8*GG[{z^(-1), -z^(-1), z}, w] + 
       4*GG[{z^(-1), z^(-1), -1}, w] - 16*GG[{z^(-1), z^(-1), 0}, w] + 
       4*GG[{z^(-1), z^(-1), 1}, w] + 8*GG[{z^(-1), z^(-1), -z^(-1)}, w] + 
       4*GG[{z^(-1), z^(-1), z^(-1)}, w] + 4*GG[{z^(-1), z^(-1), -z}, w] + 
       8*GG[{z^(-1), z^(-1), z}, w] + 4*GG[{z^(-1), -z, -1}, w] - 
       16*GG[{z^(-1), -z, 0}, w] + 4*GG[{z^(-1), -z, 1}, w] + 
       8*GG[{z^(-1), -z, -z^(-1)}, w] + 4*GG[{z^(-1), -z, z^(-1)}, w] + 
       4*GG[{z^(-1), -z, -z}, w] + 8*GG[{z^(-1), -z, z}, w] + 
       8*GG[{z^(-1), z, -1}, w] - 32*GG[{z^(-1), z, 0}, w] + 
       8*GG[{z^(-1), z, 1}, w] + 8*GG[{z^(-1), z, -z^(-1)}, w] + 
       16*GG[{z^(-1), z, z^(-1)}, w] + 16*GG[{z^(-1), z, -z}, w] + 
       8*GG[{z^(-1), z, z}, w] + 4*GG[{-z, -1, -1}, w] + 
       8*GG[{-z, -1, 0}, w] + 4*GG[{-z, -1, 1}, w] - 
       4*GG[{-z, -1, -z^(-1)}, w] - 8*GG[{-z, -1, z^(-1)}, w] - 
       8*GG[{-z, -1, -z}, w] - 4*GG[{-z, -1, z}, w] - 16*GG[{-z, 0, -1}, w] + 
       40*GG[{-z, 0, 0}, w] - 16*GG[{-z, 0, 1}, w] - 
       12*GG[{-z, 0, -z^(-1)}, w] - 12*GG[{-z, 0, z^(-1)}, w] - 
       12*GG[{-z, 0, -z}, w] - 12*GG[{-z, 0, z}, w] + 4*GG[{-z, 1, -1}, w] + 
       8*GG[{-z, 1, 0}, w] + 4*GG[{-z, 1, 1}, w] - 
       4*GG[{-z, 1, -z^(-1)}, w] - 8*GG[{-z, 1, z^(-1)}, w] - 
       8*GG[{-z, 1, -z}, w] - 4*GG[{-z, 1, z}, w] + 
       8*GG[{-z, -z^(-1), -1}, w] - 32*GG[{-z, -z^(-1), 0}, w] + 
       8*GG[{-z, -z^(-1), 1}, w] + 8*GG[{-z, -z^(-1), -z^(-1)}, w] + 
       16*GG[{-z, -z^(-1), z^(-1)}, w] + 16*GG[{-z, -z^(-1), -z}, w] + 
       8*GG[{-z, -z^(-1), z}, w] + 4*GG[{-z, z^(-1), -1}, w] - 
       16*GG[{-z, z^(-1), 0}, w] + 4*GG[{-z, z^(-1), 1}, w] + 
       8*GG[{-z, z^(-1), -z^(-1)}, w] + 4*GG[{-z, z^(-1), z^(-1)}, w] + 
       4*GG[{-z, z^(-1), -z}, w] + 8*GG[{-z, z^(-1), z}, w] + 
       4*GG[{-z, -z, -1}, w] - 16*GG[{-z, -z, 0}, w] + 4*GG[{-z, -z, 1}, w] + 
       8*GG[{-z, -z, -z^(-1)}, w] + 4*GG[{-z, -z, z^(-1)}, w] + 
       4*GG[{-z, -z, -z}, w] + 8*GG[{-z, -z, z}, w] + 8*GG[{-z, z, -1}, w] - 
       32*GG[{-z, z, 0}, w] + 8*GG[{-z, z, 1}, w] + 
       8*GG[{-z, z, -z^(-1)}, w] + 16*GG[{-z, z, z^(-1)}, w] + 
       16*GG[{-z, z, -z}, w] + 8*GG[{-z, z, z}, w] + 4*GG[{z, -1, -1}, w] + 
       8*GG[{z, -1, 0}, w] + 4*GG[{z, -1, 1}, w] - 
       8*GG[{z, -1, -z^(-1)}, w] - 4*GG[{z, -1, z^(-1)}, w] - 
       4*GG[{z, -1, -z}, w] - 8*GG[{z, -1, z}, w] - 16*GG[{z, 0, -1}, w] + 
       40*GG[{z, 0, 0}, w] - 16*GG[{z, 0, 1}, w] - 
       12*GG[{z, 0, -z^(-1)}, w] - 12*GG[{z, 0, z^(-1)}, w] - 
       12*GG[{z, 0, -z}, w] - 12*GG[{z, 0, z}, w] + 4*GG[{z, 1, -1}, w] + 
       8*GG[{z, 1, 0}, w] + 4*GG[{z, 1, 1}, w] - 8*GG[{z, 1, -z^(-1)}, w] - 
       4*GG[{z, 1, z^(-1)}, w] - 4*GG[{z, 1, -z}, w] - 8*GG[{z, 1, z}, w] + 
       4*GG[{z, -z^(-1), -1}, w] - 16*GG[{z, -z^(-1), 0}, w] + 
       4*GG[{z, -z^(-1), 1}, w] + 4*GG[{z, -z^(-1), -z^(-1)}, w] + 
       8*GG[{z, -z^(-1), z^(-1)}, w] + 8*GG[{z, -z^(-1), -z}, w] + 
       4*GG[{z, -z^(-1), z}, w] + 8*GG[{z, z^(-1), -1}, w] - 
       32*GG[{z, z^(-1), 0}, w] + 8*GG[{z, z^(-1), 1}, w] + 
       16*GG[{z, z^(-1), -z^(-1)}, w] + 8*GG[{z, z^(-1), z^(-1)}, w] + 
       8*GG[{z, z^(-1), -z}, w] + 16*GG[{z, z^(-1), z}, w] + 
       8*GG[{z, -z, -1}, w] - 32*GG[{z, -z, 0}, w] + 8*GG[{z, -z, 1}, w] + 
       16*GG[{z, -z, -z^(-1)}, w] + 8*GG[{z, -z, z^(-1)}, w] + 
       8*GG[{z, -z, -z}, w] + 16*GG[{z, -z, z}, w] + 4*GG[{z, z, -1}, w] - 
       16*GG[{z, z, 0}, w] + 4*GG[{z, z, 1}, w] + 4*GG[{z, z, -z^(-1)}, w] + 
       8*GG[{z, z, z^(-1)}, w] + 8*GG[{z, z, -z}, w] + 4*GG[{z, z, z}, w] - 
       8*Zeta[3]) + GG[{-1}, z]*((-8*Pi^2*GG[{0}, w])/3 - 
       (4*Pi^2*GG[{1}, w])/3 + 2*Pi^2*GG[{-z^(-1)}, w] + 
       2*Pi^2*GG[{z^(-1)}, w] + 2*Pi^2*GG[{-z}, w] + 2*Pi^2*GG[{z}, w] - 
       8*GG[{-1, -1, 0}, w] + 4*GG[{-1, -1, -z^(-1)}, w] + 
       4*GG[{-1, -1, z^(-1)}, w] + 4*GG[{-1, -1, -z}, w] + 
       4*GG[{-1, -1, z}, w] + 8*GG[{-1, 0, -1}, w] - 24*GG[{-1, 0, 0}, w] + 
       8*GG[{-1, 0, 1}, w] + 8*GG[{-1, 0, -z^(-1)}, w] + 
       8*GG[{-1, 0, z^(-1)}, w] + 8*GG[{-1, 0, -z}, w] + 
       8*GG[{-1, 0, z}, w] - 8*GG[{-1, 1, 0}, w] + 
       4*GG[{-1, 1, -z^(-1)}, w] + 4*GG[{-1, 1, z^(-1)}, w] + 
       4*GG[{-1, 1, -z}, w] + 4*GG[{-1, 1, z}, w] - 
       4*GG[{-1, -z^(-1), -1}, w] + 16*GG[{-1, -z^(-1), 0}, w] - 
       4*GG[{-1, -z^(-1), 1}, w] - 4*GG[{-1, -z^(-1), -z^(-1)}, w] - 
       8*GG[{-1, -z^(-1), z^(-1)}, w] - 8*GG[{-1, -z^(-1), -z}, w] - 
       4*GG[{-1, -z^(-1), z}, w] - 4*GG[{-1, z^(-1), -1}, w] + 
       16*GG[{-1, z^(-1), 0}, w] - 4*GG[{-1, z^(-1), 1}, w] - 
       8*GG[{-1, z^(-1), -z^(-1)}, w] - 4*GG[{-1, z^(-1), z^(-1)}, w] - 
       4*GG[{-1, z^(-1), -z}, w] - 8*GG[{-1, z^(-1), z}, w] - 
       4*GG[{-1, -z, -1}, w] + 16*GG[{-1, -z, 0}, w] - 4*GG[{-1, -z, 1}, w] - 
       8*GG[{-1, -z, -z^(-1)}, w] - 4*GG[{-1, -z, z^(-1)}, w] - 
       4*GG[{-1, -z, -z}, w] - 8*GG[{-1, -z, z}, w] - 4*GG[{-1, z, -1}, w] + 
       16*GG[{-1, z, 0}, w] - 4*GG[{-1, z, 1}, w] - 
       4*GG[{-1, z, -z^(-1)}, w] - 8*GG[{-1, z, z^(-1)}, w] - 
       8*GG[{-1, z, -z}, w] - 4*GG[{-1, z, z}, w] - 8*GG[{0, -1, -1}, w] - 
       8*GG[{0, -1, 0}, w] - 8*GG[{0, -1, 1}, w] + 
       8*GG[{0, -1, -z^(-1)}, w] + 8*GG[{0, -1, z^(-1)}, w] + 
       8*GG[{0, -1, -z}, w] + 8*GG[{0, -1, z}, w] + 24*GG[{0, 0, -1}, w] - 
       56*GG[{0, 0, 0}, w] + 24*GG[{0, 0, 1}, w] + 
       16*GG[{0, 0, -z^(-1)}, w] + 16*GG[{0, 0, z^(-1)}, w] + 
       16*GG[{0, 0, -z}, w] + 16*GG[{0, 0, z}, w] - 8*GG[{0, 1, -1}, w] - 
       8*GG[{0, 1, 0}, w] - 8*GG[{0, 1, 1}, w] + 8*GG[{0, 1, -z^(-1)}, w] + 
       8*GG[{0, 1, z^(-1)}, w] + 8*GG[{0, 1, -z}, w] + 8*GG[{0, 1, z}, w] - 
       8*GG[{0, -z^(-1), -1}, w] + 32*GG[{0, -z^(-1), 0}, w] - 
       8*GG[{0, -z^(-1), 1}, w] - 8*GG[{0, -z^(-1), -z^(-1)}, w] - 
       16*GG[{0, -z^(-1), z^(-1)}, w] - 16*GG[{0, -z^(-1), -z}, w] - 
       8*GG[{0, -z^(-1), z}, w] - 8*GG[{0, z^(-1), -1}, w] + 
       32*GG[{0, z^(-1), 0}, w] - 8*GG[{0, z^(-1), 1}, w] - 
       16*GG[{0, z^(-1), -z^(-1)}, w] - 8*GG[{0, z^(-1), z^(-1)}, w] - 
       8*GG[{0, z^(-1), -z}, w] - 16*GG[{0, z^(-1), z}, w] - 
       8*GG[{0, -z, -1}, w] + 32*GG[{0, -z, 0}, w] - 8*GG[{0, -z, 1}, w] - 
       16*GG[{0, -z, -z^(-1)}, w] - 8*GG[{0, -z, z^(-1)}, w] - 
       8*GG[{0, -z, -z}, w] - 16*GG[{0, -z, z}, w] - 8*GG[{0, z, -1}, w] + 
       32*GG[{0, z, 0}, w] - 8*GG[{0, z, 1}, w] - 8*GG[{0, z, -z^(-1)}, w] - 
       16*GG[{0, z, z^(-1)}, w] - 16*GG[{0, z, -z}, w] - 8*GG[{0, z, z}, w] - 
       8*GG[{1, -1, 0}, w] + 4*GG[{1, -1, -z^(-1)}, w] + 
       4*GG[{1, -1, z^(-1)}, w] + 4*GG[{1, -1, -z}, w] + 
       4*GG[{1, -1, z}, w] + 8*GG[{1, 0, -1}, w] - 24*GG[{1, 0, 0}, w] + 
       8*GG[{1, 0, 1}, w] + 8*GG[{1, 0, -z^(-1)}, w] + 
       8*GG[{1, 0, z^(-1)}, w] + 8*GG[{1, 0, -z}, w] + 8*GG[{1, 0, z}, w] - 
       8*GG[{1, 1, 0}, w] + 4*GG[{1, 1, -z^(-1)}, w] + 
       4*GG[{1, 1, z^(-1)}, w] + 4*GG[{1, 1, -z}, w] + 4*GG[{1, 1, z}, w] - 
       4*GG[{1, -z^(-1), -1}, w] + 16*GG[{1, -z^(-1), 0}, w] - 
       4*GG[{1, -z^(-1), 1}, w] - 4*GG[{1, -z^(-1), -z^(-1)}, w] - 
       8*GG[{1, -z^(-1), z^(-1)}, w] - 8*GG[{1, -z^(-1), -z}, w] - 
       4*GG[{1, -z^(-1), z}, w] - 4*GG[{1, z^(-1), -1}, w] + 
       16*GG[{1, z^(-1), 0}, w] - 4*GG[{1, z^(-1), 1}, w] - 
       8*GG[{1, z^(-1), -z^(-1)}, w] - 4*GG[{1, z^(-1), z^(-1)}, w] - 
       4*GG[{1, z^(-1), -z}, w] - 8*GG[{1, z^(-1), z}, w] - 
       4*GG[{1, -z, -1}, w] + 16*GG[{1, -z, 0}, w] - 4*GG[{1, -z, 1}, w] - 
       8*GG[{1, -z, -z^(-1)}, w] - 4*GG[{1, -z, z^(-1)}, w] - 
       4*GG[{1, -z, -z}, w] - 8*GG[{1, -z, z}, w] - 4*GG[{1, z, -1}, w] + 
       16*GG[{1, z, 0}, w] - 4*GG[{1, z, 1}, w] - 4*GG[{1, z, -z^(-1)}, w] - 
       8*GG[{1, z, z^(-1)}, w] - 8*GG[{1, z, -z}, w] - 4*GG[{1, z, z}, w] + 
       4*GG[{-z^(-1), -1, -1}, w] + 8*GG[{-z^(-1), -1, 0}, w] + 
       4*GG[{-z^(-1), -1, 1}, w] - 8*GG[{-z^(-1), -1, -z^(-1)}, w] - 
       4*GG[{-z^(-1), -1, z^(-1)}, w] - 4*GG[{-z^(-1), -1, -z}, w] - 
       8*GG[{-z^(-1), -1, z}, w] - 16*GG[{-z^(-1), 0, -1}, w] + 
       40*GG[{-z^(-1), 0, 0}, w] - 16*GG[{-z^(-1), 0, 1}, w] - 
       12*GG[{-z^(-1), 0, -z^(-1)}, w] - 12*GG[{-z^(-1), 0, z^(-1)}, w] - 
       12*GG[{-z^(-1), 0, -z}, w] - 12*GG[{-z^(-1), 0, z}, w] + 
       4*GG[{-z^(-1), 1, -1}, w] + 8*GG[{-z^(-1), 1, 0}, w] + 
       4*GG[{-z^(-1), 1, 1}, w] - 8*GG[{-z^(-1), 1, -z^(-1)}, w] - 
       4*GG[{-z^(-1), 1, z^(-1)}, w] - 4*GG[{-z^(-1), 1, -z}, w] - 
       8*GG[{-z^(-1), 1, z}, w] + 4*GG[{-z^(-1), -z^(-1), -1}, w] - 
       16*GG[{-z^(-1), -z^(-1), 0}, w] + 4*GG[{-z^(-1), -z^(-1), 1}, w] + 
       4*GG[{-z^(-1), -z^(-1), -z^(-1)}, w] + 
       8*GG[{-z^(-1), -z^(-1), z^(-1)}, w] + 
       8*GG[{-z^(-1), -z^(-1), -z}, w] + 4*GG[{-z^(-1), -z^(-1), z}, w] + 
       8*GG[{-z^(-1), z^(-1), -1}, w] - 32*GG[{-z^(-1), z^(-1), 0}, w] + 
       8*GG[{-z^(-1), z^(-1), 1}, w] + 16*GG[{-z^(-1), z^(-1), -z^(-1)}, w] + 
       8*GG[{-z^(-1), z^(-1), z^(-1)}, w] + 8*GG[{-z^(-1), z^(-1), -z}, w] + 
       16*GG[{-z^(-1), z^(-1), z}, w] + 8*GG[{-z^(-1), -z, -1}, w] - 
       32*GG[{-z^(-1), -z, 0}, w] + 8*GG[{-z^(-1), -z, 1}, w] + 
       16*GG[{-z^(-1), -z, -z^(-1)}, w] + 8*GG[{-z^(-1), -z, z^(-1)}, w] + 
       8*GG[{-z^(-1), -z, -z}, w] + 16*GG[{-z^(-1), -z, z}, w] + 
       4*GG[{-z^(-1), z, -1}, w] - 16*GG[{-z^(-1), z, 0}, w] + 
       4*GG[{-z^(-1), z, 1}, w] + 4*GG[{-z^(-1), z, -z^(-1)}, w] + 
       8*GG[{-z^(-1), z, z^(-1)}, w] + 8*GG[{-z^(-1), z, -z}, w] + 
       4*GG[{-z^(-1), z, z}, w] + 4*GG[{z^(-1), -1, -1}, w] + 
       8*GG[{z^(-1), -1, 0}, w] + 4*GG[{z^(-1), -1, 1}, w] - 
       4*GG[{z^(-1), -1, -z^(-1)}, w] - 8*GG[{z^(-1), -1, z^(-1)}, w] - 
       8*GG[{z^(-1), -1, -z}, w] - 4*GG[{z^(-1), -1, z}, w] - 
       16*GG[{z^(-1), 0, -1}, w] + 40*GG[{z^(-1), 0, 0}, w] - 
       16*GG[{z^(-1), 0, 1}, w] - 12*GG[{z^(-1), 0, -z^(-1)}, w] - 
       12*GG[{z^(-1), 0, z^(-1)}, w] - 12*GG[{z^(-1), 0, -z}, w] - 
       12*GG[{z^(-1), 0, z}, w] + 4*GG[{z^(-1), 1, -1}, w] + 
       8*GG[{z^(-1), 1, 0}, w] + 4*GG[{z^(-1), 1, 1}, w] - 
       4*GG[{z^(-1), 1, -z^(-1)}, w] - 8*GG[{z^(-1), 1, z^(-1)}, w] - 
       8*GG[{z^(-1), 1, -z}, w] - 4*GG[{z^(-1), 1, z}, w] + 
       8*GG[{z^(-1), -z^(-1), -1}, w] - 32*GG[{z^(-1), -z^(-1), 0}, w] + 
       8*GG[{z^(-1), -z^(-1), 1}, w] + 8*GG[{z^(-1), -z^(-1), -z^(-1)}, w] + 
       16*GG[{z^(-1), -z^(-1), z^(-1)}, w] + 
       16*GG[{z^(-1), -z^(-1), -z}, w] + 8*GG[{z^(-1), -z^(-1), z}, w] + 
       4*GG[{z^(-1), z^(-1), -1}, w] - 16*GG[{z^(-1), z^(-1), 0}, w] + 
       4*GG[{z^(-1), z^(-1), 1}, w] + 8*GG[{z^(-1), z^(-1), -z^(-1)}, w] + 
       4*GG[{z^(-1), z^(-1), z^(-1)}, w] + 4*GG[{z^(-1), z^(-1), -z}, w] + 
       8*GG[{z^(-1), z^(-1), z}, w] + 4*GG[{z^(-1), -z, -1}, w] - 
       16*GG[{z^(-1), -z, 0}, w] + 4*GG[{z^(-1), -z, 1}, w] + 
       8*GG[{z^(-1), -z, -z^(-1)}, w] + 4*GG[{z^(-1), -z, z^(-1)}, w] + 
       4*GG[{z^(-1), -z, -z}, w] + 8*GG[{z^(-1), -z, z}, w] + 
       8*GG[{z^(-1), z, -1}, w] - 32*GG[{z^(-1), z, 0}, w] + 
       8*GG[{z^(-1), z, 1}, w] + 8*GG[{z^(-1), z, -z^(-1)}, w] + 
       16*GG[{z^(-1), z, z^(-1)}, w] + 16*GG[{z^(-1), z, -z}, w] + 
       8*GG[{z^(-1), z, z}, w] + 4*GG[{-z, -1, -1}, w] + 
       8*GG[{-z, -1, 0}, w] + 4*GG[{-z, -1, 1}, w] - 
       4*GG[{-z, -1, -z^(-1)}, w] - 8*GG[{-z, -1, z^(-1)}, w] - 
       8*GG[{-z, -1, -z}, w] - 4*GG[{-z, -1, z}, w] - 16*GG[{-z, 0, -1}, w] + 
       40*GG[{-z, 0, 0}, w] - 16*GG[{-z, 0, 1}, w] - 
       12*GG[{-z, 0, -z^(-1)}, w] - 12*GG[{-z, 0, z^(-1)}, w] - 
       12*GG[{-z, 0, -z}, w] - 12*GG[{-z, 0, z}, w] + 4*GG[{-z, 1, -1}, w] + 
       8*GG[{-z, 1, 0}, w] + 4*GG[{-z, 1, 1}, w] - 
       4*GG[{-z, 1, -z^(-1)}, w] - 8*GG[{-z, 1, z^(-1)}, w] - 
       8*GG[{-z, 1, -z}, w] - 4*GG[{-z, 1, z}, w] + 
       8*GG[{-z, -z^(-1), -1}, w] - 32*GG[{-z, -z^(-1), 0}, w] + 
       8*GG[{-z, -z^(-1), 1}, w] + 8*GG[{-z, -z^(-1), -z^(-1)}, w] + 
       16*GG[{-z, -z^(-1), z^(-1)}, w] + 16*GG[{-z, -z^(-1), -z}, w] + 
       8*GG[{-z, -z^(-1), z}, w] + 4*GG[{-z, z^(-1), -1}, w] - 
       16*GG[{-z, z^(-1), 0}, w] + 4*GG[{-z, z^(-1), 1}, w] + 
       8*GG[{-z, z^(-1), -z^(-1)}, w] + 4*GG[{-z, z^(-1), z^(-1)}, w] + 
       4*GG[{-z, z^(-1), -z}, w] + 8*GG[{-z, z^(-1), z}, w] + 
       4*GG[{-z, -z, -1}, w] - 16*GG[{-z, -z, 0}, w] + 4*GG[{-z, -z, 1}, w] + 
       8*GG[{-z, -z, -z^(-1)}, w] + 4*GG[{-z, -z, z^(-1)}, w] + 
       4*GG[{-z, -z, -z}, w] + 8*GG[{-z, -z, z}, w] + 8*GG[{-z, z, -1}, w] - 
       32*GG[{-z, z, 0}, w] + 8*GG[{-z, z, 1}, w] + 
       8*GG[{-z, z, -z^(-1)}, w] + 16*GG[{-z, z, z^(-1)}, w] + 
       16*GG[{-z, z, -z}, w] + 8*GG[{-z, z, z}, w] + 4*GG[{z, -1, -1}, w] + 
       8*GG[{z, -1, 0}, w] + 4*GG[{z, -1, 1}, w] - 
       8*GG[{z, -1, -z^(-1)}, w] - 4*GG[{z, -1, z^(-1)}, w] - 
       4*GG[{z, -1, -z}, w] - 8*GG[{z, -1, z}, w] - 16*GG[{z, 0, -1}, w] + 
       40*GG[{z, 0, 0}, w] - 16*GG[{z, 0, 1}, w] - 
       12*GG[{z, 0, -z^(-1)}, w] - 12*GG[{z, 0, z^(-1)}, w] - 
       12*GG[{z, 0, -z}, w] - 12*GG[{z, 0, z}, w] + 4*GG[{z, 1, -1}, w] + 
       8*GG[{z, 1, 0}, w] + 4*GG[{z, 1, 1}, w] - 8*GG[{z, 1, -z^(-1)}, w] - 
       4*GG[{z, 1, z^(-1)}, w] - 4*GG[{z, 1, -z}, w] - 8*GG[{z, 1, z}, w] + 
       4*GG[{z, -z^(-1), -1}, w] - 16*GG[{z, -z^(-1), 0}, w] + 
       4*GG[{z, -z^(-1), 1}, w] + 4*GG[{z, -z^(-1), -z^(-1)}, w] + 
       8*GG[{z, -z^(-1), z^(-1)}, w] + 8*GG[{z, -z^(-1), -z}, w] + 
       4*GG[{z, -z^(-1), z}, w] + 8*GG[{z, z^(-1), -1}, w] - 
       32*GG[{z, z^(-1), 0}, w] + 8*GG[{z, z^(-1), 1}, w] + 
       16*GG[{z, z^(-1), -z^(-1)}, w] + 8*GG[{z, z^(-1), z^(-1)}, w] + 
       8*GG[{z, z^(-1), -z}, w] + 16*GG[{z, z^(-1), z}, w] + 
       8*GG[{z, -z, -1}, w] - 32*GG[{z, -z, 0}, w] + 8*GG[{z, -z, 1}, w] + 
       16*GG[{z, -z, -z^(-1)}, w] + 8*GG[{z, -z, z^(-1)}, w] + 
       8*GG[{z, -z, -z}, w] + 16*GG[{z, -z, z}, w] + 4*GG[{z, z, -1}, w] - 
       16*GG[{z, z, 0}, w] + 4*GG[{z, z, 1}, w] + 4*GG[{z, z, -z^(-1)}, w] + 
       8*GG[{z, z, z^(-1)}, w] + 8*GG[{z, z, -z}, w] + 4*GG[{z, z, z}, w] - 
       8*Zeta[3]) + GG[{1}, w]*((-4*Pi^2*GG[{1}, z])/3 - 
       24*GG[{-1, -1, -1}, z] + 24*GG[{-1, -1, 0}, z] - 
       24*GG[{-1, -1, 1}, z] + 24*GG[{-1, 0, -1}, z] - 24*GG[{-1, 0, 0}, z] + 
       24*GG[{-1, 0, 1}, z] - 24*GG[{-1, 1, -1}, z] + 24*GG[{-1, 1, 0}, z] - 
       24*GG[{-1, 1, 1}, z] + 24*GG[{0, -1, -1}, z] - 24*GG[{0, -1, 0}, z] + 
       24*GG[{0, -1, 1}, z] - 24*GG[{0, 0, -1}, z] + 24*GG[{0, 0, 0}, z] - 
       24*GG[{0, 0, 1}, z] + 24*GG[{0, 1, -1}, z] - 24*GG[{0, 1, 0}, z] + 
       24*GG[{0, 1, 1}, z] - 24*GG[{1, -1, -1}, z] + 24*GG[{1, -1, 0}, z] - 
       24*GG[{1, -1, 1}, z] + 24*GG[{1, 0, -1}, z] - 24*GG[{1, 0, 0}, z] + 
       24*GG[{1, 0, 1}, z] - 24*GG[{1, 1, -1}, z] + 24*GG[{1, 1, 0}, z] - 
       24*GG[{1, 1, 1}, z] - 4*Zeta[3]) + GG[{-1}, w]*
      ((-4*Pi^2*GG[{-1}, z])/3 + (4*Pi^2*GG[{0}, z])/3 - 
       (4*Pi^2*GG[{1}, z])/3 - 24*GG[{-1, -1, -1}, z] + 
       24*GG[{-1, -1, 0}, z] - 24*GG[{-1, -1, 1}, z] + 
       24*GG[{-1, 0, -1}, z] - 24*GG[{-1, 0, 0}, z] + 24*GG[{-1, 0, 1}, z] - 
       24*GG[{-1, 1, -1}, z] + 24*GG[{-1, 1, 0}, z] - 24*GG[{-1, 1, 1}, z] + 
       24*GG[{0, -1, -1}, z] - 24*GG[{0, -1, 0}, z] + 24*GG[{0, -1, 1}, z] - 
       24*GG[{0, 0, -1}, z] + 24*GG[{0, 0, 0}, z] - 24*GG[{0, 0, 1}, z] + 
       24*GG[{0, 1, -1}, z] - 24*GG[{0, 1, 0}, z] + 24*GG[{0, 1, 1}, z] - 
       24*GG[{1, -1, -1}, z] + 24*GG[{1, -1, 0}, z] - 24*GG[{1, -1, 1}, z] + 
       24*GG[{1, 0, -1}, z] - 24*GG[{1, 0, 0}, z] + 24*GG[{1, 0, 1}, z] - 
       24*GG[{1, 1, -1}, z] + 24*GG[{1, 1, 0}, z] - 24*GG[{1, 1, 1}, z] - 
       4*Zeta[3]) + Log[mb^2/mu^2]*(GG[{-z^(-1)}, w]*(-16*GG[{-1, -1}, z] + 
         16*GG[{-1, 0}, z] - 16*GG[{-1, 1}, z] + 16*GG[{0, -1}, z] - 
         16*GG[{0, 0}, z] + 16*GG[{0, 1}, z] - 16*GG[{1, -1}, z] + 
         16*GG[{1, 0}, z] - 16*GG[{1, 1}, z]) + 
       GG[{z}, w]*(-16*GG[{-1, -1}, z] + 16*GG[{-1, 0}, z] - 
         16*GG[{-1, 1}, z] + 16*GG[{0, -1}, z] - 16*GG[{0, 0}, z] + 
         16*GG[{0, 1}, z] - 16*GG[{1, -1}, z] + 16*GG[{1, 0}, z] - 
         16*GG[{1, 1}, z]) + GG[{z^(-1)}, w]*(-2*Pi^2 - 16*GG[{-1, -1}, z] + 
         16*GG[{-1, 0}, z] - 16*GG[{-1, 1}, z] + 16*GG[{0, -1}, z] - 
         16*GG[{0, 0}, z] + 16*GG[{0, 1}, z] - 16*GG[{1, -1}, z] + 
         16*GG[{1, 0}, z] - 16*GG[{1, 1}, z]) + GG[{-z}, w]*
        (-2*Pi^2 - 16*GG[{-1, -1}, z] + 16*GG[{-1, 0}, z] - 
         16*GG[{-1, 1}, z] + 16*GG[{0, -1}, z] - 16*GG[{0, 0}, z] + 
         16*GG[{0, 1}, z] - 16*GG[{1, -1}, z] + 16*GG[{1, 0}, z] - 
         16*GG[{1, 1}, z]) + GG[{-1}, w]*((2*Pi^2)/3 + 8*GG[{-1, -1}, z] - 
         8*GG[{-1, 0}, z] + 8*GG[{-1, 1}, z] - 8*GG[{0, -1}, z] + 
         8*GG[{0, 0}, z] - 8*GG[{0, 1}, z] + 8*GG[{1, -1}, z] - 
         8*GG[{1, 0}, z] + 8*GG[{1, 1}, z]) + GG[{1}, w]*
        ((2*Pi^2)/3 + 8*GG[{-1, -1}, z] - 8*GG[{-1, 0}, z] + 
         8*GG[{-1, 1}, z] - 8*GG[{0, -1}, z] + 8*GG[{0, 0}, z] - 
         8*GG[{0, 1}, z] + 8*GG[{1, -1}, z] - 8*GG[{1, 0}, z] + 
         8*GG[{1, 1}, z]) + GG[{0}, w]*((4*Pi^2)/3 + 24*GG[{-1, -1}, z] - 
         24*GG[{-1, 0}, z] + 24*GG[{-1, 1}, z] - 24*GG[{0, -1}, z] + 
         24*GG[{0, 0}, z] - 24*GG[{0, 1}, z] + 24*GG[{1, -1}, z] - 
         24*GG[{1, 0}, z] + 24*GG[{1, 1}, z]) + 
       GG[{0}, z]*((-4*Pi^2)/3 - 8*GG[{-1, 0}, w] + 4*GG[{-1, -z^(-1)}, w] + 
         4*GG[{-1, z^(-1)}, w] + 4*GG[{-1, -z}, w] + 4*GG[{-1, z}, w] + 
         8*GG[{0, -1}, w] - 24*GG[{0, 0}, w] + 8*GG[{0, 1}, w] + 
         8*GG[{0, -z^(-1)}, w] + 8*GG[{0, z^(-1)}, w] + 8*GG[{0, -z}, w] + 
         8*GG[{0, z}, w] - 8*GG[{1, 0}, w] + 4*GG[{1, -z^(-1)}, w] + 
         4*GG[{1, z^(-1)}, w] + 4*GG[{1, -z}, w] + 4*GG[{1, z}, w] - 
         4*GG[{-z^(-1), -1}, w] + 16*GG[{-z^(-1), 0}, w] - 
         4*GG[{-z^(-1), 1}, w] - 4*GG[{-z^(-1), -z^(-1)}, w] - 
         8*GG[{-z^(-1), z^(-1)}, w] - 8*GG[{-z^(-1), -z}, w] - 
         4*GG[{-z^(-1), z}, w] - 4*GG[{z^(-1), -1}, w] + 
         16*GG[{z^(-1), 0}, w] - 4*GG[{z^(-1), 1}, w] - 
         8*GG[{z^(-1), -z^(-1)}, w] - 4*GG[{z^(-1), z^(-1)}, w] - 
         4*GG[{z^(-1), -z}, w] - 8*GG[{z^(-1), z}, w] - 4*GG[{-z, -1}, w] + 
         16*GG[{-z, 0}, w] - 4*GG[{-z, 1}, w] - 8*GG[{-z, -z^(-1)}, w] - 
         4*GG[{-z, z^(-1)}, w] - 4*GG[{-z, -z}, w] - 8*GG[{-z, z}, w] - 
         4*GG[{z, -1}, w] + 16*GG[{z, 0}, w] - 4*GG[{z, 1}, w] - 
         4*GG[{z, -z^(-1)}, w] - 8*GG[{z, z^(-1)}, w] - 8*GG[{z, -z}, w] - 
         4*GG[{z, z}, w]) + GG[{-1}, z]*((4*Pi^2)/3 + 8*GG[{-1, 0}, w] - 
         4*GG[{-1, -z^(-1)}, w] - 4*GG[{-1, z^(-1)}, w] - 4*GG[{-1, -z}, w] - 
         4*GG[{-1, z}, w] - 8*GG[{0, -1}, w] + 24*GG[{0, 0}, w] - 
         8*GG[{0, 1}, w] - 8*GG[{0, -z^(-1)}, w] - 8*GG[{0, z^(-1)}, w] - 
         8*GG[{0, -z}, w] - 8*GG[{0, z}, w] + 8*GG[{1, 0}, w] - 
         4*GG[{1, -z^(-1)}, w] - 4*GG[{1, z^(-1)}, w] - 4*GG[{1, -z}, w] - 
         4*GG[{1, z}, w] + 4*GG[{-z^(-1), -1}, w] - 16*GG[{-z^(-1), 0}, w] + 
         4*GG[{-z^(-1), 1}, w] + 4*GG[{-z^(-1), -z^(-1)}, w] + 
         8*GG[{-z^(-1), z^(-1)}, w] + 8*GG[{-z^(-1), -z}, w] + 
         4*GG[{-z^(-1), z}, w] + 4*GG[{z^(-1), -1}, w] - 
         16*GG[{z^(-1), 0}, w] + 4*GG[{z^(-1), 1}, w] + 
         8*GG[{z^(-1), -z^(-1)}, w] + 4*GG[{z^(-1), z^(-1)}, w] + 
         4*GG[{z^(-1), -z}, w] + 8*GG[{z^(-1), z}, w] + 4*GG[{-z, -1}, w] - 
         16*GG[{-z, 0}, w] + 4*GG[{-z, 1}, w] + 8*GG[{-z, -z^(-1)}, w] + 
         4*GG[{-z, z^(-1)}, w] + 4*GG[{-z, -z}, w] + 8*GG[{-z, z}, w] + 
         4*GG[{z, -1}, w] - 16*GG[{z, 0}, w] + 4*GG[{z, 1}, w] + 
         4*GG[{z, -z^(-1)}, w] + 8*GG[{z, z^(-1)}, w] + 8*GG[{z, -z}, w] + 
         4*GG[{z, z}, w]) + GG[{1}, z]*((4*Pi^2)/3 + 8*GG[{-1, 0}, w] - 
         4*GG[{-1, -z^(-1)}, w] - 4*GG[{-1, z^(-1)}, w] - 4*GG[{-1, -z}, w] - 
         4*GG[{-1, z}, w] - 8*GG[{0, -1}, w] + 24*GG[{0, 0}, w] - 
         8*GG[{0, 1}, w] - 8*GG[{0, -z^(-1)}, w] - 8*GG[{0, z^(-1)}, w] - 
         8*GG[{0, -z}, w] - 8*GG[{0, z}, w] + 8*GG[{1, 0}, w] - 
         4*GG[{1, -z^(-1)}, w] - 4*GG[{1, z^(-1)}, w] - 4*GG[{1, -z}, w] - 
         4*GG[{1, z}, w] + 4*GG[{-z^(-1), -1}, w] - 16*GG[{-z^(-1), 0}, w] + 
         4*GG[{-z^(-1), 1}, w] + 4*GG[{-z^(-1), -z^(-1)}, w] + 
         8*GG[{-z^(-1), z^(-1)}, w] + 8*GG[{-z^(-1), -z}, w] + 
         4*GG[{-z^(-1), z}, w] + 4*GG[{z^(-1), -1}, w] - 
         16*GG[{z^(-1), 0}, w] + 4*GG[{z^(-1), 1}, w] + 
         8*GG[{z^(-1), -z^(-1)}, w] + 4*GG[{z^(-1), z^(-1)}, w] + 
         4*GG[{z^(-1), -z}, w] + 8*GG[{z^(-1), z}, w] + 4*GG[{-z, -1}, w] - 
         16*GG[{-z, 0}, w] + 4*GG[{-z, 1}, w] + 8*GG[{-z, -z^(-1)}, w] + 
         4*GG[{-z, z^(-1)}, w] + 4*GG[{-z, -z}, w] + 8*GG[{-z, z}, w] + 
         4*GG[{z, -1}, w] - 16*GG[{z, 0}, w] + 4*GG[{z, 1}, w] + 
         4*GG[{z, -z^(-1)}, w] + 8*GG[{z, z^(-1)}, w] + 8*GG[{z, -z}, w] + 
         4*GG[{z, z}, w]) + 24*GG[{-1, -1, -1}, z] - 24*GG[{-1, -1, 0}, z] + 
       24*GG[{-1, -1, 1}, z] - 8*GG[{-1, 0, -1}, w] - 24*GG[{-1, 0, -1}, z] + 
       8*GG[{-1, 0, 0}, w] + 24*GG[{-1, 0, 0}, z] - 8*GG[{-1, 0, 1}, w] - 
       24*GG[{-1, 0, 1}, z] + 24*GG[{-1, 1, -1}, z] - 24*GG[{-1, 1, 0}, z] + 
       24*GG[{-1, 1, 1}, z] + 4*GG[{-1, -z^(-1), -1}, w] - 
       4*GG[{-1, -z^(-1), 0}, w] + 4*GG[{-1, -z^(-1), 1}, w] + 
       4*GG[{-1, z^(-1), -1}, w] - 4*GG[{-1, z^(-1), 0}, w] + 
       4*GG[{-1, z^(-1), 1}, w] + 4*GG[{-1, -z, -1}, w] - 
       4*GG[{-1, -z, 0}, w] + 4*GG[{-1, -z, 1}, w] + 4*GG[{-1, z, -1}, w] - 
       4*GG[{-1, z, 0}, w] + 4*GG[{-1, z, 1}, w] + 8*GG[{0, -1, -1}, w] - 
       24*GG[{0, -1, -1}, z] - 8*GG[{0, -1, 0}, w] + 24*GG[{0, -1, 0}, z] + 
       8*GG[{0, -1, 1}, w] - 24*GG[{0, -1, 1}, z] - 24*GG[{0, 0, -1}, w] + 
       24*GG[{0, 0, -1}, z] + 24*GG[{0, 0, 0}, w] - 24*GG[{0, 0, 0}, z] - 
       24*GG[{0, 0, 1}, w] + 24*GG[{0, 0, 1}, z] + 8*GG[{0, 1, -1}, w] - 
       24*GG[{0, 1, -1}, z] - 8*GG[{0, 1, 0}, w] + 24*GG[{0, 1, 0}, z] + 
       8*GG[{0, 1, 1}, w] - 24*GG[{0, 1, 1}, z] + 8*GG[{0, -z^(-1), -1}, w] - 
       8*GG[{0, -z^(-1), 0}, w] + 8*GG[{0, -z^(-1), 1}, w] + 
       8*GG[{0, z^(-1), -1}, w] - 8*GG[{0, z^(-1), 0}, w] + 
       8*GG[{0, z^(-1), 1}, w] + 8*GG[{0, -z, -1}, w] - 8*GG[{0, -z, 0}, w] + 
       8*GG[{0, -z, 1}, w] + 8*GG[{0, z, -1}, w] - 8*GG[{0, z, 0}, w] + 
       8*GG[{0, z, 1}, w] + 24*GG[{1, -1, -1}, z] - 24*GG[{1, -1, 0}, z] + 
       24*GG[{1, -1, 1}, z] - 8*GG[{1, 0, -1}, w] - 24*GG[{1, 0, -1}, z] + 
       8*GG[{1, 0, 0}, w] + 24*GG[{1, 0, 0}, z] - 8*GG[{1, 0, 1}, w] - 
       24*GG[{1, 0, 1}, z] + 24*GG[{1, 1, -1}, z] - 24*GG[{1, 1, 0}, z] + 
       24*GG[{1, 1, 1}, z] + 4*GG[{1, -z^(-1), -1}, w] - 
       4*GG[{1, -z^(-1), 0}, w] + 4*GG[{1, -z^(-1), 1}, w] + 
       4*GG[{1, z^(-1), -1}, w] - 4*GG[{1, z^(-1), 0}, w] + 
       4*GG[{1, z^(-1), 1}, w] + 4*GG[{1, -z, -1}, w] - 4*GG[{1, -z, 0}, w] + 
       4*GG[{1, -z, 1}, w] + 4*GG[{1, z, -1}, w] - 4*GG[{1, z, 0}, w] + 
       4*GG[{1, z, 1}, w] - 4*GG[{-z^(-1), -1, -1}, w] + 
       4*GG[{-z^(-1), -1, 0}, w] - 4*GG[{-z^(-1), -1, 1}, w] + 
       16*GG[{-z^(-1), 0, -1}, w] - 16*GG[{-z^(-1), 0, 0}, w] + 
       16*GG[{-z^(-1), 0, 1}, w] - 4*GG[{-z^(-1), 1, -1}, w] + 
       4*GG[{-z^(-1), 1, 0}, w] - 4*GG[{-z^(-1), 1, 1}, w] - 
       4*GG[{-z^(-1), -z^(-1), -1}, w] + 4*GG[{-z^(-1), -z^(-1), 0}, w] - 
       4*GG[{-z^(-1), -z^(-1), 1}, w] - 8*GG[{-z^(-1), z^(-1), -1}, w] + 
       8*GG[{-z^(-1), z^(-1), 0}, w] - 8*GG[{-z^(-1), z^(-1), 1}, w] - 
       8*GG[{-z^(-1), -z, -1}, w] + 8*GG[{-z^(-1), -z, 0}, w] - 
       8*GG[{-z^(-1), -z, 1}, w] - 4*GG[{-z^(-1), z, -1}, w] + 
       4*GG[{-z^(-1), z, 0}, w] - 4*GG[{-z^(-1), z, 1}, w] - 
       4*GG[{z^(-1), -1, -1}, w] + 4*GG[{z^(-1), -1, 0}, w] - 
       4*GG[{z^(-1), -1, 1}, w] + 16*GG[{z^(-1), 0, -1}, w] - 
       16*GG[{z^(-1), 0, 0}, w] + 16*GG[{z^(-1), 0, 1}, w] - 
       4*GG[{z^(-1), 1, -1}, w] + 4*GG[{z^(-1), 1, 0}, w] - 
       4*GG[{z^(-1), 1, 1}, w] - 8*GG[{z^(-1), -z^(-1), -1}, w] + 
       8*GG[{z^(-1), -z^(-1), 0}, w] - 8*GG[{z^(-1), -z^(-1), 1}, w] - 
       4*GG[{z^(-1), z^(-1), -1}, w] + 4*GG[{z^(-1), z^(-1), 0}, w] - 
       4*GG[{z^(-1), z^(-1), 1}, w] - 4*GG[{z^(-1), -z, -1}, w] + 
       4*GG[{z^(-1), -z, 0}, w] - 4*GG[{z^(-1), -z, 1}, w] - 
       8*GG[{z^(-1), z, -1}, w] + 8*GG[{z^(-1), z, 0}, w] - 
       8*GG[{z^(-1), z, 1}, w] - 4*GG[{-z, -1, -1}, w] + 
       4*GG[{-z, -1, 0}, w] - 4*GG[{-z, -1, 1}, w] + 16*GG[{-z, 0, -1}, w] - 
       16*GG[{-z, 0, 0}, w] + 16*GG[{-z, 0, 1}, w] - 4*GG[{-z, 1, -1}, w] + 
       4*GG[{-z, 1, 0}, w] - 4*GG[{-z, 1, 1}, w] - 
       8*GG[{-z, -z^(-1), -1}, w] + 8*GG[{-z, -z^(-1), 0}, w] - 
       8*GG[{-z, -z^(-1), 1}, w] - 4*GG[{-z, z^(-1), -1}, w] + 
       4*GG[{-z, z^(-1), 0}, w] - 4*GG[{-z, z^(-1), 1}, w] - 
       4*GG[{-z, -z, -1}, w] + 4*GG[{-z, -z, 0}, w] - 4*GG[{-z, -z, 1}, w] - 
       8*GG[{-z, z, -1}, w] + 8*GG[{-z, z, 0}, w] - 8*GG[{-z, z, 1}, w] - 
       4*GG[{z, -1, -1}, w] + 4*GG[{z, -1, 0}, w] - 4*GG[{z, -1, 1}, w] + 
       16*GG[{z, 0, -1}, w] - 16*GG[{z, 0, 0}, w] + 16*GG[{z, 0, 1}, w] - 
       4*GG[{z, 1, -1}, w] + 4*GG[{z, 1, 0}, w] - 4*GG[{z, 1, 1}, w] - 
       4*GG[{z, -z^(-1), -1}, w] + 4*GG[{z, -z^(-1), 0}, w] - 
       4*GG[{z, -z^(-1), 1}, w] - 8*GG[{z, z^(-1), -1}, w] + 
       8*GG[{z, z^(-1), 0}, w] - 8*GG[{z, z^(-1), 1}, w] - 
       8*GG[{z, -z, -1}, w] + 8*GG[{z, -z, 0}, w] - 8*GG[{z, -z, 1}, w] - 
       4*GG[{z, z, -1}, w] + 4*GG[{z, z, 0}, w] - 4*GG[{z, z, 1}, w] + 
       4*Zeta[3]) + GG[{-z^(-1)}, w]*(40*GG[{-1, -1, -1}, z] - 
       40*GG[{-1, -1, 0}, z] + 40*GG[{-1, -1, 1}, z] - 
       40*GG[{-1, 0, -1}, z] + 40*GG[{-1, 0, 0}, z] - 40*GG[{-1, 0, 1}, z] + 
       40*GG[{-1, 1, -1}, z] - 40*GG[{-1, 1, 0}, z] + 40*GG[{-1, 1, 1}, z] - 
       40*GG[{0, -1, -1}, z] + 40*GG[{0, -1, 0}, z] - 40*GG[{0, -1, 1}, z] + 
       40*GG[{0, 0, -1}, z] - 40*GG[{0, 0, 0}, z] + 40*GG[{0, 0, 1}, z] - 
       40*GG[{0, 1, -1}, z] + 40*GG[{0, 1, 0}, z] - 40*GG[{0, 1, 1}, z] + 
       40*GG[{1, -1, -1}, z] - 40*GG[{1, -1, 0}, z] + 40*GG[{1, -1, 1}, z] - 
       40*GG[{1, 0, -1}, z] + 40*GG[{1, 0, 0}, z] - 40*GG[{1, 0, 1}, z] + 
       40*GG[{1, 1, -1}, z] - 40*GG[{1, 1, 0}, z] + 40*GG[{1, 1, 1}, z] + 
       6*Zeta[3]) + GG[{z^(-1)}, w]*(40*GG[{-1, -1, -1}, z] - 
       40*GG[{-1, -1, 0}, z] + 40*GG[{-1, -1, 1}, z] - 
       40*GG[{-1, 0, -1}, z] + 40*GG[{-1, 0, 0}, z] - 40*GG[{-1, 0, 1}, z] + 
       40*GG[{-1, 1, -1}, z] - 40*GG[{-1, 1, 0}, z] + 40*GG[{-1, 1, 1}, z] - 
       40*GG[{0, -1, -1}, z] + 40*GG[{0, -1, 0}, z] - 40*GG[{0, -1, 1}, z] + 
       40*GG[{0, 0, -1}, z] - 40*GG[{0, 0, 0}, z] + 40*GG[{0, 0, 1}, z] - 
       40*GG[{0, 1, -1}, z] + 40*GG[{0, 1, 0}, z] - 40*GG[{0, 1, 1}, z] + 
       40*GG[{1, -1, -1}, z] - 40*GG[{1, -1, 0}, z] + 40*GG[{1, -1, 1}, z] - 
       40*GG[{1, 0, -1}, z] + 40*GG[{1, 0, 0}, z] - 40*GG[{1, 0, 1}, z] + 
       40*GG[{1, 1, -1}, z] - 40*GG[{1, 1, 0}, z] + 40*GG[{1, 1, 1}, z] + 
       6*Zeta[3]) + GG[{-z}, w]*(40*GG[{-1, -1, -1}, z] - 
       40*GG[{-1, -1, 0}, z] + 40*GG[{-1, -1, 1}, z] - 
       40*GG[{-1, 0, -1}, z] + 40*GG[{-1, 0, 0}, z] - 40*GG[{-1, 0, 1}, z] + 
       40*GG[{-1, 1, -1}, z] - 40*GG[{-1, 1, 0}, z] + 40*GG[{-1, 1, 1}, z] - 
       40*GG[{0, -1, -1}, z] + 40*GG[{0, -1, 0}, z] - 40*GG[{0, -1, 1}, z] + 
       40*GG[{0, 0, -1}, z] - 40*GG[{0, 0, 0}, z] + 40*GG[{0, 0, 1}, z] - 
       40*GG[{0, 1, -1}, z] + 40*GG[{0, 1, 0}, z] - 40*GG[{0, 1, 1}, z] + 
       40*GG[{1, -1, -1}, z] - 40*GG[{1, -1, 0}, z] + 40*GG[{1, -1, 1}, z] - 
       40*GG[{1, 0, -1}, z] + 40*GG[{1, 0, 0}, z] - 40*GG[{1, 0, 1}, z] + 
       40*GG[{1, 1, -1}, z] - 40*GG[{1, 1, 0}, z] + 40*GG[{1, 1, 1}, z] + 
       6*Zeta[3]) + GG[{z}, w]*(40*GG[{-1, -1, -1}, z] - 
       40*GG[{-1, -1, 0}, z] + 40*GG[{-1, -1, 1}, z] - 
       40*GG[{-1, 0, -1}, z] + 40*GG[{-1, 0, 0}, z] - 40*GG[{-1, 0, 1}, z] + 
       40*GG[{-1, 1, -1}, z] - 40*GG[{-1, 1, 0}, z] + 40*GG[{-1, 1, 1}, z] - 
       40*GG[{0, -1, -1}, z] + 40*GG[{0, -1, 0}, z] - 40*GG[{0, -1, 1}, z] + 
       40*GG[{0, 0, -1}, z] - 40*GG[{0, 0, 0}, z] + 40*GG[{0, 0, 1}, z] - 
       40*GG[{0, 1, -1}, z] + 40*GG[{0, 1, 0}, z] - 40*GG[{0, 1, 1}, z] + 
       40*GG[{1, -1, -1}, z] - 40*GG[{1, -1, 0}, z] + 40*GG[{1, -1, 1}, z] - 
       40*GG[{1, 0, -1}, z] + 40*GG[{1, 0, 0}, z] - 40*GG[{1, 0, 1}, z] + 
       40*GG[{1, 1, -1}, z] - 40*GG[{1, 1, 0}, z] + 40*GG[{1, 1, 1}, z] + 
       6*Zeta[3]) + GG[{0}, z]*((4*Pi^2*GG[{1}, w])/3 - 
       2*Pi^2*GG[{-z^(-1)}, w] - 2*Pi^2*GG[{z^(-1)}, w] - 
       2*Pi^2*GG[{-z}, w] - 2*Pi^2*GG[{z}, w] + 8*GG[{-1, -1, 0}, w] - 
       4*GG[{-1, -1, -z^(-1)}, w] - 4*GG[{-1, -1, z^(-1)}, w] - 
       4*GG[{-1, -1, -z}, w] - 4*GG[{-1, -1, z}, w] - 8*GG[{-1, 0, -1}, w] + 
       24*GG[{-1, 0, 0}, w] - 8*GG[{-1, 0, 1}, w] - 
       8*GG[{-1, 0, -z^(-1)}, w] - 8*GG[{-1, 0, z^(-1)}, w] - 
       8*GG[{-1, 0, -z}, w] - 8*GG[{-1, 0, z}, w] + 8*GG[{-1, 1, 0}, w] - 
       4*GG[{-1, 1, -z^(-1)}, w] - 4*GG[{-1, 1, z^(-1)}, w] - 
       4*GG[{-1, 1, -z}, w] - 4*GG[{-1, 1, z}, w] + 
       4*GG[{-1, -z^(-1), -1}, w] - 16*GG[{-1, -z^(-1), 0}, w] + 
       4*GG[{-1, -z^(-1), 1}, w] + 4*GG[{-1, -z^(-1), -z^(-1)}, w] + 
       8*GG[{-1, -z^(-1), z^(-1)}, w] + 8*GG[{-1, -z^(-1), -z}, w] + 
       4*GG[{-1, -z^(-1), z}, w] + 4*GG[{-1, z^(-1), -1}, w] - 
       16*GG[{-1, z^(-1), 0}, w] + 4*GG[{-1, z^(-1), 1}, w] + 
       8*GG[{-1, z^(-1), -z^(-1)}, w] + 4*GG[{-1, z^(-1), z^(-1)}, w] + 
       4*GG[{-1, z^(-1), -z}, w] + 8*GG[{-1, z^(-1), z}, w] + 
       4*GG[{-1, -z, -1}, w] - 16*GG[{-1, -z, 0}, w] + 4*GG[{-1, -z, 1}, w] + 
       8*GG[{-1, -z, -z^(-1)}, w] + 4*GG[{-1, -z, z^(-1)}, w] + 
       4*GG[{-1, -z, -z}, w] + 8*GG[{-1, -z, z}, w] + 4*GG[{-1, z, -1}, w] - 
       16*GG[{-1, z, 0}, w] + 4*GG[{-1, z, 1}, w] + 
       4*GG[{-1, z, -z^(-1)}, w] + 8*GG[{-1, z, z^(-1)}, w] + 
       8*GG[{-1, z, -z}, w] + 4*GG[{-1, z, z}, w] + 8*GG[{0, -1, -1}, w] + 
       8*GG[{0, -1, 0}, w] + 8*GG[{0, -1, 1}, w] - 
       8*GG[{0, -1, -z^(-1)}, w] - 8*GG[{0, -1, z^(-1)}, w] - 
       8*GG[{0, -1, -z}, w] - 8*GG[{0, -1, z}, w] - 24*GG[{0, 0, -1}, w] + 
       56*GG[{0, 0, 0}, w] - 24*GG[{0, 0, 1}, w] - 
       16*GG[{0, 0, -z^(-1)}, w] - 16*GG[{0, 0, z^(-1)}, w] - 
       16*GG[{0, 0, -z}, w] - 16*GG[{0, 0, z}, w] + 8*GG[{0, 1, -1}, w] + 
       8*GG[{0, 1, 0}, w] + 8*GG[{0, 1, 1}, w] - 8*GG[{0, 1, -z^(-1)}, w] - 
       8*GG[{0, 1, z^(-1)}, w] - 8*GG[{0, 1, -z}, w] - 8*GG[{0, 1, z}, w] + 
       8*GG[{0, -z^(-1), -1}, w] - 32*GG[{0, -z^(-1), 0}, w] + 
       8*GG[{0, -z^(-1), 1}, w] + 8*GG[{0, -z^(-1), -z^(-1)}, w] + 
       16*GG[{0, -z^(-1), z^(-1)}, w] + 16*GG[{0, -z^(-1), -z}, w] + 
       8*GG[{0, -z^(-1), z}, w] + 8*GG[{0, z^(-1), -1}, w] - 
       32*GG[{0, z^(-1), 0}, w] + 8*GG[{0, z^(-1), 1}, w] + 
       16*GG[{0, z^(-1), -z^(-1)}, w] + 8*GG[{0, z^(-1), z^(-1)}, w] + 
       8*GG[{0, z^(-1), -z}, w] + 16*GG[{0, z^(-1), z}, w] + 
       8*GG[{0, -z, -1}, w] - 32*GG[{0, -z, 0}, w] + 8*GG[{0, -z, 1}, w] + 
       16*GG[{0, -z, -z^(-1)}, w] + 8*GG[{0, -z, z^(-1)}, w] + 
       8*GG[{0, -z, -z}, w] + 16*GG[{0, -z, z}, w] + 8*GG[{0, z, -1}, w] - 
       32*GG[{0, z, 0}, w] + 8*GG[{0, z, 1}, w] + 8*GG[{0, z, -z^(-1)}, w] + 
       16*GG[{0, z, z^(-1)}, w] + 16*GG[{0, z, -z}, w] + 8*GG[{0, z, z}, w] + 
       8*GG[{1, -1, 0}, w] - 4*GG[{1, -1, -z^(-1)}, w] - 
       4*GG[{1, -1, z^(-1)}, w] - 4*GG[{1, -1, -z}, w] - 
       4*GG[{1, -1, z}, w] - 8*GG[{1, 0, -1}, w] + 24*GG[{1, 0, 0}, w] - 
       8*GG[{1, 0, 1}, w] - 8*GG[{1, 0, -z^(-1)}, w] - 
       8*GG[{1, 0, z^(-1)}, w] - 8*GG[{1, 0, -z}, w] - 8*GG[{1, 0, z}, w] + 
       8*GG[{1, 1, 0}, w] - 4*GG[{1, 1, -z^(-1)}, w] - 
       4*GG[{1, 1, z^(-1)}, w] - 4*GG[{1, 1, -z}, w] - 4*GG[{1, 1, z}, w] + 
       4*GG[{1, -z^(-1), -1}, w] - 16*GG[{1, -z^(-1), 0}, w] + 
       4*GG[{1, -z^(-1), 1}, w] + 4*GG[{1, -z^(-1), -z^(-1)}, w] + 
       8*GG[{1, -z^(-1), z^(-1)}, w] + 8*GG[{1, -z^(-1), -z}, w] + 
       4*GG[{1, -z^(-1), z}, w] + 4*GG[{1, z^(-1), -1}, w] - 
       16*GG[{1, z^(-1), 0}, w] + 4*GG[{1, z^(-1), 1}, w] + 
       8*GG[{1, z^(-1), -z^(-1)}, w] + 4*GG[{1, z^(-1), z^(-1)}, w] + 
       4*GG[{1, z^(-1), -z}, w] + 8*GG[{1, z^(-1), z}, w] + 
       4*GG[{1, -z, -1}, w] - 16*GG[{1, -z, 0}, w] + 4*GG[{1, -z, 1}, w] + 
       8*GG[{1, -z, -z^(-1)}, w] + 4*GG[{1, -z, z^(-1)}, w] + 
       4*GG[{1, -z, -z}, w] + 8*GG[{1, -z, z}, w] + 4*GG[{1, z, -1}, w] - 
       16*GG[{1, z, 0}, w] + 4*GG[{1, z, 1}, w] + 4*GG[{1, z, -z^(-1)}, w] + 
       8*GG[{1, z, z^(-1)}, w] + 8*GG[{1, z, -z}, w] + 4*GG[{1, z, z}, w] - 
       4*GG[{-z^(-1), -1, -1}, w] - 8*GG[{-z^(-1), -1, 0}, w] - 
       4*GG[{-z^(-1), -1, 1}, w] + 8*GG[{-z^(-1), -1, -z^(-1)}, w] + 
       4*GG[{-z^(-1), -1, z^(-1)}, w] + 4*GG[{-z^(-1), -1, -z}, w] + 
       8*GG[{-z^(-1), -1, z}, w] + 16*GG[{-z^(-1), 0, -1}, w] - 
       40*GG[{-z^(-1), 0, 0}, w] + 16*GG[{-z^(-1), 0, 1}, w] + 
       12*GG[{-z^(-1), 0, -z^(-1)}, w] + 12*GG[{-z^(-1), 0, z^(-1)}, w] + 
       12*GG[{-z^(-1), 0, -z}, w] + 12*GG[{-z^(-1), 0, z}, w] - 
       4*GG[{-z^(-1), 1, -1}, w] - 8*GG[{-z^(-1), 1, 0}, w] - 
       4*GG[{-z^(-1), 1, 1}, w] + 8*GG[{-z^(-1), 1, -z^(-1)}, w] + 
       4*GG[{-z^(-1), 1, z^(-1)}, w] + 4*GG[{-z^(-1), 1, -z}, w] + 
       8*GG[{-z^(-1), 1, z}, w] - 4*GG[{-z^(-1), -z^(-1), -1}, w] + 
       16*GG[{-z^(-1), -z^(-1), 0}, w] - 4*GG[{-z^(-1), -z^(-1), 1}, w] - 
       4*GG[{-z^(-1), -z^(-1), -z^(-1)}, w] - 
       8*GG[{-z^(-1), -z^(-1), z^(-1)}, w] - 
       8*GG[{-z^(-1), -z^(-1), -z}, w] - 4*GG[{-z^(-1), -z^(-1), z}, w] - 
       8*GG[{-z^(-1), z^(-1), -1}, w] + 32*GG[{-z^(-1), z^(-1), 0}, w] - 
       8*GG[{-z^(-1), z^(-1), 1}, w] - 16*GG[{-z^(-1), z^(-1), -z^(-1)}, w] - 
       8*GG[{-z^(-1), z^(-1), z^(-1)}, w] - 8*GG[{-z^(-1), z^(-1), -z}, w] - 
       16*GG[{-z^(-1), z^(-1), z}, w] - 8*GG[{-z^(-1), -z, -1}, w] + 
       32*GG[{-z^(-1), -z, 0}, w] - 8*GG[{-z^(-1), -z, 1}, w] - 
       16*GG[{-z^(-1), -z, -z^(-1)}, w] - 8*GG[{-z^(-1), -z, z^(-1)}, w] - 
       8*GG[{-z^(-1), -z, -z}, w] - 16*GG[{-z^(-1), -z, z}, w] - 
       4*GG[{-z^(-1), z, -1}, w] + 16*GG[{-z^(-1), z, 0}, w] - 
       4*GG[{-z^(-1), z, 1}, w] - 4*GG[{-z^(-1), z, -z^(-1)}, w] - 
       8*GG[{-z^(-1), z, z^(-1)}, w] - 8*GG[{-z^(-1), z, -z}, w] - 
       4*GG[{-z^(-1), z, z}, w] - 4*GG[{z^(-1), -1, -1}, w] - 
       8*GG[{z^(-1), -1, 0}, w] - 4*GG[{z^(-1), -1, 1}, w] + 
       4*GG[{z^(-1), -1, -z^(-1)}, w] + 8*GG[{z^(-1), -1, z^(-1)}, w] + 
       8*GG[{z^(-1), -1, -z}, w] + 4*GG[{z^(-1), -1, z}, w] + 
       16*GG[{z^(-1), 0, -1}, w] - 40*GG[{z^(-1), 0, 0}, w] + 
       16*GG[{z^(-1), 0, 1}, w] + 12*GG[{z^(-1), 0, -z^(-1)}, w] + 
       12*GG[{z^(-1), 0, z^(-1)}, w] + 12*GG[{z^(-1), 0, -z}, w] + 
       12*GG[{z^(-1), 0, z}, w] - 4*GG[{z^(-1), 1, -1}, w] - 
       8*GG[{z^(-1), 1, 0}, w] - 4*GG[{z^(-1), 1, 1}, w] + 
       4*GG[{z^(-1), 1, -z^(-1)}, w] + 8*GG[{z^(-1), 1, z^(-1)}, w] + 
       8*GG[{z^(-1), 1, -z}, w] + 4*GG[{z^(-1), 1, z}, w] - 
       8*GG[{z^(-1), -z^(-1), -1}, w] + 32*GG[{z^(-1), -z^(-1), 0}, w] - 
       8*GG[{z^(-1), -z^(-1), 1}, w] - 8*GG[{z^(-1), -z^(-1), -z^(-1)}, w] - 
       16*GG[{z^(-1), -z^(-1), z^(-1)}, w] - 
       16*GG[{z^(-1), -z^(-1), -z}, w] - 8*GG[{z^(-1), -z^(-1), z}, w] - 
       4*GG[{z^(-1), z^(-1), -1}, w] + 16*GG[{z^(-1), z^(-1), 0}, w] - 
       4*GG[{z^(-1), z^(-1), 1}, w] - 8*GG[{z^(-1), z^(-1), -z^(-1)}, w] - 
       4*GG[{z^(-1), z^(-1), z^(-1)}, w] - 4*GG[{z^(-1), z^(-1), -z}, w] - 
       8*GG[{z^(-1), z^(-1), z}, w] - 4*GG[{z^(-1), -z, -1}, w] + 
       16*GG[{z^(-1), -z, 0}, w] - 4*GG[{z^(-1), -z, 1}, w] - 
       8*GG[{z^(-1), -z, -z^(-1)}, w] - 4*GG[{z^(-1), -z, z^(-1)}, w] - 
       4*GG[{z^(-1), -z, -z}, w] - 8*GG[{z^(-1), -z, z}, w] - 
       8*GG[{z^(-1), z, -1}, w] + 32*GG[{z^(-1), z, 0}, w] - 
       8*GG[{z^(-1), z, 1}, w] - 8*GG[{z^(-1), z, -z^(-1)}, w] - 
       16*GG[{z^(-1), z, z^(-1)}, w] - 16*GG[{z^(-1), z, -z}, w] - 
       8*GG[{z^(-1), z, z}, w] - 4*GG[{-z, -1, -1}, w] - 
       8*GG[{-z, -1, 0}, w] - 4*GG[{-z, -1, 1}, w] + 
       4*GG[{-z, -1, -z^(-1)}, w] + 8*GG[{-z, -1, z^(-1)}, w] + 
       8*GG[{-z, -1, -z}, w] + 4*GG[{-z, -1, z}, w] + 16*GG[{-z, 0, -1}, w] - 
       40*GG[{-z, 0, 0}, w] + 16*GG[{-z, 0, 1}, w] + 
       12*GG[{-z, 0, -z^(-1)}, w] + 12*GG[{-z, 0, z^(-1)}, w] + 
       12*GG[{-z, 0, -z}, w] + 12*GG[{-z, 0, z}, w] - 4*GG[{-z, 1, -1}, w] - 
       8*GG[{-z, 1, 0}, w] - 4*GG[{-z, 1, 1}, w] + 
       4*GG[{-z, 1, -z^(-1)}, w] + 8*GG[{-z, 1, z^(-1)}, w] + 
       8*GG[{-z, 1, -z}, w] + 4*GG[{-z, 1, z}, w] - 
       8*GG[{-z, -z^(-1), -1}, w] + 32*GG[{-z, -z^(-1), 0}, w] - 
       8*GG[{-z, -z^(-1), 1}, w] - 8*GG[{-z, -z^(-1), -z^(-1)}, w] - 
       16*GG[{-z, -z^(-1), z^(-1)}, w] - 16*GG[{-z, -z^(-1), -z}, w] - 
       8*GG[{-z, -z^(-1), z}, w] - 4*GG[{-z, z^(-1), -1}, w] + 
       16*GG[{-z, z^(-1), 0}, w] - 4*GG[{-z, z^(-1), 1}, w] - 
       8*GG[{-z, z^(-1), -z^(-1)}, w] - 4*GG[{-z, z^(-1), z^(-1)}, w] - 
       4*GG[{-z, z^(-1), -z}, w] - 8*GG[{-z, z^(-1), z}, w] - 
       4*GG[{-z, -z, -1}, w] + 16*GG[{-z, -z, 0}, w] - 4*GG[{-z, -z, 1}, w] - 
       8*GG[{-z, -z, -z^(-1)}, w] - 4*GG[{-z, -z, z^(-1)}, w] - 
       4*GG[{-z, -z, -z}, w] - 8*GG[{-z, -z, z}, w] - 8*GG[{-z, z, -1}, w] + 
       32*GG[{-z, z, 0}, w] - 8*GG[{-z, z, 1}, w] - 
       8*GG[{-z, z, -z^(-1)}, w] - 16*GG[{-z, z, z^(-1)}, w] - 
       16*GG[{-z, z, -z}, w] - 8*GG[{-z, z, z}, w] - 4*GG[{z, -1, -1}, w] - 
       8*GG[{z, -1, 0}, w] - 4*GG[{z, -1, 1}, w] + 
       8*GG[{z, -1, -z^(-1)}, w] + 4*GG[{z, -1, z^(-1)}, w] + 
       4*GG[{z, -1, -z}, w] + 8*GG[{z, -1, z}, w] + 16*GG[{z, 0, -1}, w] - 
       40*GG[{z, 0, 0}, w] + 16*GG[{z, 0, 1}, w] + 
       12*GG[{z, 0, -z^(-1)}, w] + 12*GG[{z, 0, z^(-1)}, w] + 
       12*GG[{z, 0, -z}, w] + 12*GG[{z, 0, z}, w] - 4*GG[{z, 1, -1}, w] - 
       8*GG[{z, 1, 0}, w] - 4*GG[{z, 1, 1}, w] + 8*GG[{z, 1, -z^(-1)}, w] + 
       4*GG[{z, 1, z^(-1)}, w] + 4*GG[{z, 1, -z}, w] + 8*GG[{z, 1, z}, w] - 
       4*GG[{z, -z^(-1), -1}, w] + 16*GG[{z, -z^(-1), 0}, w] - 
       4*GG[{z, -z^(-1), 1}, w] - 4*GG[{z, -z^(-1), -z^(-1)}, w] - 
       8*GG[{z, -z^(-1), z^(-1)}, w] - 8*GG[{z, -z^(-1), -z}, w] - 
       4*GG[{z, -z^(-1), z}, w] - 8*GG[{z, z^(-1), -1}, w] + 
       32*GG[{z, z^(-1), 0}, w] - 8*GG[{z, z^(-1), 1}, w] - 
       16*GG[{z, z^(-1), -z^(-1)}, w] - 8*GG[{z, z^(-1), z^(-1)}, w] - 
       8*GG[{z, z^(-1), -z}, w] - 16*GG[{z, z^(-1), z}, w] - 
       8*GG[{z, -z, -1}, w] + 32*GG[{z, -z, 0}, w] - 8*GG[{z, -z, 1}, w] - 
       16*GG[{z, -z, -z^(-1)}, w] - 8*GG[{z, -z, z^(-1)}, w] - 
       8*GG[{z, -z, -z}, w] - 16*GG[{z, -z, z}, w] - 4*GG[{z, z, -1}, w] + 
       16*GG[{z, z, 0}, w] - 4*GG[{z, z, 1}, w] - 4*GG[{z, z, -z^(-1)}, w] - 
       8*GG[{z, z, z^(-1)}, w] - 8*GG[{z, z, -z}, w] - 4*GG[{z, z, z}, w] + 
       8*Zeta[3])), MI["fam1", 4] -> 
  ep^2*(-Pi^2/2 + (GG[{-1}, z] - GG[{0}, z] + GG[{1}, z])*GG[{-z^(-1)}, w] + 
     GG[{0}, z]*(GG[{z^(-1)}, w] + GG[{-z}, w] - GG[{z}, w]) + 
     GG[{-1}, z]*(-GG[{z^(-1)}, w] - GG[{-z}, w] + GG[{z}, w]) + 
     GG[{1}, z]*(-GG[{z^(-1)}, w] - GG[{-z}, w] + GG[{z}, w]) - 
     GG[{-z^(-1), -1}, w] + GG[{-z^(-1), 0}, w] - GG[{-z^(-1), 1}, w] + 
     GG[{z^(-1), -1}, w] - GG[{z^(-1), 0}, w] + GG[{z^(-1), 1}, w] + 
     GG[{-z, -1}, w] - GG[{-z, 0}, w] + GG[{-z, 1}, w] - GG[{z, -1}, w] + 
     GG[{z, 0}, w] - GG[{z, 1}, w]) + 
   ep^3*(4*Pi^2*GG[{-1}, 1] + Pi^2*GG[{-1}, w] + Pi^2*GG[{1}, w] + 
     GG[{z^(-1)}, w]*(-Pi^2 - 8*GG[{-1, -1}, z] + 8*GG[{-1, 0}, z] - 
       8*GG[{-1, 1}, z] + 8*GG[{0, -1}, z] - 8*GG[{0, 0}, z] + 
       8*GG[{0, 1}, z] - 8*GG[{1, -1}, z] + 8*GG[{1, 0}, z] - 
       8*GG[{1, 1}, z]) + GG[{-z}, w]*(-Pi^2 - 8*GG[{-1, -1}, z] + 
       8*GG[{-1, 0}, z] - 8*GG[{-1, 1}, z] + 8*GG[{0, -1}, z] - 
       8*GG[{0, 0}, z] + 8*GG[{0, 1}, z] - 8*GG[{1, -1}, z] + 
       8*GG[{1, 0}, z] - 8*GG[{1, 1}, z]) + GG[{-z^(-1)}, w]*
      (8*GG[{-1, -1}, z] - 8*GG[{-1, 0}, z] + 8*GG[{-1, 1}, z] - 
       8*GG[{0, -1}, z] + 8*GG[{0, 0}, z] - 8*GG[{0, 1}, z] + 
       8*GG[{1, -1}, z] - 8*GG[{1, 0}, z] + 8*GG[{1, 1}, z]) + 
     GG[{z}, w]*(8*GG[{-1, -1}, z] - 8*GG[{-1, 0}, z] + 8*GG[{-1, 1}, z] - 
       8*GG[{0, -1}, z] + 8*GG[{0, 0}, z] - 8*GG[{0, 1}, z] + 
       8*GG[{1, -1}, z] - 8*GG[{1, 0}, z] + 8*GG[{1, 1}, z]) + 
     GG[{-1}, z]*(-2*GG[{-1, -z^(-1)}, w] + 2*GG[{-1, z^(-1)}, w] + 
       2*GG[{-1, -z}, w] - 2*GG[{-1, z}, w] - 2*GG[{1, -z^(-1)}, w] + 
       2*GG[{1, z^(-1)}, w] + 2*GG[{1, -z}, w] - 2*GG[{1, z}, w] - 
       2*GG[{-z^(-1), -1}, w] + 8*GG[{-z^(-1), 0}, w] - 
       2*GG[{-z^(-1), 1}, w] - 2*GG[{-z^(-1), -z^(-1)}, w] - 
       4*GG[{-z^(-1), z^(-1)}, w] - 4*GG[{-z^(-1), -z}, w] - 
       2*GG[{-z^(-1), z}, w] + 2*GG[{z^(-1), -1}, w] - 8*GG[{z^(-1), 0}, w] + 
       2*GG[{z^(-1), 1}, w] + 4*GG[{z^(-1), -z^(-1)}, w] + 
       2*GG[{z^(-1), z^(-1)}, w] + 2*GG[{z^(-1), -z}, w] + 
       4*GG[{z^(-1), z}, w] + 2*GG[{-z, -1}, w] - 8*GG[{-z, 0}, w] + 
       2*GG[{-z, 1}, w] + 4*GG[{-z, -z^(-1)}, w] + 2*GG[{-z, z^(-1)}, w] + 
       2*GG[{-z, -z}, w] + 4*GG[{-z, z}, w] - 2*GG[{z, -1}, w] + 
       8*GG[{z, 0}, w] - 2*GG[{z, 1}, w] - 2*GG[{z, -z^(-1)}, w] - 
       4*GG[{z, z^(-1)}, w] - 4*GG[{z, -z}, w] - 2*GG[{z, z}, w]) + 
     GG[{1}, z]*(-2*GG[{-1, -z^(-1)}, w] + 2*GG[{-1, z^(-1)}, w] + 
       2*GG[{-1, -z}, w] - 2*GG[{-1, z}, w] - 2*GG[{1, -z^(-1)}, w] + 
       2*GG[{1, z^(-1)}, w] + 2*GG[{1, -z}, w] - 2*GG[{1, z}, w] - 
       2*GG[{-z^(-1), -1}, w] + 8*GG[{-z^(-1), 0}, w] - 
       2*GG[{-z^(-1), 1}, w] - 2*GG[{-z^(-1), -z^(-1)}, w] - 
       4*GG[{-z^(-1), z^(-1)}, w] - 4*GG[{-z^(-1), -z}, w] - 
       2*GG[{-z^(-1), z}, w] + 2*GG[{z^(-1), -1}, w] - 8*GG[{z^(-1), 0}, w] + 
       2*GG[{z^(-1), 1}, w] + 4*GG[{z^(-1), -z^(-1)}, w] + 
       2*GG[{z^(-1), z^(-1)}, w] + 2*GG[{z^(-1), -z}, w] + 
       4*GG[{z^(-1), z}, w] + 2*GG[{-z, -1}, w] - 8*GG[{-z, 0}, w] + 
       2*GG[{-z, 1}, w] + 4*GG[{-z, -z^(-1)}, w] + 2*GG[{-z, z^(-1)}, w] + 
       2*GG[{-z, -z}, w] + 4*GG[{-z, z}, w] - 2*GG[{z, -1}, w] + 
       8*GG[{z, 0}, w] - 2*GG[{z, 1}, w] - 2*GG[{z, -z^(-1)}, w] - 
       4*GG[{z, z^(-1)}, w] - 4*GG[{z, -z}, w] - 2*GG[{z, z}, w]) + 
     GG[{0}, z]*(2*GG[{-1, -z^(-1)}, w] - 2*GG[{-1, z^(-1)}, w] - 
       2*GG[{-1, -z}, w] + 2*GG[{-1, z}, w] + 2*GG[{1, -z^(-1)}, w] - 
       2*GG[{1, z^(-1)}, w] - 2*GG[{1, -z}, w] + 2*GG[{1, z}, w] + 
       2*GG[{-z^(-1), -1}, w] - 8*GG[{-z^(-1), 0}, w] + 
       2*GG[{-z^(-1), 1}, w] + 2*GG[{-z^(-1), -z^(-1)}, w] + 
       4*GG[{-z^(-1), z^(-1)}, w] + 4*GG[{-z^(-1), -z}, w] + 
       2*GG[{-z^(-1), z}, w] - 2*GG[{z^(-1), -1}, w] + 8*GG[{z^(-1), 0}, w] - 
       2*GG[{z^(-1), 1}, w] - 4*GG[{z^(-1), -z^(-1)}, w] - 
       2*GG[{z^(-1), z^(-1)}, w] - 2*GG[{z^(-1), -z}, w] - 
       4*GG[{z^(-1), z}, w] - 2*GG[{-z, -1}, w] + 8*GG[{-z, 0}, w] - 
       2*GG[{-z, 1}, w] - 4*GG[{-z, -z^(-1)}, w] - 2*GG[{-z, z^(-1)}, w] - 
       2*GG[{-z, -z}, w] - 4*GG[{-z, z}, w] + 2*GG[{z, -1}, w] - 
       8*GG[{z, 0}, w] + 2*GG[{z, 1}, w] + 2*GG[{z, -z^(-1)}, w] + 
       4*GG[{z, z^(-1)}, w] + 4*GG[{z, -z}, w] + 2*GG[{z, z}, w]) + 
     2*GG[{-1, -z^(-1), -1}, w] - 2*GG[{-1, -z^(-1), 0}, w] + 
     2*GG[{-1, -z^(-1), 1}, w] - 2*GG[{-1, z^(-1), -1}, w] + 
     2*GG[{-1, z^(-1), 0}, w] - 2*GG[{-1, z^(-1), 1}, w] - 
     2*GG[{-1, -z, -1}, w] + 2*GG[{-1, -z, 0}, w] - 2*GG[{-1, -z, 1}, w] + 
     2*GG[{-1, z, -1}, w] - 2*GG[{-1, z, 0}, w] + 2*GG[{-1, z, 1}, w] + 
     2*GG[{1, -z^(-1), -1}, w] - 2*GG[{1, -z^(-1), 0}, w] + 
     2*GG[{1, -z^(-1), 1}, w] - 2*GG[{1, z^(-1), -1}, w] + 
     2*GG[{1, z^(-1), 0}, w] - 2*GG[{1, z^(-1), 1}, w] - 
     2*GG[{1, -z, -1}, w] + 2*GG[{1, -z, 0}, w] - 2*GG[{1, -z, 1}, w] + 
     2*GG[{1, z, -1}, w] - 2*GG[{1, z, 0}, w] + 2*GG[{1, z, 1}, w] + 
     2*GG[{-z^(-1), -1, -1}, w] - 2*GG[{-z^(-1), -1, 0}, w] + 
     2*GG[{-z^(-1), -1, 1}, w] - 8*GG[{-z^(-1), 0, -1}, w] + 
     8*GG[{-z^(-1), 0, 0}, w] - 8*GG[{-z^(-1), 0, 1}, w] + 
     2*GG[{-z^(-1), 1, -1}, w] - 2*GG[{-z^(-1), 1, 0}, w] + 
     2*GG[{-z^(-1), 1, 1}, w] + 2*GG[{-z^(-1), -z^(-1), -1}, w] - 
     2*GG[{-z^(-1), -z^(-1), 0}, w] + 2*GG[{-z^(-1), -z^(-1), 1}, w] + 
     4*GG[{-z^(-1), z^(-1), -1}, w] - 4*GG[{-z^(-1), z^(-1), 0}, w] + 
     4*GG[{-z^(-1), z^(-1), 1}, w] + 4*GG[{-z^(-1), -z, -1}, w] - 
     4*GG[{-z^(-1), -z, 0}, w] + 4*GG[{-z^(-1), -z, 1}, w] + 
     2*GG[{-z^(-1), z, -1}, w] - 2*GG[{-z^(-1), z, 0}, w] + 
     2*GG[{-z^(-1), z, 1}, w] - 2*GG[{z^(-1), -1, -1}, w] + 
     2*GG[{z^(-1), -1, 0}, w] - 2*GG[{z^(-1), -1, 1}, w] + 
     8*GG[{z^(-1), 0, -1}, w] - 8*GG[{z^(-1), 0, 0}, w] + 
     8*GG[{z^(-1), 0, 1}, w] - 2*GG[{z^(-1), 1, -1}, w] + 
     2*GG[{z^(-1), 1, 0}, w] - 2*GG[{z^(-1), 1, 1}, w] - 
     4*GG[{z^(-1), -z^(-1), -1}, w] + 4*GG[{z^(-1), -z^(-1), 0}, w] - 
     4*GG[{z^(-1), -z^(-1), 1}, w] - 2*GG[{z^(-1), z^(-1), -1}, w] + 
     2*GG[{z^(-1), z^(-1), 0}, w] - 2*GG[{z^(-1), z^(-1), 1}, w] - 
     2*GG[{z^(-1), -z, -1}, w] + 2*GG[{z^(-1), -z, 0}, w] - 
     2*GG[{z^(-1), -z, 1}, w] - 4*GG[{z^(-1), z, -1}, w] + 
     4*GG[{z^(-1), z, 0}, w] - 4*GG[{z^(-1), z, 1}, w] - 
     2*GG[{-z, -1, -1}, w] + 2*GG[{-z, -1, 0}, w] - 2*GG[{-z, -1, 1}, w] + 
     8*GG[{-z, 0, -1}, w] - 8*GG[{-z, 0, 0}, w] + 8*GG[{-z, 0, 1}, w] - 
     2*GG[{-z, 1, -1}, w] + 2*GG[{-z, 1, 0}, w] - 2*GG[{-z, 1, 1}, w] - 
     4*GG[{-z, -z^(-1), -1}, w] + 4*GG[{-z, -z^(-1), 0}, w] - 
     4*GG[{-z, -z^(-1), 1}, w] - 2*GG[{-z, z^(-1), -1}, w] + 
     2*GG[{-z, z^(-1), 0}, w] - 2*GG[{-z, z^(-1), 1}, w] - 
     2*GG[{-z, -z, -1}, w] + 2*GG[{-z, -z, 0}, w] - 2*GG[{-z, -z, 1}, w] - 
     4*GG[{-z, z, -1}, w] + 4*GG[{-z, z, 0}, w] - 4*GG[{-z, z, 1}, w] + 
     2*GG[{z, -1, -1}, w] - 2*GG[{z, -1, 0}, w] + 2*GG[{z, -1, 1}, w] - 
     8*GG[{z, 0, -1}, w] + 8*GG[{z, 0, 0}, w] - 8*GG[{z, 0, 1}, w] + 
     2*GG[{z, 1, -1}, w] - 2*GG[{z, 1, 0}, w] + 2*GG[{z, 1, 1}, w] + 
     2*GG[{z, -z^(-1), -1}, w] - 2*GG[{z, -z^(-1), 0}, w] + 
     2*GG[{z, -z^(-1), 1}, w] + 4*GG[{z, z^(-1), -1}, w] - 
     4*GG[{z, z^(-1), 0}, w] + 4*GG[{z, z^(-1), 1}, w] + 
     4*GG[{z, -z, -1}, w] - 4*GG[{z, -z, 0}, w] + 4*GG[{z, -z, 1}, w] + 
     2*GG[{z, z, -1}, w] - 2*GG[{z, z, 0}, w] + 2*GG[{z, z, 1}, w] + 
     (Pi^2 + (-2*GG[{-1}, z] + 2*GG[{0}, z] - 2*GG[{1}, z])*
        GG[{-z^(-1)}, w] + GG[{-1}, z]*(2*GG[{z^(-1)}, w] + 2*GG[{-z}, w] - 
         2*GG[{z}, w]) + GG[{1}, z]*(2*GG[{z^(-1)}, w] + 2*GG[{-z}, w] - 
         2*GG[{z}, w]) + GG[{0}, z]*(-2*GG[{z^(-1)}, w] - 2*GG[{-z}, w] + 
         2*GG[{z}, w]) + 2*GG[{-z^(-1), -1}, w] - 2*GG[{-z^(-1), 0}, w] + 
       2*GG[{-z^(-1), 1}, w] - 2*GG[{z^(-1), -1}, w] + 2*GG[{z^(-1), 0}, w] - 
       2*GG[{z^(-1), 1}, w] - 2*GG[{-z, -1}, w] + 2*GG[{-z, 0}, w] - 
       2*GG[{-z, 1}, w] + 2*GG[{z, -1}, w] - 2*GG[{z, 0}, w] + 
       2*GG[{z, 1}, w])*Log[mb^2/mu^2]) + 
   ep^4*(-Pi^4/2 - 16*Pi^2*GG[{-1}, 1]^2 + GG[{-1}, 1]*
      (-8*Pi^2*GG[{-1}, w] - 8*Pi^2*GG[{1}, w] + 4*Pi^2*GG[{-z^(-1)}, w] + 
       4*Pi^2*GG[{z^(-1)}, w] + 4*Pi^2*GG[{-z}, w] + 4*Pi^2*GG[{z}, w]) - 
     2*Pi^2*GG[{-1, -1}, w] - 2*Pi^2*GG[{-1, 1}, w] - 2*Pi^2*GG[{1, -1}, w] - 
     2*Pi^2*GG[{1, 1}, w] + GG[{-1, -z^(-1)}, w]*(16*GG[{0, -1}, z] - 
       16*GG[{0, 0}, z] + 16*GG[{0, 1}, z] - 16*GG[{1, -1}, z] + 
       16*GG[{1, 0}, z] - 16*GG[{1, 1}, z]) + GG[{-1, z}, w]*
      (16*GG[{0, -1}, z] - 16*GG[{0, 0}, z] + 16*GG[{0, 1}, z] - 
       16*GG[{1, -1}, z] + 16*GG[{1, 0}, z] - 16*GG[{1, 1}, z]) + 
     GG[{-1, z^(-1)}, w]*(2*Pi^2 - 16*GG[{0, -1}, z] + 16*GG[{0, 0}, z] - 
       16*GG[{0, 1}, z] + 16*GG[{1, -1}, z] - 16*GG[{1, 0}, z] + 
       16*GG[{1, 1}, z]) + GG[{-1, -z}, w]*(2*Pi^2 - 16*GG[{0, -1}, z] + 
       16*GG[{0, 0}, z] - 16*GG[{0, 1}, z] + 16*GG[{1, -1}, z] - 
       16*GG[{1, 0}, z] + 16*GG[{1, 1}, z]) + 2*Pi^2*GG[{1, z^(-1)}, w] + 
     2*Pi^2*GG[{1, -z}, w] + 2*Pi^2*GG[{-z^(-1), -1}, w] + 
     2*Pi^2*GG[{-z^(-1), 0}, w] + 2*Pi^2*GG[{-z^(-1), 1}, w] - 
     4*Pi^2*GG[{-z^(-1), z^(-1)}, w] - 4*Pi^2*GG[{-z^(-1), -z}, w] - 
     2*Pi^2*GG[{z^(-1), 0}, w] + 2*Pi^2*GG[{z^(-1), z^(-1)}, w] + 
     2*Pi^2*GG[{z^(-1), -z}, w] - 2*Pi^2*GG[{-z, 0}, w] + 
     2*Pi^2*GG[{-z, z^(-1)}, w] + 2*Pi^2*GG[{-z, -z}, w] + 
     2*Pi^2*GG[{z, -1}, w] + 2*Pi^2*GG[{z, 0}, w] + 2*Pi^2*GG[{z, 1}, w] - 
     4*Pi^2*GG[{z, z^(-1)}, w] - 4*Pi^2*GG[{z, -z}, w] + 
     GG[{0, 0}, z]*(-16*GG[{1, -z^(-1)}, w] + 16*GG[{1, z^(-1)}, w] + 
       16*GG[{1, -z}, w] - 16*GG[{1, z}, w] + 8*GG[{-z^(-1), -1}, w] + 
       40*GG[{-z^(-1), 0}, w] + 8*GG[{-z^(-1), 1}, w] - 
       16*GG[{-z^(-1), -z^(-1)}, w] - 32*GG[{-z^(-1), z^(-1)}, w] - 
       32*GG[{-z^(-1), -z}, w] - 16*GG[{-z^(-1), z}, w] - 
       8*GG[{z^(-1), -1}, w] - 40*GG[{z^(-1), 0}, w] - 8*GG[{z^(-1), 1}, w] + 
       32*GG[{z^(-1), -z^(-1)}, w] + 16*GG[{z^(-1), z^(-1)}, w] + 
       16*GG[{z^(-1), -z}, w] + 32*GG[{z^(-1), z}, w] - 8*GG[{-z, -1}, w] - 
       40*GG[{-z, 0}, w] - 8*GG[{-z, 1}, w] + 32*GG[{-z, -z^(-1)}, w] + 
       16*GG[{-z, z^(-1)}, w] + 16*GG[{-z, -z}, w] + 32*GG[{-z, z}, w] + 
       8*GG[{z, -1}, w] + 40*GG[{z, 0}, w] + 8*GG[{z, 1}, w] - 
       16*GG[{z, -z^(-1)}, w] - 32*GG[{z, z^(-1)}, w] - 32*GG[{z, -z}, w] - 
       16*GG[{z, z}, w]) + GG[{1, -1}, z]*(-16*GG[{1, -z^(-1)}, w] + 
       16*GG[{1, z^(-1)}, w] + 16*GG[{1, -z}, w] - 16*GG[{1, z}, w] + 
       8*GG[{-z^(-1), -1}, w] + 40*GG[{-z^(-1), 0}, w] + 
       8*GG[{-z^(-1), 1}, w] - 16*GG[{-z^(-1), -z^(-1)}, w] - 
       32*GG[{-z^(-1), z^(-1)}, w] - 32*GG[{-z^(-1), -z}, w] - 
       16*GG[{-z^(-1), z}, w] - 8*GG[{z^(-1), -1}, w] - 
       40*GG[{z^(-1), 0}, w] - 8*GG[{z^(-1), 1}, w] + 
       32*GG[{z^(-1), -z^(-1)}, w] + 16*GG[{z^(-1), z^(-1)}, w] + 
       16*GG[{z^(-1), -z}, w] + 32*GG[{z^(-1), z}, w] - 8*GG[{-z, -1}, w] - 
       40*GG[{-z, 0}, w] - 8*GG[{-z, 1}, w] + 32*GG[{-z, -z^(-1)}, w] + 
       16*GG[{-z, z^(-1)}, w] + 16*GG[{-z, -z}, w] + 32*GG[{-z, z}, w] + 
       8*GG[{z, -1}, w] + 40*GG[{z, 0}, w] + 8*GG[{z, 1}, w] - 
       16*GG[{z, -z^(-1)}, w] - 32*GG[{z, z^(-1)}, w] - 32*GG[{z, -z}, w] - 
       16*GG[{z, z}, w]) + GG[{1, 1}, z]*(-16*GG[{1, -z^(-1)}, w] + 
       16*GG[{1, z^(-1)}, w] + 16*GG[{1, -z}, w] - 16*GG[{1, z}, w] + 
       8*GG[{-z^(-1), -1}, w] + 40*GG[{-z^(-1), 0}, w] + 
       8*GG[{-z^(-1), 1}, w] - 16*GG[{-z^(-1), -z^(-1)}, w] - 
       32*GG[{-z^(-1), z^(-1)}, w] - 32*GG[{-z^(-1), -z}, w] - 
       16*GG[{-z^(-1), z}, w] - 8*GG[{z^(-1), -1}, w] - 
       40*GG[{z^(-1), 0}, w] - 8*GG[{z^(-1), 1}, w] + 
       32*GG[{z^(-1), -z^(-1)}, w] + 16*GG[{z^(-1), z^(-1)}, w] + 
       16*GG[{z^(-1), -z}, w] + 32*GG[{z^(-1), z}, w] - 8*GG[{-z, -1}, w] - 
       40*GG[{-z, 0}, w] - 8*GG[{-z, 1}, w] + 32*GG[{-z, -z^(-1)}, w] + 
       16*GG[{-z, z^(-1)}, w] + 16*GG[{-z, -z}, w] + 32*GG[{-z, z}, w] + 
       8*GG[{z, -1}, w] + 40*GG[{z, 0}, w] + 8*GG[{z, 1}, w] - 
       16*GG[{z, -z^(-1)}, w] - 32*GG[{z, z^(-1)}, w] - 32*GG[{z, -z}, w] - 
       16*GG[{z, z}, w]) + GG[{-1, -1}, z]*(-16*GG[{-1, -z^(-1)}, w] + 
       16*GG[{-1, z^(-1)}, w] + 16*GG[{-1, -z}, w] - 16*GG[{-1, z}, w] - 
       16*GG[{1, -z^(-1)}, w] + 16*GG[{1, z^(-1)}, w] + 16*GG[{1, -z}, w] - 
       16*GG[{1, z}, w] + 8*GG[{-z^(-1), -1}, w] + 40*GG[{-z^(-1), 0}, w] + 
       8*GG[{-z^(-1), 1}, w] - 16*GG[{-z^(-1), -z^(-1)}, w] - 
       32*GG[{-z^(-1), z^(-1)}, w] - 32*GG[{-z^(-1), -z}, w] - 
       16*GG[{-z^(-1), z}, w] - 8*GG[{z^(-1), -1}, w] - 
       40*GG[{z^(-1), 0}, w] - 8*GG[{z^(-1), 1}, w] + 
       32*GG[{z^(-1), -z^(-1)}, w] + 16*GG[{z^(-1), z^(-1)}, w] + 
       16*GG[{z^(-1), -z}, w] + 32*GG[{z^(-1), z}, w] - 8*GG[{-z, -1}, w] - 
       40*GG[{-z, 0}, w] - 8*GG[{-z, 1}, w] + 32*GG[{-z, -z^(-1)}, w] + 
       16*GG[{-z, z^(-1)}, w] + 16*GG[{-z, -z}, w] + 32*GG[{-z, z}, w] + 
       8*GG[{z, -1}, w] + 40*GG[{z, 0}, w] + 8*GG[{z, 1}, w] - 
       16*GG[{z, -z^(-1)}, w] - 32*GG[{z, z^(-1)}, w] - 32*GG[{z, -z}, w] - 
       16*GG[{z, z}, w]) + GG[{-1, 1}, z]*(-16*GG[{-1, -z^(-1)}, w] + 
       16*GG[{-1, z^(-1)}, w] + 16*GG[{-1, -z}, w] - 16*GG[{-1, z}, w] - 
       16*GG[{1, -z^(-1)}, w] + 16*GG[{1, z^(-1)}, w] + 16*GG[{1, -z}, w] - 
       16*GG[{1, z}, w] + 8*GG[{-z^(-1), -1}, w] + 40*GG[{-z^(-1), 0}, w] + 
       8*GG[{-z^(-1), 1}, w] - 16*GG[{-z^(-1), -z^(-1)}, w] - 
       32*GG[{-z^(-1), z^(-1)}, w] - 32*GG[{-z^(-1), -z}, w] - 
       16*GG[{-z^(-1), z}, w] - 8*GG[{z^(-1), -1}, w] - 
       40*GG[{z^(-1), 0}, w] - 8*GG[{z^(-1), 1}, w] + 
       32*GG[{z^(-1), -z^(-1)}, w] + 16*GG[{z^(-1), z^(-1)}, w] + 
       16*GG[{z^(-1), -z}, w] + 32*GG[{z^(-1), z}, w] - 8*GG[{-z, -1}, w] - 
       40*GG[{-z, 0}, w] - 8*GG[{-z, 1}, w] + 32*GG[{-z, -z^(-1)}, w] + 
       16*GG[{-z, z^(-1)}, w] + 16*GG[{-z, -z}, w] + 32*GG[{-z, z}, w] + 
       8*GG[{z, -1}, w] + 40*GG[{z, 0}, w] + 8*GG[{z, 1}, w] - 
       16*GG[{z, -z^(-1)}, w] - 32*GG[{z, z^(-1)}, w] - 32*GG[{z, -z}, w] - 
       16*GG[{z, z}, w]) + GG[{0, -1}, z]*(16*GG[{1, -z^(-1)}, w] - 
       16*GG[{1, z^(-1)}, w] - 16*GG[{1, -z}, w] + 16*GG[{1, z}, w] - 
       8*GG[{-z^(-1), -1}, w] - 40*GG[{-z^(-1), 0}, w] - 
       8*GG[{-z^(-1), 1}, w] + 16*GG[{-z^(-1), -z^(-1)}, w] + 
       32*GG[{-z^(-1), z^(-1)}, w] + 32*GG[{-z^(-1), -z}, w] + 
       16*GG[{-z^(-1), z}, w] + 8*GG[{z^(-1), -1}, w] + 
       40*GG[{z^(-1), 0}, w] + 8*GG[{z^(-1), 1}, w] - 
       32*GG[{z^(-1), -z^(-1)}, w] - 16*GG[{z^(-1), z^(-1)}, w] - 
       16*GG[{z^(-1), -z}, w] - 32*GG[{z^(-1), z}, w] + 8*GG[{-z, -1}, w] + 
       40*GG[{-z, 0}, w] + 8*GG[{-z, 1}, w] - 32*GG[{-z, -z^(-1)}, w] - 
       16*GG[{-z, z^(-1)}, w] - 16*GG[{-z, -z}, w] - 32*GG[{-z, z}, w] - 
       8*GG[{z, -1}, w] - 40*GG[{z, 0}, w] - 8*GG[{z, 1}, w] + 
       16*GG[{z, -z^(-1)}, w] + 32*GG[{z, z^(-1)}, w] + 32*GG[{z, -z}, w] + 
       16*GG[{z, z}, w]) + GG[{0, 1}, z]*(16*GG[{1, -z^(-1)}, w] - 
       16*GG[{1, z^(-1)}, w] - 16*GG[{1, -z}, w] + 16*GG[{1, z}, w] - 
       8*GG[{-z^(-1), -1}, w] - 40*GG[{-z^(-1), 0}, w] - 
       8*GG[{-z^(-1), 1}, w] + 16*GG[{-z^(-1), -z^(-1)}, w] + 
       32*GG[{-z^(-1), z^(-1)}, w] + 32*GG[{-z^(-1), -z}, w] + 
       16*GG[{-z^(-1), z}, w] + 8*GG[{z^(-1), -1}, w] + 
       40*GG[{z^(-1), 0}, w] + 8*GG[{z^(-1), 1}, w] - 
       32*GG[{z^(-1), -z^(-1)}, w] - 16*GG[{z^(-1), z^(-1)}, w] - 
       16*GG[{z^(-1), -z}, w] - 32*GG[{z^(-1), z}, w] + 8*GG[{-z, -1}, w] + 
       40*GG[{-z, 0}, w] + 8*GG[{-z, 1}, w] - 32*GG[{-z, -z^(-1)}, w] - 
       16*GG[{-z, z^(-1)}, w] - 16*GG[{-z, -z}, w] - 32*GG[{-z, z}, w] - 
       8*GG[{z, -1}, w] - 40*GG[{z, 0}, w] - 8*GG[{z, 1}, w] + 
       16*GG[{z, -z^(-1)}, w] + 32*GG[{z, z^(-1)}, w] + 32*GG[{z, -z}, w] + 
       16*GG[{z, z}, w]) + GG[{1, 0}, z]*(16*GG[{1, -z^(-1)}, w] - 
       16*GG[{1, z^(-1)}, w] - 16*GG[{1, -z}, w] + 16*GG[{1, z}, w] - 
       8*GG[{-z^(-1), -1}, w] - 40*GG[{-z^(-1), 0}, w] - 
       8*GG[{-z^(-1), 1}, w] + 16*GG[{-z^(-1), -z^(-1)}, w] + 
       32*GG[{-z^(-1), z^(-1)}, w] + 32*GG[{-z^(-1), -z}, w] + 
       16*GG[{-z^(-1), z}, w] + 8*GG[{z^(-1), -1}, w] + 
       40*GG[{z^(-1), 0}, w] + 8*GG[{z^(-1), 1}, w] - 
       32*GG[{z^(-1), -z^(-1)}, w] - 16*GG[{z^(-1), z^(-1)}, w] - 
       16*GG[{z^(-1), -z}, w] - 32*GG[{z^(-1), z}, w] + 8*GG[{-z, -1}, w] + 
       40*GG[{-z, 0}, w] + 8*GG[{-z, 1}, w] - 32*GG[{-z, -z^(-1)}, w] - 
       16*GG[{-z, z^(-1)}, w] - 16*GG[{-z, -z}, w] - 32*GG[{-z, z}, w] - 
       8*GG[{z, -1}, w] - 40*GG[{z, 0}, w] - 8*GG[{z, 1}, w] + 
       16*GG[{z, -z^(-1)}, w] + 32*GG[{z, z^(-1)}, w] + 32*GG[{z, -z}, w] + 
       16*GG[{z, z}, w]) + GG[{-1, 0}, z]*(16*GG[{-1, -z^(-1)}, w] - 
       16*GG[{-1, z^(-1)}, w] - 16*GG[{-1, -z}, w] + 16*GG[{-1, z}, w] + 
       16*GG[{1, -z^(-1)}, w] - 16*GG[{1, z^(-1)}, w] - 16*GG[{1, -z}, w] + 
       16*GG[{1, z}, w] - 8*GG[{-z^(-1), -1}, w] - 40*GG[{-z^(-1), 0}, w] - 
       8*GG[{-z^(-1), 1}, w] + 16*GG[{-z^(-1), -z^(-1)}, w] + 
       32*GG[{-z^(-1), z^(-1)}, w] + 32*GG[{-z^(-1), -z}, w] + 
       16*GG[{-z^(-1), z}, w] + 8*GG[{z^(-1), -1}, w] + 
       40*GG[{z^(-1), 0}, w] + 8*GG[{z^(-1), 1}, w] - 
       32*GG[{z^(-1), -z^(-1)}, w] - 16*GG[{z^(-1), z^(-1)}, w] - 
       16*GG[{z^(-1), -z}, w] - 32*GG[{z^(-1), z}, w] + 8*GG[{-z, -1}, w] + 
       40*GG[{-z, 0}, w] + 8*GG[{-z, 1}, w] - 32*GG[{-z, -z^(-1)}, w] - 
       16*GG[{-z, z^(-1)}, w] - 16*GG[{-z, -z}, w] - 32*GG[{-z, z}, w] - 
       8*GG[{z, -1}, w] - 40*GG[{z, 0}, w] - 8*GG[{z, 1}, w] + 
       16*GG[{z, -z^(-1)}, w] + 32*GG[{z, z^(-1)}, w] + 32*GG[{z, -z}, w] + 
       16*GG[{z, z}, w]) + GG[{0}, z]*(2*Pi^2*GG[{z^(-1)}, w] + 
       2*Pi^2*GG[{-z}, w] - 2*Pi^2*GG[{z}, w] - 4*GG[{-1, -1, -z^(-1)}, w] + 
       4*GG[{-1, -1, z^(-1)}, w] + 4*GG[{-1, -1, -z}, w] - 
       4*GG[{-1, -1, z}, w] - 4*GG[{-1, 1, -z^(-1)}, w] + 
       4*GG[{-1, 1, z^(-1)}, w] + 4*GG[{-1, 1, -z}, w] - 
       4*GG[{-1, 1, z}, w] - 4*GG[{-1, -z^(-1), -1}, w] + 
       16*GG[{-1, -z^(-1), 0}, w] - 4*GG[{-1, -z^(-1), 1}, w] - 
       4*GG[{-1, -z^(-1), -z^(-1)}, w] - 8*GG[{-1, -z^(-1), z^(-1)}, w] - 
       8*GG[{-1, -z^(-1), -z}, w] - 4*GG[{-1, -z^(-1), z}, w] + 
       4*GG[{-1, z^(-1), -1}, w] - 16*GG[{-1, z^(-1), 0}, w] + 
       4*GG[{-1, z^(-1), 1}, w] + 8*GG[{-1, z^(-1), -z^(-1)}, w] + 
       4*GG[{-1, z^(-1), z^(-1)}, w] + 4*GG[{-1, z^(-1), -z}, w] + 
       8*GG[{-1, z^(-1), z}, w] + 4*GG[{-1, -z, -1}, w] - 
       16*GG[{-1, -z, 0}, w] + 4*GG[{-1, -z, 1}, w] + 
       8*GG[{-1, -z, -z^(-1)}, w] + 4*GG[{-1, -z, z^(-1)}, w] + 
       4*GG[{-1, -z, -z}, w] + 8*GG[{-1, -z, z}, w] - 4*GG[{-1, z, -1}, w] + 
       16*GG[{-1, z, 0}, w] - 4*GG[{-1, z, 1}, w] - 
       4*GG[{-1, z, -z^(-1)}, w] - 8*GG[{-1, z, z^(-1)}, w] - 
       8*GG[{-1, z, -z}, w] - 4*GG[{-1, z, z}, w] - 
       4*GG[{1, -1, -z^(-1)}, w] + 4*GG[{1, -1, z^(-1)}, w] + 
       4*GG[{1, -1, -z}, w] - 4*GG[{1, -1, z}, w] - 
       4*GG[{1, 1, -z^(-1)}, w] + 4*GG[{1, 1, z^(-1)}, w] + 
       4*GG[{1, 1, -z}, w] - 4*GG[{1, 1, z}, w] - 4*GG[{1, -z^(-1), -1}, w] + 
       16*GG[{1, -z^(-1), 0}, w] - 4*GG[{1, -z^(-1), 1}, w] - 
       4*GG[{1, -z^(-1), -z^(-1)}, w] - 8*GG[{1, -z^(-1), z^(-1)}, w] - 
       8*GG[{1, -z^(-1), -z}, w] - 4*GG[{1, -z^(-1), z}, w] + 
       4*GG[{1, z^(-1), -1}, w] - 16*GG[{1, z^(-1), 0}, w] + 
       4*GG[{1, z^(-1), 1}, w] + 8*GG[{1, z^(-1), -z^(-1)}, w] + 
       4*GG[{1, z^(-1), z^(-1)}, w] + 4*GG[{1, z^(-1), -z}, w] + 
       8*GG[{1, z^(-1), z}, w] + 4*GG[{1, -z, -1}, w] - 
       16*GG[{1, -z, 0}, w] + 4*GG[{1, -z, 1}, w] + 
       8*GG[{1, -z, -z^(-1)}, w] + 4*GG[{1, -z, z^(-1)}, w] + 
       4*GG[{1, -z, -z}, w] + 8*GG[{1, -z, z}, w] - 4*GG[{1, z, -1}, w] + 
       16*GG[{1, z, 0}, w] - 4*GG[{1, z, 1}, w] - 4*GG[{1, z, -z^(-1)}, w] - 
       8*GG[{1, z, z^(-1)}, w] - 8*GG[{1, z, -z}, w] - 4*GG[{1, z, z}, w] - 
       4*GG[{-z^(-1), -1, -1}, w] - 8*GG[{-z^(-1), -1, 0}, w] - 
       4*GG[{-z^(-1), -1, 1}, w] + 8*GG[{-z^(-1), -1, -z^(-1)}, w] + 
       4*GG[{-z^(-1), -1, z^(-1)}, w] + 4*GG[{-z^(-1), -1, -z}, w] + 
       8*GG[{-z^(-1), -1, z}, w] + 16*GG[{-z^(-1), 0, -1}, w] - 
       40*GG[{-z^(-1), 0, 0}, w] + 16*GG[{-z^(-1), 0, 1}, w] + 
       12*GG[{-z^(-1), 0, -z^(-1)}, w] + 12*GG[{-z^(-1), 0, z^(-1)}, w] + 
       12*GG[{-z^(-1), 0, -z}, w] + 12*GG[{-z^(-1), 0, z}, w] - 
       4*GG[{-z^(-1), 1, -1}, w] - 8*GG[{-z^(-1), 1, 0}, w] - 
       4*GG[{-z^(-1), 1, 1}, w] + 8*GG[{-z^(-1), 1, -z^(-1)}, w] + 
       4*GG[{-z^(-1), 1, z^(-1)}, w] + 4*GG[{-z^(-1), 1, -z}, w] + 
       8*GG[{-z^(-1), 1, z}, w] - 4*GG[{-z^(-1), -z^(-1), -1}, w] + 
       16*GG[{-z^(-1), -z^(-1), 0}, w] - 4*GG[{-z^(-1), -z^(-1), 1}, w] - 
       4*GG[{-z^(-1), -z^(-1), -z^(-1)}, w] - 
       8*GG[{-z^(-1), -z^(-1), z^(-1)}, w] - 
       8*GG[{-z^(-1), -z^(-1), -z}, w] - 4*GG[{-z^(-1), -z^(-1), z}, w] - 
       8*GG[{-z^(-1), z^(-1), -1}, w] + 32*GG[{-z^(-1), z^(-1), 0}, w] - 
       8*GG[{-z^(-1), z^(-1), 1}, w] - 16*GG[{-z^(-1), z^(-1), -z^(-1)}, w] - 
       8*GG[{-z^(-1), z^(-1), z^(-1)}, w] - 8*GG[{-z^(-1), z^(-1), -z}, w] - 
       16*GG[{-z^(-1), z^(-1), z}, w] - 8*GG[{-z^(-1), -z, -1}, w] + 
       32*GG[{-z^(-1), -z, 0}, w] - 8*GG[{-z^(-1), -z, 1}, w] - 
       16*GG[{-z^(-1), -z, -z^(-1)}, w] - 8*GG[{-z^(-1), -z, z^(-1)}, w] - 
       8*GG[{-z^(-1), -z, -z}, w] - 16*GG[{-z^(-1), -z, z}, w] - 
       4*GG[{-z^(-1), z, -1}, w] + 16*GG[{-z^(-1), z, 0}, w] - 
       4*GG[{-z^(-1), z, 1}, w] - 4*GG[{-z^(-1), z, -z^(-1)}, w] - 
       8*GG[{-z^(-1), z, z^(-1)}, w] - 8*GG[{-z^(-1), z, -z}, w] - 
       4*GG[{-z^(-1), z, z}, w] + 4*GG[{z^(-1), -1, -1}, w] + 
       8*GG[{z^(-1), -1, 0}, w] + 4*GG[{z^(-1), -1, 1}, w] - 
       4*GG[{z^(-1), -1, -z^(-1)}, w] - 8*GG[{z^(-1), -1, z^(-1)}, w] - 
       8*GG[{z^(-1), -1, -z}, w] - 4*GG[{z^(-1), -1, z}, w] - 
       16*GG[{z^(-1), 0, -1}, w] + 40*GG[{z^(-1), 0, 0}, w] - 
       16*GG[{z^(-1), 0, 1}, w] - 12*GG[{z^(-1), 0, -z^(-1)}, w] - 
       12*GG[{z^(-1), 0, z^(-1)}, w] - 12*GG[{z^(-1), 0, -z}, w] - 
       12*GG[{z^(-1), 0, z}, w] + 4*GG[{z^(-1), 1, -1}, w] + 
       8*GG[{z^(-1), 1, 0}, w] + 4*GG[{z^(-1), 1, 1}, w] - 
       4*GG[{z^(-1), 1, -z^(-1)}, w] - 8*GG[{z^(-1), 1, z^(-1)}, w] - 
       8*GG[{z^(-1), 1, -z}, w] - 4*GG[{z^(-1), 1, z}, w] + 
       8*GG[{z^(-1), -z^(-1), -1}, w] - 32*GG[{z^(-1), -z^(-1), 0}, w] + 
       8*GG[{z^(-1), -z^(-1), 1}, w] + 8*GG[{z^(-1), -z^(-1), -z^(-1)}, w] + 
       16*GG[{z^(-1), -z^(-1), z^(-1)}, w] + 
       16*GG[{z^(-1), -z^(-1), -z}, w] + 8*GG[{z^(-1), -z^(-1), z}, w] + 
       4*GG[{z^(-1), z^(-1), -1}, w] - 16*GG[{z^(-1), z^(-1), 0}, w] + 
       4*GG[{z^(-1), z^(-1), 1}, w] + 8*GG[{z^(-1), z^(-1), -z^(-1)}, w] + 
       4*GG[{z^(-1), z^(-1), z^(-1)}, w] + 4*GG[{z^(-1), z^(-1), -z}, w] + 
       8*GG[{z^(-1), z^(-1), z}, w] + 4*GG[{z^(-1), -z, -1}, w] - 
       16*GG[{z^(-1), -z, 0}, w] + 4*GG[{z^(-1), -z, 1}, w] + 
       8*GG[{z^(-1), -z, -z^(-1)}, w] + 4*GG[{z^(-1), -z, z^(-1)}, w] + 
       4*GG[{z^(-1), -z, -z}, w] + 8*GG[{z^(-1), -z, z}, w] + 
       8*GG[{z^(-1), z, -1}, w] - 32*GG[{z^(-1), z, 0}, w] + 
       8*GG[{z^(-1), z, 1}, w] + 8*GG[{z^(-1), z, -z^(-1)}, w] + 
       16*GG[{z^(-1), z, z^(-1)}, w] + 16*GG[{z^(-1), z, -z}, w] + 
       8*GG[{z^(-1), z, z}, w] + 4*GG[{-z, -1, -1}, w] + 
       8*GG[{-z, -1, 0}, w] + 4*GG[{-z, -1, 1}, w] - 
       4*GG[{-z, -1, -z^(-1)}, w] - 8*GG[{-z, -1, z^(-1)}, w] - 
       8*GG[{-z, -1, -z}, w] - 4*GG[{-z, -1, z}, w] - 16*GG[{-z, 0, -1}, w] + 
       40*GG[{-z, 0, 0}, w] - 16*GG[{-z, 0, 1}, w] - 
       12*GG[{-z, 0, -z^(-1)}, w] - 12*GG[{-z, 0, z^(-1)}, w] - 
       12*GG[{-z, 0, -z}, w] - 12*GG[{-z, 0, z}, w] + 4*GG[{-z, 1, -1}, w] + 
       8*GG[{-z, 1, 0}, w] + 4*GG[{-z, 1, 1}, w] - 
       4*GG[{-z, 1, -z^(-1)}, w] - 8*GG[{-z, 1, z^(-1)}, w] - 
       8*GG[{-z, 1, -z}, w] - 4*GG[{-z, 1, z}, w] + 
       8*GG[{-z, -z^(-1), -1}, w] - 32*GG[{-z, -z^(-1), 0}, w] + 
       8*GG[{-z, -z^(-1), 1}, w] + 8*GG[{-z, -z^(-1), -z^(-1)}, w] + 
       16*GG[{-z, -z^(-1), z^(-1)}, w] + 16*GG[{-z, -z^(-1), -z}, w] + 
       8*GG[{-z, -z^(-1), z}, w] + 4*GG[{-z, z^(-1), -1}, w] - 
       16*GG[{-z, z^(-1), 0}, w] + 4*GG[{-z, z^(-1), 1}, w] + 
       8*GG[{-z, z^(-1), -z^(-1)}, w] + 4*GG[{-z, z^(-1), z^(-1)}, w] + 
       4*GG[{-z, z^(-1), -z}, w] + 8*GG[{-z, z^(-1), z}, w] + 
       4*GG[{-z, -z, -1}, w] - 16*GG[{-z, -z, 0}, w] + 4*GG[{-z, -z, 1}, w] + 
       8*GG[{-z, -z, -z^(-1)}, w] + 4*GG[{-z, -z, z^(-1)}, w] + 
       4*GG[{-z, -z, -z}, w] + 8*GG[{-z, -z, z}, w] + 8*GG[{-z, z, -1}, w] - 
       32*GG[{-z, z, 0}, w] + 8*GG[{-z, z, 1}, w] + 
       8*GG[{-z, z, -z^(-1)}, w] + 16*GG[{-z, z, z^(-1)}, w] + 
       16*GG[{-z, z, -z}, w] + 8*GG[{-z, z, z}, w] - 4*GG[{z, -1, -1}, w] - 
       8*GG[{z, -1, 0}, w] - 4*GG[{z, -1, 1}, w] + 
       8*GG[{z, -1, -z^(-1)}, w] + 4*GG[{z, -1, z^(-1)}, w] + 
       4*GG[{z, -1, -z}, w] + 8*GG[{z, -1, z}, w] + 16*GG[{z, 0, -1}, w] - 
       40*GG[{z, 0, 0}, w] + 16*GG[{z, 0, 1}, w] + 
       12*GG[{z, 0, -z^(-1)}, w] + 12*GG[{z, 0, z^(-1)}, w] + 
       12*GG[{z, 0, -z}, w] + 12*GG[{z, 0, z}, w] - 4*GG[{z, 1, -1}, w] - 
       8*GG[{z, 1, 0}, w] - 4*GG[{z, 1, 1}, w] + 8*GG[{z, 1, -z^(-1)}, w] + 
       4*GG[{z, 1, z^(-1)}, w] + 4*GG[{z, 1, -z}, w] + 8*GG[{z, 1, z}, w] - 
       4*GG[{z, -z^(-1), -1}, w] + 16*GG[{z, -z^(-1), 0}, w] - 
       4*GG[{z, -z^(-1), 1}, w] - 4*GG[{z, -z^(-1), -z^(-1)}, w] - 
       8*GG[{z, -z^(-1), z^(-1)}, w] - 8*GG[{z, -z^(-1), -z}, w] - 
       4*GG[{z, -z^(-1), z}, w] - 8*GG[{z, z^(-1), -1}, w] + 
       32*GG[{z, z^(-1), 0}, w] - 8*GG[{z, z^(-1), 1}, w] - 
       16*GG[{z, z^(-1), -z^(-1)}, w] - 8*GG[{z, z^(-1), z^(-1)}, w] - 
       8*GG[{z, z^(-1), -z}, w] - 16*GG[{z, z^(-1), z}, w] - 
       8*GG[{z, -z, -1}, w] + 32*GG[{z, -z, 0}, w] - 8*GG[{z, -z, 1}, w] - 
       16*GG[{z, -z, -z^(-1)}, w] - 8*GG[{z, -z, z^(-1)}, w] - 
       8*GG[{z, -z, -z}, w] - 16*GG[{z, -z, z}, w] - 4*GG[{z, z, -1}, w] + 
       16*GG[{z, z, 0}, w] - 4*GG[{z, z, 1}, w] - 4*GG[{z, z, -z^(-1)}, w] - 
       8*GG[{z, z, z^(-1)}, w] - 8*GG[{z, z, -z}, w] - 4*GG[{z, z, z}, w]) + 
     GG[{-1}, z]*(-2*Pi^2*GG[{z^(-1)}, w] - 2*Pi^2*GG[{-z}, w] + 
       2*Pi^2*GG[{z}, w] + 4*GG[{-1, -1, -z^(-1)}, w] - 
       4*GG[{-1, -1, z^(-1)}, w] - 4*GG[{-1, -1, -z}, w] + 
       4*GG[{-1, -1, z}, w] + 4*GG[{-1, 1, -z^(-1)}, w] - 
       4*GG[{-1, 1, z^(-1)}, w] - 4*GG[{-1, 1, -z}, w] + 
       4*GG[{-1, 1, z}, w] + 4*GG[{-1, -z^(-1), -1}, w] - 
       16*GG[{-1, -z^(-1), 0}, w] + 4*GG[{-1, -z^(-1), 1}, w] + 
       4*GG[{-1, -z^(-1), -z^(-1)}, w] + 8*GG[{-1, -z^(-1), z^(-1)}, w] + 
       8*GG[{-1, -z^(-1), -z}, w] + 4*GG[{-1, -z^(-1), z}, w] - 
       4*GG[{-1, z^(-1), -1}, w] + 16*GG[{-1, z^(-1), 0}, w] - 
       4*GG[{-1, z^(-1), 1}, w] - 8*GG[{-1, z^(-1), -z^(-1)}, w] - 
       4*GG[{-1, z^(-1), z^(-1)}, w] - 4*GG[{-1, z^(-1), -z}, w] - 
       8*GG[{-1, z^(-1), z}, w] - 4*GG[{-1, -z, -1}, w] + 
       16*GG[{-1, -z, 0}, w] - 4*GG[{-1, -z, 1}, w] - 
       8*GG[{-1, -z, -z^(-1)}, w] - 4*GG[{-1, -z, z^(-1)}, w] - 
       4*GG[{-1, -z, -z}, w] - 8*GG[{-1, -z, z}, w] + 4*GG[{-1, z, -1}, w] - 
       16*GG[{-1, z, 0}, w] + 4*GG[{-1, z, 1}, w] + 
       4*GG[{-1, z, -z^(-1)}, w] + 8*GG[{-1, z, z^(-1)}, w] + 
       8*GG[{-1, z, -z}, w] + 4*GG[{-1, z, z}, w] + 
       4*GG[{1, -1, -z^(-1)}, w] - 4*GG[{1, -1, z^(-1)}, w] - 
       4*GG[{1, -1, -z}, w] + 4*GG[{1, -1, z}, w] + 
       4*GG[{1, 1, -z^(-1)}, w] - 4*GG[{1, 1, z^(-1)}, w] - 
       4*GG[{1, 1, -z}, w] + 4*GG[{1, 1, z}, w] + 4*GG[{1, -z^(-1), -1}, w] - 
       16*GG[{1, -z^(-1), 0}, w] + 4*GG[{1, -z^(-1), 1}, w] + 
       4*GG[{1, -z^(-1), -z^(-1)}, w] + 8*GG[{1, -z^(-1), z^(-1)}, w] + 
       8*GG[{1, -z^(-1), -z}, w] + 4*GG[{1, -z^(-1), z}, w] - 
       4*GG[{1, z^(-1), -1}, w] + 16*GG[{1, z^(-1), 0}, w] - 
       4*GG[{1, z^(-1), 1}, w] - 8*GG[{1, z^(-1), -z^(-1)}, w] - 
       4*GG[{1, z^(-1), z^(-1)}, w] - 4*GG[{1, z^(-1), -z}, w] - 
       8*GG[{1, z^(-1), z}, w] - 4*GG[{1, -z, -1}, w] + 
       16*GG[{1, -z, 0}, w] - 4*GG[{1, -z, 1}, w] - 
       8*GG[{1, -z, -z^(-1)}, w] - 4*GG[{1, -z, z^(-1)}, w] - 
       4*GG[{1, -z, -z}, w] - 8*GG[{1, -z, z}, w] + 4*GG[{1, z, -1}, w] - 
       16*GG[{1, z, 0}, w] + 4*GG[{1, z, 1}, w] + 4*GG[{1, z, -z^(-1)}, w] + 
       8*GG[{1, z, z^(-1)}, w] + 8*GG[{1, z, -z}, w] + 4*GG[{1, z, z}, w] + 
       4*GG[{-z^(-1), -1, -1}, w] + 8*GG[{-z^(-1), -1, 0}, w] + 
       4*GG[{-z^(-1), -1, 1}, w] - 8*GG[{-z^(-1), -1, -z^(-1)}, w] - 
       4*GG[{-z^(-1), -1, z^(-1)}, w] - 4*GG[{-z^(-1), -1, -z}, w] - 
       8*GG[{-z^(-1), -1, z}, w] - 16*GG[{-z^(-1), 0, -1}, w] + 
       40*GG[{-z^(-1), 0, 0}, w] - 16*GG[{-z^(-1), 0, 1}, w] - 
       12*GG[{-z^(-1), 0, -z^(-1)}, w] - 12*GG[{-z^(-1), 0, z^(-1)}, w] - 
       12*GG[{-z^(-1), 0, -z}, w] - 12*GG[{-z^(-1), 0, z}, w] + 
       4*GG[{-z^(-1), 1, -1}, w] + 8*GG[{-z^(-1), 1, 0}, w] + 
       4*GG[{-z^(-1), 1, 1}, w] - 8*GG[{-z^(-1), 1, -z^(-1)}, w] - 
       4*GG[{-z^(-1), 1, z^(-1)}, w] - 4*GG[{-z^(-1), 1, -z}, w] - 
       8*GG[{-z^(-1), 1, z}, w] + 4*GG[{-z^(-1), -z^(-1), -1}, w] - 
       16*GG[{-z^(-1), -z^(-1), 0}, w] + 4*GG[{-z^(-1), -z^(-1), 1}, w] + 
       4*GG[{-z^(-1), -z^(-1), -z^(-1)}, w] + 
       8*GG[{-z^(-1), -z^(-1), z^(-1)}, w] + 
       8*GG[{-z^(-1), -z^(-1), -z}, w] + 4*GG[{-z^(-1), -z^(-1), z}, w] + 
       8*GG[{-z^(-1), z^(-1), -1}, w] - 32*GG[{-z^(-1), z^(-1), 0}, w] + 
       8*GG[{-z^(-1), z^(-1), 1}, w] + 16*GG[{-z^(-1), z^(-1), -z^(-1)}, w] + 
       8*GG[{-z^(-1), z^(-1), z^(-1)}, w] + 8*GG[{-z^(-1), z^(-1), -z}, w] + 
       16*GG[{-z^(-1), z^(-1), z}, w] + 8*GG[{-z^(-1), -z, -1}, w] - 
       32*GG[{-z^(-1), -z, 0}, w] + 8*GG[{-z^(-1), -z, 1}, w] + 
       16*GG[{-z^(-1), -z, -z^(-1)}, w] + 8*GG[{-z^(-1), -z, z^(-1)}, w] + 
       8*GG[{-z^(-1), -z, -z}, w] + 16*GG[{-z^(-1), -z, z}, w] + 
       4*GG[{-z^(-1), z, -1}, w] - 16*GG[{-z^(-1), z, 0}, w] + 
       4*GG[{-z^(-1), z, 1}, w] + 4*GG[{-z^(-1), z, -z^(-1)}, w] + 
       8*GG[{-z^(-1), z, z^(-1)}, w] + 8*GG[{-z^(-1), z, -z}, w] + 
       4*GG[{-z^(-1), z, z}, w] - 4*GG[{z^(-1), -1, -1}, w] - 
       8*GG[{z^(-1), -1, 0}, w] - 4*GG[{z^(-1), -1, 1}, w] + 
       4*GG[{z^(-1), -1, -z^(-1)}, w] + 8*GG[{z^(-1), -1, z^(-1)}, w] + 
       8*GG[{z^(-1), -1, -z}, w] + 4*GG[{z^(-1), -1, z}, w] + 
       16*GG[{z^(-1), 0, -1}, w] - 40*GG[{z^(-1), 0, 0}, w] + 
       16*GG[{z^(-1), 0, 1}, w] + 12*GG[{z^(-1), 0, -z^(-1)}, w] + 
       12*GG[{z^(-1), 0, z^(-1)}, w] + 12*GG[{z^(-1), 0, -z}, w] + 
       12*GG[{z^(-1), 0, z}, w] - 4*GG[{z^(-1), 1, -1}, w] - 
       8*GG[{z^(-1), 1, 0}, w] - 4*GG[{z^(-1), 1, 1}, w] + 
       4*GG[{z^(-1), 1, -z^(-1)}, w] + 8*GG[{z^(-1), 1, z^(-1)}, w] + 
       8*GG[{z^(-1), 1, -z}, w] + 4*GG[{z^(-1), 1, z}, w] - 
       8*GG[{z^(-1), -z^(-1), -1}, w] + 32*GG[{z^(-1), -z^(-1), 0}, w] - 
       8*GG[{z^(-1), -z^(-1), 1}, w] - 8*GG[{z^(-1), -z^(-1), -z^(-1)}, w] - 
       16*GG[{z^(-1), -z^(-1), z^(-1)}, w] - 
       16*GG[{z^(-1), -z^(-1), -z}, w] - 8*GG[{z^(-1), -z^(-1), z}, w] - 
       4*GG[{z^(-1), z^(-1), -1}, w] + 16*GG[{z^(-1), z^(-1), 0}, w] - 
       4*GG[{z^(-1), z^(-1), 1}, w] - 8*GG[{z^(-1), z^(-1), -z^(-1)}, w] - 
       4*GG[{z^(-1), z^(-1), z^(-1)}, w] - 4*GG[{z^(-1), z^(-1), -z}, w] - 
       8*GG[{z^(-1), z^(-1), z}, w] - 4*GG[{z^(-1), -z, -1}, w] + 
       16*GG[{z^(-1), -z, 0}, w] - 4*GG[{z^(-1), -z, 1}, w] - 
       8*GG[{z^(-1), -z, -z^(-1)}, w] - 4*GG[{z^(-1), -z, z^(-1)}, w] - 
       4*GG[{z^(-1), -z, -z}, w] - 8*GG[{z^(-1), -z, z}, w] - 
       8*GG[{z^(-1), z, -1}, w] + 32*GG[{z^(-1), z, 0}, w] - 
       8*GG[{z^(-1), z, 1}, w] - 8*GG[{z^(-1), z, -z^(-1)}, w] - 
       16*GG[{z^(-1), z, z^(-1)}, w] - 16*GG[{z^(-1), z, -z}, w] - 
       8*GG[{z^(-1), z, z}, w] - 4*GG[{-z, -1, -1}, w] - 
       8*GG[{-z, -1, 0}, w] - 4*GG[{-z, -1, 1}, w] + 
       4*GG[{-z, -1, -z^(-1)}, w] + 8*GG[{-z, -1, z^(-1)}, w] + 
       8*GG[{-z, -1, -z}, w] + 4*GG[{-z, -1, z}, w] + 16*GG[{-z, 0, -1}, w] - 
       40*GG[{-z, 0, 0}, w] + 16*GG[{-z, 0, 1}, w] + 
       12*GG[{-z, 0, -z^(-1)}, w] + 12*GG[{-z, 0, z^(-1)}, w] + 
       12*GG[{-z, 0, -z}, w] + 12*GG[{-z, 0, z}, w] - 4*GG[{-z, 1, -1}, w] - 
       8*GG[{-z, 1, 0}, w] - 4*GG[{-z, 1, 1}, w] + 
       4*GG[{-z, 1, -z^(-1)}, w] + 8*GG[{-z, 1, z^(-1)}, w] + 
       8*GG[{-z, 1, -z}, w] + 4*GG[{-z, 1, z}, w] - 
       8*GG[{-z, -z^(-1), -1}, w] + 32*GG[{-z, -z^(-1), 0}, w] - 
       8*GG[{-z, -z^(-1), 1}, w] - 8*GG[{-z, -z^(-1), -z^(-1)}, w] - 
       16*GG[{-z, -z^(-1), z^(-1)}, w] - 16*GG[{-z, -z^(-1), -z}, w] - 
       8*GG[{-z, -z^(-1), z}, w] - 4*GG[{-z, z^(-1), -1}, w] + 
       16*GG[{-z, z^(-1), 0}, w] - 4*GG[{-z, z^(-1), 1}, w] - 
       8*GG[{-z, z^(-1), -z^(-1)}, w] - 4*GG[{-z, z^(-1), z^(-1)}, w] - 
       4*GG[{-z, z^(-1), -z}, w] - 8*GG[{-z, z^(-1), z}, w] - 
       4*GG[{-z, -z, -1}, w] + 16*GG[{-z, -z, 0}, w] - 4*GG[{-z, -z, 1}, w] - 
       8*GG[{-z, -z, -z^(-1)}, w] - 4*GG[{-z, -z, z^(-1)}, w] - 
       4*GG[{-z, -z, -z}, w] - 8*GG[{-z, -z, z}, w] - 8*GG[{-z, z, -1}, w] + 
       32*GG[{-z, z, 0}, w] - 8*GG[{-z, z, 1}, w] - 
       8*GG[{-z, z, -z^(-1)}, w] - 16*GG[{-z, z, z^(-1)}, w] - 
       16*GG[{-z, z, -z}, w] - 8*GG[{-z, z, z}, w] + 4*GG[{z, -1, -1}, w] + 
       8*GG[{z, -1, 0}, w] + 4*GG[{z, -1, 1}, w] - 
       8*GG[{z, -1, -z^(-1)}, w] - 4*GG[{z, -1, z^(-1)}, w] - 
       4*GG[{z, -1, -z}, w] - 8*GG[{z, -1, z}, w] - 16*GG[{z, 0, -1}, w] + 
       40*GG[{z, 0, 0}, w] - 16*GG[{z, 0, 1}, w] - 
       12*GG[{z, 0, -z^(-1)}, w] - 12*GG[{z, 0, z^(-1)}, w] - 
       12*GG[{z, 0, -z}, w] - 12*GG[{z, 0, z}, w] + 4*GG[{z, 1, -1}, w] + 
       8*GG[{z, 1, 0}, w] + 4*GG[{z, 1, 1}, w] - 8*GG[{z, 1, -z^(-1)}, w] - 
       4*GG[{z, 1, z^(-1)}, w] - 4*GG[{z, 1, -z}, w] - 8*GG[{z, 1, z}, w] + 
       4*GG[{z, -z^(-1), -1}, w] - 16*GG[{z, -z^(-1), 0}, w] + 
       4*GG[{z, -z^(-1), 1}, w] + 4*GG[{z, -z^(-1), -z^(-1)}, w] + 
       8*GG[{z, -z^(-1), z^(-1)}, w] + 8*GG[{z, -z^(-1), -z}, w] + 
       4*GG[{z, -z^(-1), z}, w] + 8*GG[{z, z^(-1), -1}, w] - 
       32*GG[{z, z^(-1), 0}, w] + 8*GG[{z, z^(-1), 1}, w] + 
       16*GG[{z, z^(-1), -z^(-1)}, w] + 8*GG[{z, z^(-1), z^(-1)}, w] + 
       8*GG[{z, z^(-1), -z}, w] + 16*GG[{z, z^(-1), z}, w] + 
       8*GG[{z, -z, -1}, w] - 32*GG[{z, -z, 0}, w] + 8*GG[{z, -z, 1}, w] + 
       16*GG[{z, -z, -z^(-1)}, w] + 8*GG[{z, -z, z^(-1)}, w] + 
       8*GG[{z, -z, -z}, w] + 16*GG[{z, -z, z}, w] + 4*GG[{z, z, -1}, w] - 
       16*GG[{z, z, 0}, w] + 4*GG[{z, z, 1}, w] + 4*GG[{z, z, -z^(-1)}, w] + 
       8*GG[{z, z, z^(-1)}, w] + 8*GG[{z, z, -z}, w] + 4*GG[{z, z, z}, w]) + 
     GG[{1}, z]*(-2*Pi^2*GG[{z^(-1)}, w] - 2*Pi^2*GG[{-z}, w] + 
       2*Pi^2*GG[{z}, w] + 4*GG[{-1, -1, -z^(-1)}, w] - 
       4*GG[{-1, -1, z^(-1)}, w] - 4*GG[{-1, -1, -z}, w] + 
       4*GG[{-1, -1, z}, w] + 4*GG[{-1, 1, -z^(-1)}, w] - 
       4*GG[{-1, 1, z^(-1)}, w] - 4*GG[{-1, 1, -z}, w] + 
       4*GG[{-1, 1, z}, w] + 4*GG[{-1, -z^(-1), -1}, w] - 
       16*GG[{-1, -z^(-1), 0}, w] + 4*GG[{-1, -z^(-1), 1}, w] + 
       4*GG[{-1, -z^(-1), -z^(-1)}, w] + 8*GG[{-1, -z^(-1), z^(-1)}, w] + 
       8*GG[{-1, -z^(-1), -z}, w] + 4*GG[{-1, -z^(-1), z}, w] - 
       4*GG[{-1, z^(-1), -1}, w] + 16*GG[{-1, z^(-1), 0}, w] - 
       4*GG[{-1, z^(-1), 1}, w] - 8*GG[{-1, z^(-1), -z^(-1)}, w] - 
       4*GG[{-1, z^(-1), z^(-1)}, w] - 4*GG[{-1, z^(-1), -z}, w] - 
       8*GG[{-1, z^(-1), z}, w] - 4*GG[{-1, -z, -1}, w] + 
       16*GG[{-1, -z, 0}, w] - 4*GG[{-1, -z, 1}, w] - 
       8*GG[{-1, -z, -z^(-1)}, w] - 4*GG[{-1, -z, z^(-1)}, w] - 
       4*GG[{-1, -z, -z}, w] - 8*GG[{-1, -z, z}, w] + 4*GG[{-1, z, -1}, w] - 
       16*GG[{-1, z, 0}, w] + 4*GG[{-1, z, 1}, w] + 
       4*GG[{-1, z, -z^(-1)}, w] + 8*GG[{-1, z, z^(-1)}, w] + 
       8*GG[{-1, z, -z}, w] + 4*GG[{-1, z, z}, w] + 
       4*GG[{1, -1, -z^(-1)}, w] - 4*GG[{1, -1, z^(-1)}, w] - 
       4*GG[{1, -1, -z}, w] + 4*GG[{1, -1, z}, w] + 
       4*GG[{1, 1, -z^(-1)}, w] - 4*GG[{1, 1, z^(-1)}, w] - 
       4*GG[{1, 1, -z}, w] + 4*GG[{1, 1, z}, w] + 4*GG[{1, -z^(-1), -1}, w] - 
       16*GG[{1, -z^(-1), 0}, w] + 4*GG[{1, -z^(-1), 1}, w] + 
       4*GG[{1, -z^(-1), -z^(-1)}, w] + 8*GG[{1, -z^(-1), z^(-1)}, w] + 
       8*GG[{1, -z^(-1), -z}, w] + 4*GG[{1, -z^(-1), z}, w] - 
       4*GG[{1, z^(-1), -1}, w] + 16*GG[{1, z^(-1), 0}, w] - 
       4*GG[{1, z^(-1), 1}, w] - 8*GG[{1, z^(-1), -z^(-1)}, w] - 
       4*GG[{1, z^(-1), z^(-1)}, w] - 4*GG[{1, z^(-1), -z}, w] - 
       8*GG[{1, z^(-1), z}, w] - 4*GG[{1, -z, -1}, w] + 
       16*GG[{1, -z, 0}, w] - 4*GG[{1, -z, 1}, w] - 
       8*GG[{1, -z, -z^(-1)}, w] - 4*GG[{1, -z, z^(-1)}, w] - 
       4*GG[{1, -z, -z}, w] - 8*GG[{1, -z, z}, w] + 4*GG[{1, z, -1}, w] - 
       16*GG[{1, z, 0}, w] + 4*GG[{1, z, 1}, w] + 4*GG[{1, z, -z^(-1)}, w] + 
       8*GG[{1, z, z^(-1)}, w] + 8*GG[{1, z, -z}, w] + 4*GG[{1, z, z}, w] + 
       4*GG[{-z^(-1), -1, -1}, w] + 8*GG[{-z^(-1), -1, 0}, w] + 
       4*GG[{-z^(-1), -1, 1}, w] - 8*GG[{-z^(-1), -1, -z^(-1)}, w] - 
       4*GG[{-z^(-1), -1, z^(-1)}, w] - 4*GG[{-z^(-1), -1, -z}, w] - 
       8*GG[{-z^(-1), -1, z}, w] - 16*GG[{-z^(-1), 0, -1}, w] + 
       40*GG[{-z^(-1), 0, 0}, w] - 16*GG[{-z^(-1), 0, 1}, w] - 
       12*GG[{-z^(-1), 0, -z^(-1)}, w] - 12*GG[{-z^(-1), 0, z^(-1)}, w] - 
       12*GG[{-z^(-1), 0, -z}, w] - 12*GG[{-z^(-1), 0, z}, w] + 
       4*GG[{-z^(-1), 1, -1}, w] + 8*GG[{-z^(-1), 1, 0}, w] + 
       4*GG[{-z^(-1), 1, 1}, w] - 8*GG[{-z^(-1), 1, -z^(-1)}, w] - 
       4*GG[{-z^(-1), 1, z^(-1)}, w] - 4*GG[{-z^(-1), 1, -z}, w] - 
       8*GG[{-z^(-1), 1, z}, w] + 4*GG[{-z^(-1), -z^(-1), -1}, w] - 
       16*GG[{-z^(-1), -z^(-1), 0}, w] + 4*GG[{-z^(-1), -z^(-1), 1}, w] + 
       4*GG[{-z^(-1), -z^(-1), -z^(-1)}, w] + 
       8*GG[{-z^(-1), -z^(-1), z^(-1)}, w] + 
       8*GG[{-z^(-1), -z^(-1), -z}, w] + 4*GG[{-z^(-1), -z^(-1), z}, w] + 
       8*GG[{-z^(-1), z^(-1), -1}, w] - 32*GG[{-z^(-1), z^(-1), 0}, w] + 
       8*GG[{-z^(-1), z^(-1), 1}, w] + 16*GG[{-z^(-1), z^(-1), -z^(-1)}, w] + 
       8*GG[{-z^(-1), z^(-1), z^(-1)}, w] + 8*GG[{-z^(-1), z^(-1), -z}, w] + 
       16*GG[{-z^(-1), z^(-1), z}, w] + 8*GG[{-z^(-1), -z, -1}, w] - 
       32*GG[{-z^(-1), -z, 0}, w] + 8*GG[{-z^(-1), -z, 1}, w] + 
       16*GG[{-z^(-1), -z, -z^(-1)}, w] + 8*GG[{-z^(-1), -z, z^(-1)}, w] + 
       8*GG[{-z^(-1), -z, -z}, w] + 16*GG[{-z^(-1), -z, z}, w] + 
       4*GG[{-z^(-1), z, -1}, w] - 16*GG[{-z^(-1), z, 0}, w] + 
       4*GG[{-z^(-1), z, 1}, w] + 4*GG[{-z^(-1), z, -z^(-1)}, w] + 
       8*GG[{-z^(-1), z, z^(-1)}, w] + 8*GG[{-z^(-1), z, -z}, w] + 
       4*GG[{-z^(-1), z, z}, w] - 4*GG[{z^(-1), -1, -1}, w] - 
       8*GG[{z^(-1), -1, 0}, w] - 4*GG[{z^(-1), -1, 1}, w] + 
       4*GG[{z^(-1), -1, -z^(-1)}, w] + 8*GG[{z^(-1), -1, z^(-1)}, w] + 
       8*GG[{z^(-1), -1, -z}, w] + 4*GG[{z^(-1), -1, z}, w] + 
       16*GG[{z^(-1), 0, -1}, w] - 40*GG[{z^(-1), 0, 0}, w] + 
       16*GG[{z^(-1), 0, 1}, w] + 12*GG[{z^(-1), 0, -z^(-1)}, w] + 
       12*GG[{z^(-1), 0, z^(-1)}, w] + 12*GG[{z^(-1), 0, -z}, w] + 
       12*GG[{z^(-1), 0, z}, w] - 4*GG[{z^(-1), 1, -1}, w] - 
       8*GG[{z^(-1), 1, 0}, w] - 4*GG[{z^(-1), 1, 1}, w] + 
       4*GG[{z^(-1), 1, -z^(-1)}, w] + 8*GG[{z^(-1), 1, z^(-1)}, w] + 
       8*GG[{z^(-1), 1, -z}, w] + 4*GG[{z^(-1), 1, z}, w] - 
       8*GG[{z^(-1), -z^(-1), -1}, w] + 32*GG[{z^(-1), -z^(-1), 0}, w] - 
       8*GG[{z^(-1), -z^(-1), 1}, w] - 8*GG[{z^(-1), -z^(-1), -z^(-1)}, w] - 
       16*GG[{z^(-1), -z^(-1), z^(-1)}, w] - 
       16*GG[{z^(-1), -z^(-1), -z}, w] - 8*GG[{z^(-1), -z^(-1), z}, w] - 
       4*GG[{z^(-1), z^(-1), -1}, w] + 16*GG[{z^(-1), z^(-1), 0}, w] - 
       4*GG[{z^(-1), z^(-1), 1}, w] - 8*GG[{z^(-1), z^(-1), -z^(-1)}, w] - 
       4*GG[{z^(-1), z^(-1), z^(-1)}, w] - 4*GG[{z^(-1), z^(-1), -z}, w] - 
       8*GG[{z^(-1), z^(-1), z}, w] - 4*GG[{z^(-1), -z, -1}, w] + 
       16*GG[{z^(-1), -z, 0}, w] - 4*GG[{z^(-1), -z, 1}, w] - 
       8*GG[{z^(-1), -z, -z^(-1)}, w] - 4*GG[{z^(-1), -z, z^(-1)}, w] - 
       4*GG[{z^(-1), -z, -z}, w] - 8*GG[{z^(-1), -z, z}, w] - 
       8*GG[{z^(-1), z, -1}, w] + 32*GG[{z^(-1), z, 0}, w] - 
       8*GG[{z^(-1), z, 1}, w] - 8*GG[{z^(-1), z, -z^(-1)}, w] - 
       16*GG[{z^(-1), z, z^(-1)}, w] - 16*GG[{z^(-1), z, -z}, w] - 
       8*GG[{z^(-1), z, z}, w] - 4*GG[{-z, -1, -1}, w] - 
       8*GG[{-z, -1, 0}, w] - 4*GG[{-z, -1, 1}, w] + 
       4*GG[{-z, -1, -z^(-1)}, w] + 8*GG[{-z, -1, z^(-1)}, w] + 
       8*GG[{-z, -1, -z}, w] + 4*GG[{-z, -1, z}, w] + 16*GG[{-z, 0, -1}, w] - 
       40*GG[{-z, 0, 0}, w] + 16*GG[{-z, 0, 1}, w] + 
       12*GG[{-z, 0, -z^(-1)}, w] + 12*GG[{-z, 0, z^(-1)}, w] + 
       12*GG[{-z, 0, -z}, w] + 12*GG[{-z, 0, z}, w] - 4*GG[{-z, 1, -1}, w] - 
       8*GG[{-z, 1, 0}, w] - 4*GG[{-z, 1, 1}, w] + 
       4*GG[{-z, 1, -z^(-1)}, w] + 8*GG[{-z, 1, z^(-1)}, w] + 
       8*GG[{-z, 1, -z}, w] + 4*GG[{-z, 1, z}, w] - 
       8*GG[{-z, -z^(-1), -1}, w] + 32*GG[{-z, -z^(-1), 0}, w] - 
       8*GG[{-z, -z^(-1), 1}, w] - 8*GG[{-z, -z^(-1), -z^(-1)}, w] - 
       16*GG[{-z, -z^(-1), z^(-1)}, w] - 16*GG[{-z, -z^(-1), -z}, w] - 
       8*GG[{-z, -z^(-1), z}, w] - 4*GG[{-z, z^(-1), -1}, w] + 
       16*GG[{-z, z^(-1), 0}, w] - 4*GG[{-z, z^(-1), 1}, w] - 
       8*GG[{-z, z^(-1), -z^(-1)}, w] - 4*GG[{-z, z^(-1), z^(-1)}, w] - 
       4*GG[{-z, z^(-1), -z}, w] - 8*GG[{-z, z^(-1), z}, w] - 
       4*GG[{-z, -z, -1}, w] + 16*GG[{-z, -z, 0}, w] - 4*GG[{-z, -z, 1}, w] - 
       8*GG[{-z, -z, -z^(-1)}, w] - 4*GG[{-z, -z, z^(-1)}, w] - 
       4*GG[{-z, -z, -z}, w] - 8*GG[{-z, -z, z}, w] - 8*GG[{-z, z, -1}, w] + 
       32*GG[{-z, z, 0}, w] - 8*GG[{-z, z, 1}, w] - 
       8*GG[{-z, z, -z^(-1)}, w] - 16*GG[{-z, z, z^(-1)}, w] - 
       16*GG[{-z, z, -z}, w] - 8*GG[{-z, z, z}, w] + 4*GG[{z, -1, -1}, w] + 
       8*GG[{z, -1, 0}, w] + 4*GG[{z, -1, 1}, w] - 
       8*GG[{z, -1, -z^(-1)}, w] - 4*GG[{z, -1, z^(-1)}, w] - 
       4*GG[{z, -1, -z}, w] - 8*GG[{z, -1, z}, w] - 16*GG[{z, 0, -1}, w] + 
       40*GG[{z, 0, 0}, w] - 16*GG[{z, 0, 1}, w] - 
       12*GG[{z, 0, -z^(-1)}, w] - 12*GG[{z, 0, z^(-1)}, w] - 
       12*GG[{z, 0, -z}, w] - 12*GG[{z, 0, z}, w] + 4*GG[{z, 1, -1}, w] + 
       8*GG[{z, 1, 0}, w] + 4*GG[{z, 1, 1}, w] - 8*GG[{z, 1, -z^(-1)}, w] - 
       4*GG[{z, 1, z^(-1)}, w] - 4*GG[{z, 1, -z}, w] - 8*GG[{z, 1, z}, w] + 
       4*GG[{z, -z^(-1), -1}, w] - 16*GG[{z, -z^(-1), 0}, w] + 
       4*GG[{z, -z^(-1), 1}, w] + 4*GG[{z, -z^(-1), -z^(-1)}, w] + 
       8*GG[{z, -z^(-1), z^(-1)}, w] + 8*GG[{z, -z^(-1), -z}, w] + 
       4*GG[{z, -z^(-1), z}, w] + 8*GG[{z, z^(-1), -1}, w] - 
       32*GG[{z, z^(-1), 0}, w] + 8*GG[{z, z^(-1), 1}, w] + 
       16*GG[{z, z^(-1), -z^(-1)}, w] + 8*GG[{z, z^(-1), z^(-1)}, w] + 
       8*GG[{z, z^(-1), -z}, w] + 16*GG[{z, z^(-1), z}, w] + 
       8*GG[{z, -z, -1}, w] - 32*GG[{z, -z, 0}, w] + 8*GG[{z, -z, 1}, w] + 
       16*GG[{z, -z, -z^(-1)}, w] + 8*GG[{z, -z, z^(-1)}, w] + 
       8*GG[{z, -z, -z}, w] + 16*GG[{z, -z, z}, w] + 4*GG[{z, z, -1}, w] - 
       16*GG[{z, z, 0}, w] + 4*GG[{z, z, 1}, w] + 4*GG[{z, z, -z^(-1)}, w] + 
       8*GG[{z, z, z^(-1)}, w] + 8*GG[{z, z, -z}, w] + 4*GG[{z, z, z}, w]) - 
     4*GG[{-1, -1, -z^(-1), -1}, w] + 4*GG[{-1, -1, -z^(-1), 0}, w] - 
     4*GG[{-1, -1, -z^(-1), 1}, w] + 4*GG[{-1, -1, z^(-1), -1}, w] - 
     4*GG[{-1, -1, z^(-1), 0}, w] + 4*GG[{-1, -1, z^(-1), 1}, w] + 
     4*GG[{-1, -1, -z, -1}, w] - 4*GG[{-1, -1, -z, 0}, w] + 
     4*GG[{-1, -1, -z, 1}, w] - 4*GG[{-1, -1, z, -1}, w] + 
     4*GG[{-1, -1, z, 0}, w] - 4*GG[{-1, -1, z, 1}, w] - 
     4*GG[{-1, 1, -z^(-1), -1}, w] + 4*GG[{-1, 1, -z^(-1), 0}, w] - 
     4*GG[{-1, 1, -z^(-1), 1}, w] + 4*GG[{-1, 1, z^(-1), -1}, w] - 
     4*GG[{-1, 1, z^(-1), 0}, w] + 4*GG[{-1, 1, z^(-1), 1}, w] + 
     4*GG[{-1, 1, -z, -1}, w] - 4*GG[{-1, 1, -z, 0}, w] + 
     4*GG[{-1, 1, -z, 1}, w] - 4*GG[{-1, 1, z, -1}, w] + 
     4*GG[{-1, 1, z, 0}, w] - 4*GG[{-1, 1, z, 1}, w] - 
     4*GG[{-1, -z^(-1), -1, -1}, w] + 4*GG[{-1, -z^(-1), -1, 0}, w] - 
     4*GG[{-1, -z^(-1), -1, 1}, w] + 16*GG[{-1, -z^(-1), 0, -1}, w] - 
     16*GG[{-1, -z^(-1), 0, 0}, w] + 16*GG[{-1, -z^(-1), 0, 1}, w] - 
     4*GG[{-1, -z^(-1), 1, -1}, w] + 4*GG[{-1, -z^(-1), 1, 0}, w] - 
     4*GG[{-1, -z^(-1), 1, 1}, w] - 4*GG[{-1, -z^(-1), -z^(-1), -1}, w] + 
     4*GG[{-1, -z^(-1), -z^(-1), 0}, w] - 
     4*GG[{-1, -z^(-1), -z^(-1), 1}, w] - 
     8*GG[{-1, -z^(-1), z^(-1), -1}, w] + 8*GG[{-1, -z^(-1), z^(-1), 0}, w] - 
     8*GG[{-1, -z^(-1), z^(-1), 1}, w] - 8*GG[{-1, -z^(-1), -z, -1}, w] + 
     8*GG[{-1, -z^(-1), -z, 0}, w] - 8*GG[{-1, -z^(-1), -z, 1}, w] - 
     4*GG[{-1, -z^(-1), z, -1}, w] + 4*GG[{-1, -z^(-1), z, 0}, w] - 
     4*GG[{-1, -z^(-1), z, 1}, w] + 4*GG[{-1, z^(-1), -1, -1}, w] - 
     4*GG[{-1, z^(-1), -1, 0}, w] + 4*GG[{-1, z^(-1), -1, 1}, w] - 
     16*GG[{-1, z^(-1), 0, -1}, w] + 16*GG[{-1, z^(-1), 0, 0}, w] - 
     16*GG[{-1, z^(-1), 0, 1}, w] + 4*GG[{-1, z^(-1), 1, -1}, w] - 
     4*GG[{-1, z^(-1), 1, 0}, w] + 4*GG[{-1, z^(-1), 1, 1}, w] + 
     8*GG[{-1, z^(-1), -z^(-1), -1}, w] - 8*GG[{-1, z^(-1), -z^(-1), 0}, w] + 
     8*GG[{-1, z^(-1), -z^(-1), 1}, w] + 4*GG[{-1, z^(-1), z^(-1), -1}, w] - 
     4*GG[{-1, z^(-1), z^(-1), 0}, w] + 4*GG[{-1, z^(-1), z^(-1), 1}, w] + 
     4*GG[{-1, z^(-1), -z, -1}, w] - 4*GG[{-1, z^(-1), -z, 0}, w] + 
     4*GG[{-1, z^(-1), -z, 1}, w] + 8*GG[{-1, z^(-1), z, -1}, w] - 
     8*GG[{-1, z^(-1), z, 0}, w] + 8*GG[{-1, z^(-1), z, 1}, w] + 
     4*GG[{-1, -z, -1, -1}, w] - 4*GG[{-1, -z, -1, 0}, w] + 
     4*GG[{-1, -z, -1, 1}, w] - 16*GG[{-1, -z, 0, -1}, w] + 
     16*GG[{-1, -z, 0, 0}, w] - 16*GG[{-1, -z, 0, 1}, w] + 
     4*GG[{-1, -z, 1, -1}, w] - 4*GG[{-1, -z, 1, 0}, w] + 
     4*GG[{-1, -z, 1, 1}, w] + 8*GG[{-1, -z, -z^(-1), -1}, w] - 
     8*GG[{-1, -z, -z^(-1), 0}, w] + 8*GG[{-1, -z, -z^(-1), 1}, w] + 
     4*GG[{-1, -z, z^(-1), -1}, w] - 4*GG[{-1, -z, z^(-1), 0}, w] + 
     4*GG[{-1, -z, z^(-1), 1}, w] + 4*GG[{-1, -z, -z, -1}, w] - 
     4*GG[{-1, -z, -z, 0}, w] + 4*GG[{-1, -z, -z, 1}, w] + 
     8*GG[{-1, -z, z, -1}, w] - 8*GG[{-1, -z, z, 0}, w] + 
     8*GG[{-1, -z, z, 1}, w] - 4*GG[{-1, z, -1, -1}, w] + 
     4*GG[{-1, z, -1, 0}, w] - 4*GG[{-1, z, -1, 1}, w] + 
     16*GG[{-1, z, 0, -1}, w] - 16*GG[{-1, z, 0, 0}, w] + 
     16*GG[{-1, z, 0, 1}, w] - 4*GG[{-1, z, 1, -1}, w] + 
     4*GG[{-1, z, 1, 0}, w] - 4*GG[{-1, z, 1, 1}, w] - 
     4*GG[{-1, z, -z^(-1), -1}, w] + 4*GG[{-1, z, -z^(-1), 0}, w] - 
     4*GG[{-1, z, -z^(-1), 1}, w] - 8*GG[{-1, z, z^(-1), -1}, w] + 
     8*GG[{-1, z, z^(-1), 0}, w] - 8*GG[{-1, z, z^(-1), 1}, w] - 
     8*GG[{-1, z, -z, -1}, w] + 8*GG[{-1, z, -z, 0}, w] - 
     8*GG[{-1, z, -z, 1}, w] - 4*GG[{-1, z, z, -1}, w] + 
     4*GG[{-1, z, z, 0}, w] - 4*GG[{-1, z, z, 1}, w] - 
     4*GG[{1, -1, -z^(-1), -1}, w] + 4*GG[{1, -1, -z^(-1), 0}, w] - 
     4*GG[{1, -1, -z^(-1), 1}, w] + 4*GG[{1, -1, z^(-1), -1}, w] - 
     4*GG[{1, -1, z^(-1), 0}, w] + 4*GG[{1, -1, z^(-1), 1}, w] + 
     4*GG[{1, -1, -z, -1}, w] - 4*GG[{1, -1, -z, 0}, w] + 
     4*GG[{1, -1, -z, 1}, w] - 4*GG[{1, -1, z, -1}, w] + 
     4*GG[{1, -1, z, 0}, w] - 4*GG[{1, -1, z, 1}, w] - 
     4*GG[{1, 1, -z^(-1), -1}, w] + 4*GG[{1, 1, -z^(-1), 0}, w] - 
     4*GG[{1, 1, -z^(-1), 1}, w] + 4*GG[{1, 1, z^(-1), -1}, w] - 
     4*GG[{1, 1, z^(-1), 0}, w] + 4*GG[{1, 1, z^(-1), 1}, w] + 
     4*GG[{1, 1, -z, -1}, w] - 4*GG[{1, 1, -z, 0}, w] + 
     4*GG[{1, 1, -z, 1}, w] - 4*GG[{1, 1, z, -1}, w] + 
     4*GG[{1, 1, z, 0}, w] - 4*GG[{1, 1, z, 1}, w] - 
     4*GG[{1, -z^(-1), -1, -1}, w] + 4*GG[{1, -z^(-1), -1, 0}, w] - 
     4*GG[{1, -z^(-1), -1, 1}, w] + 16*GG[{1, -z^(-1), 0, -1}, w] - 
     16*GG[{1, -z^(-1), 0, 0}, w] + 16*GG[{1, -z^(-1), 0, 1}, w] - 
     4*GG[{1, -z^(-1), 1, -1}, w] + 4*GG[{1, -z^(-1), 1, 0}, w] - 
     4*GG[{1, -z^(-1), 1, 1}, w] - 4*GG[{1, -z^(-1), -z^(-1), -1}, w] + 
     4*GG[{1, -z^(-1), -z^(-1), 0}, w] - 4*GG[{1, -z^(-1), -z^(-1), 1}, w] - 
     8*GG[{1, -z^(-1), z^(-1), -1}, w] + 8*GG[{1, -z^(-1), z^(-1), 0}, w] - 
     8*GG[{1, -z^(-1), z^(-1), 1}, w] - 8*GG[{1, -z^(-1), -z, -1}, w] + 
     8*GG[{1, -z^(-1), -z, 0}, w] - 8*GG[{1, -z^(-1), -z, 1}, w] - 
     4*GG[{1, -z^(-1), z, -1}, w] + 4*GG[{1, -z^(-1), z, 0}, w] - 
     4*GG[{1, -z^(-1), z, 1}, w] + 4*GG[{1, z^(-1), -1, -1}, w] - 
     4*GG[{1, z^(-1), -1, 0}, w] + 4*GG[{1, z^(-1), -1, 1}, w] - 
     16*GG[{1, z^(-1), 0, -1}, w] + 16*GG[{1, z^(-1), 0, 0}, w] - 
     16*GG[{1, z^(-1), 0, 1}, w] + 4*GG[{1, z^(-1), 1, -1}, w] - 
     4*GG[{1, z^(-1), 1, 0}, w] + 4*GG[{1, z^(-1), 1, 1}, w] + 
     8*GG[{1, z^(-1), -z^(-1), -1}, w] - 8*GG[{1, z^(-1), -z^(-1), 0}, w] + 
     8*GG[{1, z^(-1), -z^(-1), 1}, w] + 4*GG[{1, z^(-1), z^(-1), -1}, w] - 
     4*GG[{1, z^(-1), z^(-1), 0}, w] + 4*GG[{1, z^(-1), z^(-1), 1}, w] + 
     4*GG[{1, z^(-1), -z, -1}, w] - 4*GG[{1, z^(-1), -z, 0}, w] + 
     4*GG[{1, z^(-1), -z, 1}, w] + 8*GG[{1, z^(-1), z, -1}, w] - 
     8*GG[{1, z^(-1), z, 0}, w] + 8*GG[{1, z^(-1), z, 1}, w] + 
     4*GG[{1, -z, -1, -1}, w] - 4*GG[{1, -z, -1, 0}, w] + 
     4*GG[{1, -z, -1, 1}, w] - 16*GG[{1, -z, 0, -1}, w] + 
     16*GG[{1, -z, 0, 0}, w] - 16*GG[{1, -z, 0, 1}, w] + 
     4*GG[{1, -z, 1, -1}, w] - 4*GG[{1, -z, 1, 0}, w] + 
     4*GG[{1, -z, 1, 1}, w] + 8*GG[{1, -z, -z^(-1), -1}, w] - 
     8*GG[{1, -z, -z^(-1), 0}, w] + 8*GG[{1, -z, -z^(-1), 1}, w] + 
     4*GG[{1, -z, z^(-1), -1}, w] - 4*GG[{1, -z, z^(-1), 0}, w] + 
     4*GG[{1, -z, z^(-1), 1}, w] + 4*GG[{1, -z, -z, -1}, w] - 
     4*GG[{1, -z, -z, 0}, w] + 4*GG[{1, -z, -z, 1}, w] + 
     8*GG[{1, -z, z, -1}, w] - 8*GG[{1, -z, z, 0}, w] + 
     8*GG[{1, -z, z, 1}, w] - 4*GG[{1, z, -1, -1}, w] + 
     4*GG[{1, z, -1, 0}, w] - 4*GG[{1, z, -1, 1}, w] + 
     16*GG[{1, z, 0, -1}, w] - 16*GG[{1, z, 0, 0}, w] + 
     16*GG[{1, z, 0, 1}, w] - 4*GG[{1, z, 1, -1}, w] + 
     4*GG[{1, z, 1, 0}, w] - 4*GG[{1, z, 1, 1}, w] - 
     4*GG[{1, z, -z^(-1), -1}, w] + 4*GG[{1, z, -z^(-1), 0}, w] - 
     4*GG[{1, z, -z^(-1), 1}, w] - 8*GG[{1, z, z^(-1), -1}, w] + 
     8*GG[{1, z, z^(-1), 0}, w] - 8*GG[{1, z, z^(-1), 1}, w] - 
     8*GG[{1, z, -z, -1}, w] + 8*GG[{1, z, -z, 0}, w] - 
     8*GG[{1, z, -z, 1}, w] - 4*GG[{1, z, z, -1}, w] + 
     4*GG[{1, z, z, 0}, w] - 4*GG[{1, z, z, 1}, w] - 
     4*GG[{-z^(-1), -1, -1, -1}, w] + 4*GG[{-z^(-1), -1, -1, 0}, w] - 
     4*GG[{-z^(-1), -1, -1, 1}, w] - 8*GG[{-z^(-1), -1, 0, -1}, w] + 
     8*GG[{-z^(-1), -1, 0, 0}, w] - 8*GG[{-z^(-1), -1, 0, 1}, w] - 
     4*GG[{-z^(-1), -1, 1, -1}, w] + 4*GG[{-z^(-1), -1, 1, 0}, w] - 
     4*GG[{-z^(-1), -1, 1, 1}, w] + 8*GG[{-z^(-1), -1, -z^(-1), -1}, w] - 
     8*GG[{-z^(-1), -1, -z^(-1), 0}, w] + 
     8*GG[{-z^(-1), -1, -z^(-1), 1}, w] + 
     4*GG[{-z^(-1), -1, z^(-1), -1}, w] - 4*GG[{-z^(-1), -1, z^(-1), 0}, w] + 
     4*GG[{-z^(-1), -1, z^(-1), 1}, w] + 4*GG[{-z^(-1), -1, -z, -1}, w] - 
     4*GG[{-z^(-1), -1, -z, 0}, w] + 4*GG[{-z^(-1), -1, -z, 1}, w] + 
     8*GG[{-z^(-1), -1, z, -1}, w] - 8*GG[{-z^(-1), -1, z, 0}, w] + 
     8*GG[{-z^(-1), -1, z, 1}, w] + 16*GG[{-z^(-1), 0, -1, -1}, w] - 
     16*GG[{-z^(-1), 0, -1, 0}, w] + 16*GG[{-z^(-1), 0, -1, 1}, w] - 
     40*GG[{-z^(-1), 0, 0, -1}, w] + 40*GG[{-z^(-1), 0, 0, 0}, w] - 
     40*GG[{-z^(-1), 0, 0, 1}, w] + 16*GG[{-z^(-1), 0, 1, -1}, w] - 
     16*GG[{-z^(-1), 0, 1, 0}, w] + 16*GG[{-z^(-1), 0, 1, 1}, w] + 
     12*GG[{-z^(-1), 0, -z^(-1), -1}, w] - 
     12*GG[{-z^(-1), 0, -z^(-1), 0}, w] + 
     12*GG[{-z^(-1), 0, -z^(-1), 1}, w] + 
     12*GG[{-z^(-1), 0, z^(-1), -1}, w] - 12*GG[{-z^(-1), 0, z^(-1), 0}, w] + 
     12*GG[{-z^(-1), 0, z^(-1), 1}, w] + 12*GG[{-z^(-1), 0, -z, -1}, w] - 
     12*GG[{-z^(-1), 0, -z, 0}, w] + 12*GG[{-z^(-1), 0, -z, 1}, w] + 
     12*GG[{-z^(-1), 0, z, -1}, w] - 12*GG[{-z^(-1), 0, z, 0}, w] + 
     12*GG[{-z^(-1), 0, z, 1}, w] - 4*GG[{-z^(-1), 1, -1, -1}, w] + 
     4*GG[{-z^(-1), 1, -1, 0}, w] - 4*GG[{-z^(-1), 1, -1, 1}, w] - 
     8*GG[{-z^(-1), 1, 0, -1}, w] + 8*GG[{-z^(-1), 1, 0, 0}, w] - 
     8*GG[{-z^(-1), 1, 0, 1}, w] - 4*GG[{-z^(-1), 1, 1, -1}, w] + 
     4*GG[{-z^(-1), 1, 1, 0}, w] - 4*GG[{-z^(-1), 1, 1, 1}, w] + 
     8*GG[{-z^(-1), 1, -z^(-1), -1}, w] - 8*GG[{-z^(-1), 1, -z^(-1), 0}, w] + 
     8*GG[{-z^(-1), 1, -z^(-1), 1}, w] + 4*GG[{-z^(-1), 1, z^(-1), -1}, w] - 
     4*GG[{-z^(-1), 1, z^(-1), 0}, w] + 4*GG[{-z^(-1), 1, z^(-1), 1}, w] + 
     4*GG[{-z^(-1), 1, -z, -1}, w] - 4*GG[{-z^(-1), 1, -z, 0}, w] + 
     4*GG[{-z^(-1), 1, -z, 1}, w] + 8*GG[{-z^(-1), 1, z, -1}, w] - 
     8*GG[{-z^(-1), 1, z, 0}, w] + 8*GG[{-z^(-1), 1, z, 1}, w] - 
     4*GG[{-z^(-1), -z^(-1), -1, -1}, w] + 
     4*GG[{-z^(-1), -z^(-1), -1, 0}, w] - 
     4*GG[{-z^(-1), -z^(-1), -1, 1}, w] + 
     16*GG[{-z^(-1), -z^(-1), 0, -1}, w] - 
     16*GG[{-z^(-1), -z^(-1), 0, 0}, w] + 
     16*GG[{-z^(-1), -z^(-1), 0, 1}, w] - 
     4*GG[{-z^(-1), -z^(-1), 1, -1}, w] + 4*GG[{-z^(-1), -z^(-1), 1, 0}, w] - 
     4*GG[{-z^(-1), -z^(-1), 1, 1}, w] - 
     4*GG[{-z^(-1), -z^(-1), -z^(-1), -1}, w] + 
     4*GG[{-z^(-1), -z^(-1), -z^(-1), 0}, w] - 
     4*GG[{-z^(-1), -z^(-1), -z^(-1), 1}, w] - 
     8*GG[{-z^(-1), -z^(-1), z^(-1), -1}, w] + 
     8*GG[{-z^(-1), -z^(-1), z^(-1), 0}, w] - 
     8*GG[{-z^(-1), -z^(-1), z^(-1), 1}, w] - 
     8*GG[{-z^(-1), -z^(-1), -z, -1}, w] + 
     8*GG[{-z^(-1), -z^(-1), -z, 0}, w] - 
     8*GG[{-z^(-1), -z^(-1), -z, 1}, w] - 
     4*GG[{-z^(-1), -z^(-1), z, -1}, w] + 4*GG[{-z^(-1), -z^(-1), z, 0}, w] - 
     4*GG[{-z^(-1), -z^(-1), z, 1}, w] - 8*GG[{-z^(-1), z^(-1), -1, -1}, w] + 
     8*GG[{-z^(-1), z^(-1), -1, 0}, w] - 8*GG[{-z^(-1), z^(-1), -1, 1}, w] + 
     32*GG[{-z^(-1), z^(-1), 0, -1}, w] - 32*GG[{-z^(-1), z^(-1), 0, 0}, w] + 
     32*GG[{-z^(-1), z^(-1), 0, 1}, w] - 8*GG[{-z^(-1), z^(-1), 1, -1}, w] + 
     8*GG[{-z^(-1), z^(-1), 1, 0}, w] - 8*GG[{-z^(-1), z^(-1), 1, 1}, w] - 
     16*GG[{-z^(-1), z^(-1), -z^(-1), -1}, w] + 
     16*GG[{-z^(-1), z^(-1), -z^(-1), 0}, w] - 
     16*GG[{-z^(-1), z^(-1), -z^(-1), 1}, w] - 
     8*GG[{-z^(-1), z^(-1), z^(-1), -1}, w] + 
     8*GG[{-z^(-1), z^(-1), z^(-1), 0}, w] - 
     8*GG[{-z^(-1), z^(-1), z^(-1), 1}, w] - 
     8*GG[{-z^(-1), z^(-1), -z, -1}, w] + 8*GG[{-z^(-1), z^(-1), -z, 0}, w] - 
     8*GG[{-z^(-1), z^(-1), -z, 1}, w] - 16*GG[{-z^(-1), z^(-1), z, -1}, w] + 
     16*GG[{-z^(-1), z^(-1), z, 0}, w] - 16*GG[{-z^(-1), z^(-1), z, 1}, w] - 
     8*GG[{-z^(-1), -z, -1, -1}, w] + 8*GG[{-z^(-1), -z, -1, 0}, w] - 
     8*GG[{-z^(-1), -z, -1, 1}, w] + 32*GG[{-z^(-1), -z, 0, -1}, w] - 
     32*GG[{-z^(-1), -z, 0, 0}, w] + 32*GG[{-z^(-1), -z, 0, 1}, w] - 
     8*GG[{-z^(-1), -z, 1, -1}, w] + 8*GG[{-z^(-1), -z, 1, 0}, w] - 
     8*GG[{-z^(-1), -z, 1, 1}, w] - 16*GG[{-z^(-1), -z, -z^(-1), -1}, w] + 
     16*GG[{-z^(-1), -z, -z^(-1), 0}, w] - 
     16*GG[{-z^(-1), -z, -z^(-1), 1}, w] - 
     8*GG[{-z^(-1), -z, z^(-1), -1}, w] + 8*GG[{-z^(-1), -z, z^(-1), 0}, w] - 
     8*GG[{-z^(-1), -z, z^(-1), 1}, w] - 8*GG[{-z^(-1), -z, -z, -1}, w] + 
     8*GG[{-z^(-1), -z, -z, 0}, w] - 8*GG[{-z^(-1), -z, -z, 1}, w] - 
     16*GG[{-z^(-1), -z, z, -1}, w] + 16*GG[{-z^(-1), -z, z, 0}, w] - 
     16*GG[{-z^(-1), -z, z, 1}, w] - 4*GG[{-z^(-1), z, -1, -1}, w] + 
     4*GG[{-z^(-1), z, -1, 0}, w] - 4*GG[{-z^(-1), z, -1, 1}, w] + 
     16*GG[{-z^(-1), z, 0, -1}, w] - 16*GG[{-z^(-1), z, 0, 0}, w] + 
     16*GG[{-z^(-1), z, 0, 1}, w] - 4*GG[{-z^(-1), z, 1, -1}, w] + 
     4*GG[{-z^(-1), z, 1, 0}, w] - 4*GG[{-z^(-1), z, 1, 1}, w] - 
     4*GG[{-z^(-1), z, -z^(-1), -1}, w] + 4*GG[{-z^(-1), z, -z^(-1), 0}, w] - 
     4*GG[{-z^(-1), z, -z^(-1), 1}, w] - 8*GG[{-z^(-1), z, z^(-1), -1}, w] + 
     8*GG[{-z^(-1), z, z^(-1), 0}, w] - 8*GG[{-z^(-1), z, z^(-1), 1}, w] - 
     8*GG[{-z^(-1), z, -z, -1}, w] + 8*GG[{-z^(-1), z, -z, 0}, w] - 
     8*GG[{-z^(-1), z, -z, 1}, w] - 4*GG[{-z^(-1), z, z, -1}, w] + 
     4*GG[{-z^(-1), z, z, 0}, w] - 4*GG[{-z^(-1), z, z, 1}, w] + 
     4*GG[{z^(-1), -1, -1, -1}, w] - 4*GG[{z^(-1), -1, -1, 0}, w] + 
     4*GG[{z^(-1), -1, -1, 1}, w] + 8*GG[{z^(-1), -1, 0, -1}, w] - 
     8*GG[{z^(-1), -1, 0, 0}, w] + 8*GG[{z^(-1), -1, 0, 1}, w] + 
     4*GG[{z^(-1), -1, 1, -1}, w] - 4*GG[{z^(-1), -1, 1, 0}, w] + 
     4*GG[{z^(-1), -1, 1, 1}, w] - 4*GG[{z^(-1), -1, -z^(-1), -1}, w] + 
     4*GG[{z^(-1), -1, -z^(-1), 0}, w] - 4*GG[{z^(-1), -1, -z^(-1), 1}, w] - 
     8*GG[{z^(-1), -1, z^(-1), -1}, w] + 8*GG[{z^(-1), -1, z^(-1), 0}, w] - 
     8*GG[{z^(-1), -1, z^(-1), 1}, w] - 8*GG[{z^(-1), -1, -z, -1}, w] + 
     8*GG[{z^(-1), -1, -z, 0}, w] - 8*GG[{z^(-1), -1, -z, 1}, w] - 
     4*GG[{z^(-1), -1, z, -1}, w] + 4*GG[{z^(-1), -1, z, 0}, w] - 
     4*GG[{z^(-1), -1, z, 1}, w] - 16*GG[{z^(-1), 0, -1, -1}, w] + 
     16*GG[{z^(-1), 0, -1, 0}, w] - 16*GG[{z^(-1), 0, -1, 1}, w] + 
     40*GG[{z^(-1), 0, 0, -1}, w] - 40*GG[{z^(-1), 0, 0, 0}, w] + 
     40*GG[{z^(-1), 0, 0, 1}, w] - 16*GG[{z^(-1), 0, 1, -1}, w] + 
     16*GG[{z^(-1), 0, 1, 0}, w] - 16*GG[{z^(-1), 0, 1, 1}, w] - 
     12*GG[{z^(-1), 0, -z^(-1), -1}, w] + 12*GG[{z^(-1), 0, -z^(-1), 0}, w] - 
     12*GG[{z^(-1), 0, -z^(-1), 1}, w] - 12*GG[{z^(-1), 0, z^(-1), -1}, w] + 
     12*GG[{z^(-1), 0, z^(-1), 0}, w] - 12*GG[{z^(-1), 0, z^(-1), 1}, w] - 
     12*GG[{z^(-1), 0, -z, -1}, w] + 12*GG[{z^(-1), 0, -z, 0}, w] - 
     12*GG[{z^(-1), 0, -z, 1}, w] - 12*GG[{z^(-1), 0, z, -1}, w] + 
     12*GG[{z^(-1), 0, z, 0}, w] - 12*GG[{z^(-1), 0, z, 1}, w] + 
     4*GG[{z^(-1), 1, -1, -1}, w] - 4*GG[{z^(-1), 1, -1, 0}, w] + 
     4*GG[{z^(-1), 1, -1, 1}, w] + 8*GG[{z^(-1), 1, 0, -1}, w] - 
     8*GG[{z^(-1), 1, 0, 0}, w] + 8*GG[{z^(-1), 1, 0, 1}, w] + 
     4*GG[{z^(-1), 1, 1, -1}, w] - 4*GG[{z^(-1), 1, 1, 0}, w] + 
     4*GG[{z^(-1), 1, 1, 1}, w] - 4*GG[{z^(-1), 1, -z^(-1), -1}, w] + 
     4*GG[{z^(-1), 1, -z^(-1), 0}, w] - 4*GG[{z^(-1), 1, -z^(-1), 1}, w] - 
     8*GG[{z^(-1), 1, z^(-1), -1}, w] + 8*GG[{z^(-1), 1, z^(-1), 0}, w] - 
     8*GG[{z^(-1), 1, z^(-1), 1}, w] - 8*GG[{z^(-1), 1, -z, -1}, w] + 
     8*GG[{z^(-1), 1, -z, 0}, w] - 8*GG[{z^(-1), 1, -z, 1}, w] - 
     4*GG[{z^(-1), 1, z, -1}, w] + 4*GG[{z^(-1), 1, z, 0}, w] - 
     4*GG[{z^(-1), 1, z, 1}, w] + 8*GG[{z^(-1), -z^(-1), -1, -1}, w] - 
     8*GG[{z^(-1), -z^(-1), -1, 0}, w] + 8*GG[{z^(-1), -z^(-1), -1, 1}, w] - 
     32*GG[{z^(-1), -z^(-1), 0, -1}, w] + 32*GG[{z^(-1), -z^(-1), 0, 0}, w] - 
     32*GG[{z^(-1), -z^(-1), 0, 1}, w] + 8*GG[{z^(-1), -z^(-1), 1, -1}, w] - 
     8*GG[{z^(-1), -z^(-1), 1, 0}, w] + 8*GG[{z^(-1), -z^(-1), 1, 1}, w] + 
     8*GG[{z^(-1), -z^(-1), -z^(-1), -1}, w] - 
     8*GG[{z^(-1), -z^(-1), -z^(-1), 0}, w] + 
     8*GG[{z^(-1), -z^(-1), -z^(-1), 1}, w] + 
     16*GG[{z^(-1), -z^(-1), z^(-1), -1}, w] - 
     16*GG[{z^(-1), -z^(-1), z^(-1), 0}, w] + 
     16*GG[{z^(-1), -z^(-1), z^(-1), 1}, w] + 
     16*GG[{z^(-1), -z^(-1), -z, -1}, w] - 
     16*GG[{z^(-1), -z^(-1), -z, 0}, w] + 
     16*GG[{z^(-1), -z^(-1), -z, 1}, w] + 8*GG[{z^(-1), -z^(-1), z, -1}, w] - 
     8*GG[{z^(-1), -z^(-1), z, 0}, w] + 8*GG[{z^(-1), -z^(-1), z, 1}, w] + 
     4*GG[{z^(-1), z^(-1), -1, -1}, w] - 4*GG[{z^(-1), z^(-1), -1, 0}, w] + 
     4*GG[{z^(-1), z^(-1), -1, 1}, w] - 16*GG[{z^(-1), z^(-1), 0, -1}, w] + 
     16*GG[{z^(-1), z^(-1), 0, 0}, w] - 16*GG[{z^(-1), z^(-1), 0, 1}, w] + 
     4*GG[{z^(-1), z^(-1), 1, -1}, w] - 4*GG[{z^(-1), z^(-1), 1, 0}, w] + 
     4*GG[{z^(-1), z^(-1), 1, 1}, w] + 8*GG[{z^(-1), z^(-1), -z^(-1), -1}, 
       w] - 8*GG[{z^(-1), z^(-1), -z^(-1), 0}, w] + 
     8*GG[{z^(-1), z^(-1), -z^(-1), 1}, w] + 
     4*GG[{z^(-1), z^(-1), z^(-1), -1}, w] - 
     4*GG[{z^(-1), z^(-1), z^(-1), 0}, w] + 
     4*GG[{z^(-1), z^(-1), z^(-1), 1}, w] + 
     4*GG[{z^(-1), z^(-1), -z, -1}, w] - 4*GG[{z^(-1), z^(-1), -z, 0}, w] + 
     4*GG[{z^(-1), z^(-1), -z, 1}, w] + 8*GG[{z^(-1), z^(-1), z, -1}, w] - 
     8*GG[{z^(-1), z^(-1), z, 0}, w] + 8*GG[{z^(-1), z^(-1), z, 1}, w] + 
     4*GG[{z^(-1), -z, -1, -1}, w] - 4*GG[{z^(-1), -z, -1, 0}, w] + 
     4*GG[{z^(-1), -z, -1, 1}, w] - 16*GG[{z^(-1), -z, 0, -1}, w] + 
     16*GG[{z^(-1), -z, 0, 0}, w] - 16*GG[{z^(-1), -z, 0, 1}, w] + 
     4*GG[{z^(-1), -z, 1, -1}, w] - 4*GG[{z^(-1), -z, 1, 0}, w] + 
     4*GG[{z^(-1), -z, 1, 1}, w] + 8*GG[{z^(-1), -z, -z^(-1), -1}, w] - 
     8*GG[{z^(-1), -z, -z^(-1), 0}, w] + 8*GG[{z^(-1), -z, -z^(-1), 1}, w] + 
     4*GG[{z^(-1), -z, z^(-1), -1}, w] - 4*GG[{z^(-1), -z, z^(-1), 0}, w] + 
     4*GG[{z^(-1), -z, z^(-1), 1}, w] + 4*GG[{z^(-1), -z, -z, -1}, w] - 
     4*GG[{z^(-1), -z, -z, 0}, w] + 4*GG[{z^(-1), -z, -z, 1}, w] + 
     8*GG[{z^(-1), -z, z, -1}, w] - 8*GG[{z^(-1), -z, z, 0}, w] + 
     8*GG[{z^(-1), -z, z, 1}, w] + 8*GG[{z^(-1), z, -1, -1}, w] - 
     8*GG[{z^(-1), z, -1, 0}, w] + 8*GG[{z^(-1), z, -1, 1}, w] - 
     32*GG[{z^(-1), z, 0, -1}, w] + 32*GG[{z^(-1), z, 0, 0}, w] - 
     32*GG[{z^(-1), z, 0, 1}, w] + 8*GG[{z^(-1), z, 1, -1}, w] - 
     8*GG[{z^(-1), z, 1, 0}, w] + 8*GG[{z^(-1), z, 1, 1}, w] + 
     8*GG[{z^(-1), z, -z^(-1), -1}, w] - 8*GG[{z^(-1), z, -z^(-1), 0}, w] + 
     8*GG[{z^(-1), z, -z^(-1), 1}, w] + 16*GG[{z^(-1), z, z^(-1), -1}, w] - 
     16*GG[{z^(-1), z, z^(-1), 0}, w] + 16*GG[{z^(-1), z, z^(-1), 1}, w] + 
     16*GG[{z^(-1), z, -z, -1}, w] - 16*GG[{z^(-1), z, -z, 0}, w] + 
     16*GG[{z^(-1), z, -z, 1}, w] + 8*GG[{z^(-1), z, z, -1}, w] - 
     8*GG[{z^(-1), z, z, 0}, w] + 8*GG[{z^(-1), z, z, 1}, w] + 
     4*GG[{-z, -1, -1, -1}, w] - 4*GG[{-z, -1, -1, 0}, w] + 
     4*GG[{-z, -1, -1, 1}, w] + 8*GG[{-z, -1, 0, -1}, w] - 
     8*GG[{-z, -1, 0, 0}, w] + 8*GG[{-z, -1, 0, 1}, w] + 
     4*GG[{-z, -1, 1, -1}, w] - 4*GG[{-z, -1, 1, 0}, w] + 
     4*GG[{-z, -1, 1, 1}, w] - 4*GG[{-z, -1, -z^(-1), -1}, w] + 
     4*GG[{-z, -1, -z^(-1), 0}, w] - 4*GG[{-z, -1, -z^(-1), 1}, w] - 
     8*GG[{-z, -1, z^(-1), -1}, w] + 8*GG[{-z, -1, z^(-1), 0}, w] - 
     8*GG[{-z, -1, z^(-1), 1}, w] - 8*GG[{-z, -1, -z, -1}, w] + 
     8*GG[{-z, -1, -z, 0}, w] - 8*GG[{-z, -1, -z, 1}, w] - 
     4*GG[{-z, -1, z, -1}, w] + 4*GG[{-z, -1, z, 0}, w] - 
     4*GG[{-z, -1, z, 1}, w] - 16*GG[{-z, 0, -1, -1}, w] + 
     16*GG[{-z, 0, -1, 0}, w] - 16*GG[{-z, 0, -1, 1}, w] + 
     40*GG[{-z, 0, 0, -1}, w] - 40*GG[{-z, 0, 0, 0}, w] + 
     40*GG[{-z, 0, 0, 1}, w] - 16*GG[{-z, 0, 1, -1}, w] + 
     16*GG[{-z, 0, 1, 0}, w] - 16*GG[{-z, 0, 1, 1}, w] - 
     12*GG[{-z, 0, -z^(-1), -1}, w] + 12*GG[{-z, 0, -z^(-1), 0}, w] - 
     12*GG[{-z, 0, -z^(-1), 1}, w] - 12*GG[{-z, 0, z^(-1), -1}, w] + 
     12*GG[{-z, 0, z^(-1), 0}, w] - 12*GG[{-z, 0, z^(-1), 1}, w] - 
     12*GG[{-z, 0, -z, -1}, w] + 12*GG[{-z, 0, -z, 0}, w] - 
     12*GG[{-z, 0, -z, 1}, w] - 12*GG[{-z, 0, z, -1}, w] + 
     12*GG[{-z, 0, z, 0}, w] - 12*GG[{-z, 0, z, 1}, w] + 
     4*GG[{-z, 1, -1, -1}, w] - 4*GG[{-z, 1, -1, 0}, w] + 
     4*GG[{-z, 1, -1, 1}, w] + 8*GG[{-z, 1, 0, -1}, w] - 
     8*GG[{-z, 1, 0, 0}, w] + 8*GG[{-z, 1, 0, 1}, w] + 
     4*GG[{-z, 1, 1, -1}, w] - 4*GG[{-z, 1, 1, 0}, w] + 
     4*GG[{-z, 1, 1, 1}, w] - 4*GG[{-z, 1, -z^(-1), -1}, w] + 
     4*GG[{-z, 1, -z^(-1), 0}, w] - 4*GG[{-z, 1, -z^(-1), 1}, w] - 
     8*GG[{-z, 1, z^(-1), -1}, w] + 8*GG[{-z, 1, z^(-1), 0}, w] - 
     8*GG[{-z, 1, z^(-1), 1}, w] - 8*GG[{-z, 1, -z, -1}, w] + 
     8*GG[{-z, 1, -z, 0}, w] - 8*GG[{-z, 1, -z, 1}, w] - 
     4*GG[{-z, 1, z, -1}, w] + 4*GG[{-z, 1, z, 0}, w] - 
     4*GG[{-z, 1, z, 1}, w] + 8*GG[{-z, -z^(-1), -1, -1}, w] - 
     8*GG[{-z, -z^(-1), -1, 0}, w] + 8*GG[{-z, -z^(-1), -1, 1}, w] - 
     32*GG[{-z, -z^(-1), 0, -1}, w] + 32*GG[{-z, -z^(-1), 0, 0}, w] - 
     32*GG[{-z, -z^(-1), 0, 1}, w] + 8*GG[{-z, -z^(-1), 1, -1}, w] - 
     8*GG[{-z, -z^(-1), 1, 0}, w] + 8*GG[{-z, -z^(-1), 1, 1}, w] + 
     8*GG[{-z, -z^(-1), -z^(-1), -1}, w] - 
     8*GG[{-z, -z^(-1), -z^(-1), 0}, w] + 
     8*GG[{-z, -z^(-1), -z^(-1), 1}, w] + 
     16*GG[{-z, -z^(-1), z^(-1), -1}, w] - 
     16*GG[{-z, -z^(-1), z^(-1), 0}, w] + 
     16*GG[{-z, -z^(-1), z^(-1), 1}, w] + 16*GG[{-z, -z^(-1), -z, -1}, w] - 
     16*GG[{-z, -z^(-1), -z, 0}, w] + 16*GG[{-z, -z^(-1), -z, 1}, w] + 
     8*GG[{-z, -z^(-1), z, -1}, w] - 8*GG[{-z, -z^(-1), z, 0}, w] + 
     8*GG[{-z, -z^(-1), z, 1}, w] + 4*GG[{-z, z^(-1), -1, -1}, w] - 
     4*GG[{-z, z^(-1), -1, 0}, w] + 4*GG[{-z, z^(-1), -1, 1}, w] - 
     16*GG[{-z, z^(-1), 0, -1}, w] + 16*GG[{-z, z^(-1), 0, 0}, w] - 
     16*GG[{-z, z^(-1), 0, 1}, w] + 4*GG[{-z, z^(-1), 1, -1}, w] - 
     4*GG[{-z, z^(-1), 1, 0}, w] + 4*GG[{-z, z^(-1), 1, 1}, w] + 
     8*GG[{-z, z^(-1), -z^(-1), -1}, w] - 8*GG[{-z, z^(-1), -z^(-1), 0}, w] + 
     8*GG[{-z, z^(-1), -z^(-1), 1}, w] + 4*GG[{-z, z^(-1), z^(-1), -1}, w] - 
     4*GG[{-z, z^(-1), z^(-1), 0}, w] + 4*GG[{-z, z^(-1), z^(-1), 1}, w] + 
     4*GG[{-z, z^(-1), -z, -1}, w] - 4*GG[{-z, z^(-1), -z, 0}, w] + 
     4*GG[{-z, z^(-1), -z, 1}, w] + 8*GG[{-z, z^(-1), z, -1}, w] - 
     8*GG[{-z, z^(-1), z, 0}, w] + 8*GG[{-z, z^(-1), z, 1}, w] + 
     4*GG[{-z, -z, -1, -1}, w] - 4*GG[{-z, -z, -1, 0}, w] + 
     4*GG[{-z, -z, -1, 1}, w] - 16*GG[{-z, -z, 0, -1}, w] + 
     16*GG[{-z, -z, 0, 0}, w] - 16*GG[{-z, -z, 0, 1}, w] + 
     4*GG[{-z, -z, 1, -1}, w] - 4*GG[{-z, -z, 1, 0}, w] + 
     4*GG[{-z, -z, 1, 1}, w] + 8*GG[{-z, -z, -z^(-1), -1}, w] - 
     8*GG[{-z, -z, -z^(-1), 0}, w] + 8*GG[{-z, -z, -z^(-1), 1}, w] + 
     4*GG[{-z, -z, z^(-1), -1}, w] - 4*GG[{-z, -z, z^(-1), 0}, w] + 
     4*GG[{-z, -z, z^(-1), 1}, w] + 4*GG[{-z, -z, -z, -1}, w] - 
     4*GG[{-z, -z, -z, 0}, w] + 4*GG[{-z, -z, -z, 1}, w] + 
     8*GG[{-z, -z, z, -1}, w] - 8*GG[{-z, -z, z, 0}, w] + 
     8*GG[{-z, -z, z, 1}, w] + 8*GG[{-z, z, -1, -1}, w] - 
     8*GG[{-z, z, -1, 0}, w] + 8*GG[{-z, z, -1, 1}, w] - 
     32*GG[{-z, z, 0, -1}, w] + 32*GG[{-z, z, 0, 0}, w] - 
     32*GG[{-z, z, 0, 1}, w] + 8*GG[{-z, z, 1, -1}, w] - 
     8*GG[{-z, z, 1, 0}, w] + 8*GG[{-z, z, 1, 1}, w] + 
     8*GG[{-z, z, -z^(-1), -1}, w] - 8*GG[{-z, z, -z^(-1), 0}, w] + 
     8*GG[{-z, z, -z^(-1), 1}, w] + 16*GG[{-z, z, z^(-1), -1}, w] - 
     16*GG[{-z, z, z^(-1), 0}, w] + 16*GG[{-z, z, z^(-1), 1}, w] + 
     16*GG[{-z, z, -z, -1}, w] - 16*GG[{-z, z, -z, 0}, w] + 
     16*GG[{-z, z, -z, 1}, w] + 8*GG[{-z, z, z, -1}, w] - 
     8*GG[{-z, z, z, 0}, w] + 8*GG[{-z, z, z, 1}, w] - 
     4*GG[{z, -1, -1, -1}, w] + 4*GG[{z, -1, -1, 0}, w] - 
     4*GG[{z, -1, -1, 1}, w] - 8*GG[{z, -1, 0, -1}, w] + 
     8*GG[{z, -1, 0, 0}, w] - 8*GG[{z, -1, 0, 1}, w] - 
     4*GG[{z, -1, 1, -1}, w] + 4*GG[{z, -1, 1, 0}, w] - 
     4*GG[{z, -1, 1, 1}, w] + 8*GG[{z, -1, -z^(-1), -1}, w] - 
     8*GG[{z, -1, -z^(-1), 0}, w] + 8*GG[{z, -1, -z^(-1), 1}, w] + 
     4*GG[{z, -1, z^(-1), -1}, w] - 4*GG[{z, -1, z^(-1), 0}, w] + 
     4*GG[{z, -1, z^(-1), 1}, w] + 4*GG[{z, -1, -z, -1}, w] - 
     4*GG[{z, -1, -z, 0}, w] + 4*GG[{z, -1, -z, 1}, w] + 
     8*GG[{z, -1, z, -1}, w] - 8*GG[{z, -1, z, 0}, w] + 
     8*GG[{z, -1, z, 1}, w] + 16*GG[{z, 0, -1, -1}, w] - 
     16*GG[{z, 0, -1, 0}, w] + 16*GG[{z, 0, -1, 1}, w] - 
     40*GG[{z, 0, 0, -1}, w] + 40*GG[{z, 0, 0, 0}, w] - 
     40*GG[{z, 0, 0, 1}, w] + 16*GG[{z, 0, 1, -1}, w] - 
     16*GG[{z, 0, 1, 0}, w] + 16*GG[{z, 0, 1, 1}, w] + 
     12*GG[{z, 0, -z^(-1), -1}, w] - 12*GG[{z, 0, -z^(-1), 0}, w] + 
     12*GG[{z, 0, -z^(-1), 1}, w] + 12*GG[{z, 0, z^(-1), -1}, w] - 
     12*GG[{z, 0, z^(-1), 0}, w] + 12*GG[{z, 0, z^(-1), 1}, w] + 
     12*GG[{z, 0, -z, -1}, w] - 12*GG[{z, 0, -z, 0}, w] + 
     12*GG[{z, 0, -z, 1}, w] + 12*GG[{z, 0, z, -1}, w] - 
     12*GG[{z, 0, z, 0}, w] + 12*GG[{z, 0, z, 1}, w] - 
     4*GG[{z, 1, -1, -1}, w] + 4*GG[{z, 1, -1, 0}, w] - 
     4*GG[{z, 1, -1, 1}, w] - 8*GG[{z, 1, 0, -1}, w] + 
     8*GG[{z, 1, 0, 0}, w] - 8*GG[{z, 1, 0, 1}, w] - 4*GG[{z, 1, 1, -1}, w] + 
     4*GG[{z, 1, 1, 0}, w] - 4*GG[{z, 1, 1, 1}, w] + 
     8*GG[{z, 1, -z^(-1), -1}, w] - 8*GG[{z, 1, -z^(-1), 0}, w] + 
     8*GG[{z, 1, -z^(-1), 1}, w] + 4*GG[{z, 1, z^(-1), -1}, w] - 
     4*GG[{z, 1, z^(-1), 0}, w] + 4*GG[{z, 1, z^(-1), 1}, w] + 
     4*GG[{z, 1, -z, -1}, w] - 4*GG[{z, 1, -z, 0}, w] + 
     4*GG[{z, 1, -z, 1}, w] + 8*GG[{z, 1, z, -1}, w] - 
     8*GG[{z, 1, z, 0}, w] + 8*GG[{z, 1, z, 1}, w] - 
     4*GG[{z, -z^(-1), -1, -1}, w] + 4*GG[{z, -z^(-1), -1, 0}, w] - 
     4*GG[{z, -z^(-1), -1, 1}, w] + 16*GG[{z, -z^(-1), 0, -1}, w] - 
     16*GG[{z, -z^(-1), 0, 0}, w] + 16*GG[{z, -z^(-1), 0, 1}, w] - 
     4*GG[{z, -z^(-1), 1, -1}, w] + 4*GG[{z, -z^(-1), 1, 0}, w] - 
     4*GG[{z, -z^(-1), 1, 1}, w] - 4*GG[{z, -z^(-1), -z^(-1), -1}, w] + 
     4*GG[{z, -z^(-1), -z^(-1), 0}, w] - 4*GG[{z, -z^(-1), -z^(-1), 1}, w] - 
     8*GG[{z, -z^(-1), z^(-1), -1}, w] + 8*GG[{z, -z^(-1), z^(-1), 0}, w] - 
     8*GG[{z, -z^(-1), z^(-1), 1}, w] - 8*GG[{z, -z^(-1), -z, -1}, w] + 
     8*GG[{z, -z^(-1), -z, 0}, w] - 8*GG[{z, -z^(-1), -z, 1}, w] - 
     4*GG[{z, -z^(-1), z, -1}, w] + 4*GG[{z, -z^(-1), z, 0}, w] - 
     4*GG[{z, -z^(-1), z, 1}, w] - 8*GG[{z, z^(-1), -1, -1}, w] + 
     8*GG[{z, z^(-1), -1, 0}, w] - 8*GG[{z, z^(-1), -1, 1}, w] + 
     32*GG[{z, z^(-1), 0, -1}, w] - 32*GG[{z, z^(-1), 0, 0}, w] + 
     32*GG[{z, z^(-1), 0, 1}, w] - 8*GG[{z, z^(-1), 1, -1}, w] + 
     8*GG[{z, z^(-1), 1, 0}, w] - 8*GG[{z, z^(-1), 1, 1}, w] - 
     16*GG[{z, z^(-1), -z^(-1), -1}, w] + 16*GG[{z, z^(-1), -z^(-1), 0}, w] - 
     16*GG[{z, z^(-1), -z^(-1), 1}, w] - 8*GG[{z, z^(-1), z^(-1), -1}, w] + 
     8*GG[{z, z^(-1), z^(-1), 0}, w] - 8*GG[{z, z^(-1), z^(-1), 1}, w] - 
     8*GG[{z, z^(-1), -z, -1}, w] + 8*GG[{z, z^(-1), -z, 0}, w] - 
     8*GG[{z, z^(-1), -z, 1}, w] - 16*GG[{z, z^(-1), z, -1}, w] + 
     16*GG[{z, z^(-1), z, 0}, w] - 16*GG[{z, z^(-1), z, 1}, w] - 
     8*GG[{z, -z, -1, -1}, w] + 8*GG[{z, -z, -1, 0}, w] - 
     8*GG[{z, -z, -1, 1}, w] + 32*GG[{z, -z, 0, -1}, w] - 
     32*GG[{z, -z, 0, 0}, w] + 32*GG[{z, -z, 0, 1}, w] - 
     8*GG[{z, -z, 1, -1}, w] + 8*GG[{z, -z, 1, 0}, w] - 
     8*GG[{z, -z, 1, 1}, w] - 16*GG[{z, -z, -z^(-1), -1}, w] + 
     16*GG[{z, -z, -z^(-1), 0}, w] - 16*GG[{z, -z, -z^(-1), 1}, w] - 
     8*GG[{z, -z, z^(-1), -1}, w] + 8*GG[{z, -z, z^(-1), 0}, w] - 
     8*GG[{z, -z, z^(-1), 1}, w] - 8*GG[{z, -z, -z, -1}, w] + 
     8*GG[{z, -z, -z, 0}, w] - 8*GG[{z, -z, -z, 1}, w] - 
     16*GG[{z, -z, z, -1}, w] + 16*GG[{z, -z, z, 0}, w] - 
     16*GG[{z, -z, z, 1}, w] - 4*GG[{z, z, -1, -1}, w] + 
     4*GG[{z, z, -1, 0}, w] - 4*GG[{z, z, -1, 1}, w] + 
     16*GG[{z, z, 0, -1}, w] - 16*GG[{z, z, 0, 0}, w] + 
     16*GG[{z, z, 0, 1}, w] - 4*GG[{z, z, 1, -1}, w] + 
     4*GG[{z, z, 1, 0}, w] - 4*GG[{z, z, 1, 1}, w] - 
     4*GG[{z, z, -z^(-1), -1}, w] + 4*GG[{z, z, -z^(-1), 0}, w] - 
     4*GG[{z, z, -z^(-1), 1}, w] - 8*GG[{z, z, z^(-1), -1}, w] + 
     8*GG[{z, z, z^(-1), 0}, w] - 8*GG[{z, z, z^(-1), 1}, w] - 
     8*GG[{z, z, -z, -1}, w] + 8*GG[{z, z, -z, 0}, w] - 
     8*GG[{z, z, -z, 1}, w] - 4*GG[{z, z, z, -1}, w] + 
     4*GG[{z, z, z, 0}, w] - 4*GG[{z, z, z, 1}, w] + 
     (-8*Pi^2*GG[{-1}, 1] - 2*Pi^2*GG[{-1}, w] - 2*Pi^2*GG[{1}, w] + 
       GG[{-z^(-1)}, w]*(-16*GG[{-1, -1}, z] + 16*GG[{-1, 0}, z] - 
         16*GG[{-1, 1}, z] + 16*GG[{0, -1}, z] - 16*GG[{0, 0}, z] + 
         16*GG[{0, 1}, z] - 16*GG[{1, -1}, z] + 16*GG[{1, 0}, z] - 
         16*GG[{1, 1}, z]) + GG[{z}, w]*(-16*GG[{-1, -1}, z] + 
         16*GG[{-1, 0}, z] - 16*GG[{-1, 1}, z] + 16*GG[{0, -1}, z] - 
         16*GG[{0, 0}, z] + 16*GG[{0, 1}, z] - 16*GG[{1, -1}, z] + 
         16*GG[{1, 0}, z] - 16*GG[{1, 1}, z]) + GG[{z^(-1)}, w]*
        (2*Pi^2 + 16*GG[{-1, -1}, z] - 16*GG[{-1, 0}, z] + 
         16*GG[{-1, 1}, z] - 16*GG[{0, -1}, z] + 16*GG[{0, 0}, z] - 
         16*GG[{0, 1}, z] + 16*GG[{1, -1}, z] - 16*GG[{1, 0}, z] + 
         16*GG[{1, 1}, z]) + GG[{-z}, w]*(2*Pi^2 + 16*GG[{-1, -1}, z] - 
         16*GG[{-1, 0}, z] + 16*GG[{-1, 1}, z] - 16*GG[{0, -1}, z] + 
         16*GG[{0, 0}, z] - 16*GG[{0, 1}, z] + 16*GG[{1, -1}, z] - 
         16*GG[{1, 0}, z] + 16*GG[{1, 1}, z]) + 
       GG[{0}, z]*(-4*GG[{-1, -z^(-1)}, w] + 4*GG[{-1, z^(-1)}, w] + 
         4*GG[{-1, -z}, w] - 4*GG[{-1, z}, w] - 4*GG[{1, -z^(-1)}, w] + 
         4*GG[{1, z^(-1)}, w] + 4*GG[{1, -z}, w] - 4*GG[{1, z}, w] - 
         4*GG[{-z^(-1), -1}, w] + 16*GG[{-z^(-1), 0}, w] - 
         4*GG[{-z^(-1), 1}, w] - 4*GG[{-z^(-1), -z^(-1)}, w] - 
         8*GG[{-z^(-1), z^(-1)}, w] - 8*GG[{-z^(-1), -z}, w] - 
         4*GG[{-z^(-1), z}, w] + 4*GG[{z^(-1), -1}, w] - 
         16*GG[{z^(-1), 0}, w] + 4*GG[{z^(-1), 1}, w] + 
         8*GG[{z^(-1), -z^(-1)}, w] + 4*GG[{z^(-1), z^(-1)}, w] + 
         4*GG[{z^(-1), -z}, w] + 8*GG[{z^(-1), z}, w] + 4*GG[{-z, -1}, w] - 
         16*GG[{-z, 0}, w] + 4*GG[{-z, 1}, w] + 8*GG[{-z, -z^(-1)}, w] + 
         4*GG[{-z, z^(-1)}, w] + 4*GG[{-z, -z}, w] + 8*GG[{-z, z}, w] - 
         4*GG[{z, -1}, w] + 16*GG[{z, 0}, w] - 4*GG[{z, 1}, w] - 
         4*GG[{z, -z^(-1)}, w] - 8*GG[{z, z^(-1)}, w] - 8*GG[{z, -z}, w] - 
         4*GG[{z, z}, w]) + GG[{-1}, z]*(4*GG[{-1, -z^(-1)}, w] - 
         4*GG[{-1, z^(-1)}, w] - 4*GG[{-1, -z}, w] + 4*GG[{-1, z}, w] + 
         4*GG[{1, -z^(-1)}, w] - 4*GG[{1, z^(-1)}, w] - 4*GG[{1, -z}, w] + 
         4*GG[{1, z}, w] + 4*GG[{-z^(-1), -1}, w] - 16*GG[{-z^(-1), 0}, w] + 
         4*GG[{-z^(-1), 1}, w] + 4*GG[{-z^(-1), -z^(-1)}, w] + 
         8*GG[{-z^(-1), z^(-1)}, w] + 8*GG[{-z^(-1), -z}, w] + 
         4*GG[{-z^(-1), z}, w] - 4*GG[{z^(-1), -1}, w] + 
         16*GG[{z^(-1), 0}, w] - 4*GG[{z^(-1), 1}, w] - 
         8*GG[{z^(-1), -z^(-1)}, w] - 4*GG[{z^(-1), z^(-1)}, w] - 
         4*GG[{z^(-1), -z}, w] - 8*GG[{z^(-1), z}, w] - 4*GG[{-z, -1}, w] + 
         16*GG[{-z, 0}, w] - 4*GG[{-z, 1}, w] - 8*GG[{-z, -z^(-1)}, w] - 
         4*GG[{-z, z^(-1)}, w] - 4*GG[{-z, -z}, w] - 8*GG[{-z, z}, w] + 
         4*GG[{z, -1}, w] - 16*GG[{z, 0}, w] + 4*GG[{z, 1}, w] + 
         4*GG[{z, -z^(-1)}, w] + 8*GG[{z, z^(-1)}, w] + 8*GG[{z, -z}, w] + 
         4*GG[{z, z}, w]) + GG[{1}, z]*(4*GG[{-1, -z^(-1)}, w] - 
         4*GG[{-1, z^(-1)}, w] - 4*GG[{-1, -z}, w] + 4*GG[{-1, z}, w] + 
         4*GG[{1, -z^(-1)}, w] - 4*GG[{1, z^(-1)}, w] - 4*GG[{1, -z}, w] + 
         4*GG[{1, z}, w] + 4*GG[{-z^(-1), -1}, w] - 16*GG[{-z^(-1), 0}, w] + 
         4*GG[{-z^(-1), 1}, w] + 4*GG[{-z^(-1), -z^(-1)}, w] + 
         8*GG[{-z^(-1), z^(-1)}, w] + 8*GG[{-z^(-1), -z}, w] + 
         4*GG[{-z^(-1), z}, w] - 4*GG[{z^(-1), -1}, w] + 
         16*GG[{z^(-1), 0}, w] - 4*GG[{z^(-1), 1}, w] - 
         8*GG[{z^(-1), -z^(-1)}, w] - 4*GG[{z^(-1), z^(-1)}, w] - 
         4*GG[{z^(-1), -z}, w] - 8*GG[{z^(-1), z}, w] - 4*GG[{-z, -1}, w] + 
         16*GG[{-z, 0}, w] - 4*GG[{-z, 1}, w] - 8*GG[{-z, -z^(-1)}, w] - 
         4*GG[{-z, z^(-1)}, w] - 4*GG[{-z, -z}, w] - 8*GG[{-z, z}, w] + 
         4*GG[{z, -1}, w] - 16*GG[{z, 0}, w] + 4*GG[{z, 1}, w] + 
         4*GG[{z, -z^(-1)}, w] + 8*GG[{z, z^(-1)}, w] + 8*GG[{z, -z}, w] + 
         4*GG[{z, z}, w]) - 4*GG[{-1, -z^(-1), -1}, w] + 
       4*GG[{-1, -z^(-1), 0}, w] - 4*GG[{-1, -z^(-1), 1}, w] + 
       4*GG[{-1, z^(-1), -1}, w] - 4*GG[{-1, z^(-1), 0}, w] + 
       4*GG[{-1, z^(-1), 1}, w] + 4*GG[{-1, -z, -1}, w] - 
       4*GG[{-1, -z, 0}, w] + 4*GG[{-1, -z, 1}, w] - 4*GG[{-1, z, -1}, w] + 
       4*GG[{-1, z, 0}, w] - 4*GG[{-1, z, 1}, w] - 
       4*GG[{1, -z^(-1), -1}, w] + 4*GG[{1, -z^(-1), 0}, w] - 
       4*GG[{1, -z^(-1), 1}, w] + 4*GG[{1, z^(-1), -1}, w] - 
       4*GG[{1, z^(-1), 0}, w] + 4*GG[{1, z^(-1), 1}, w] + 
       4*GG[{1, -z, -1}, w] - 4*GG[{1, -z, 0}, w] + 4*GG[{1, -z, 1}, w] - 
       4*GG[{1, z, -1}, w] + 4*GG[{1, z, 0}, w] - 4*GG[{1, z, 1}, w] - 
       4*GG[{-z^(-1), -1, -1}, w] + 4*GG[{-z^(-1), -1, 0}, w] - 
       4*GG[{-z^(-1), -1, 1}, w] + 16*GG[{-z^(-1), 0, -1}, w] - 
       16*GG[{-z^(-1), 0, 0}, w] + 16*GG[{-z^(-1), 0, 1}, w] - 
       4*GG[{-z^(-1), 1, -1}, w] + 4*GG[{-z^(-1), 1, 0}, w] - 
       4*GG[{-z^(-1), 1, 1}, w] - 4*GG[{-z^(-1), -z^(-1), -1}, w] + 
       4*GG[{-z^(-1), -z^(-1), 0}, w] - 4*GG[{-z^(-1), -z^(-1), 1}, w] - 
       8*GG[{-z^(-1), z^(-1), -1}, w] + 8*GG[{-z^(-1), z^(-1), 0}, w] - 
       8*GG[{-z^(-1), z^(-1), 1}, w] - 8*GG[{-z^(-1), -z, -1}, w] + 
       8*GG[{-z^(-1), -z, 0}, w] - 8*GG[{-z^(-1), -z, 1}, w] - 
       4*GG[{-z^(-1), z, -1}, w] + 4*GG[{-z^(-1), z, 0}, w] - 
       4*GG[{-z^(-1), z, 1}, w] + 4*GG[{z^(-1), -1, -1}, w] - 
       4*GG[{z^(-1), -1, 0}, w] + 4*GG[{z^(-1), -1, 1}, w] - 
       16*GG[{z^(-1), 0, -1}, w] + 16*GG[{z^(-1), 0, 0}, w] - 
       16*GG[{z^(-1), 0, 1}, w] + 4*GG[{z^(-1), 1, -1}, w] - 
       4*GG[{z^(-1), 1, 0}, w] + 4*GG[{z^(-1), 1, 1}, w] + 
       8*GG[{z^(-1), -z^(-1), -1}, w] - 8*GG[{z^(-1), -z^(-1), 0}, w] + 
       8*GG[{z^(-1), -z^(-1), 1}, w] + 4*GG[{z^(-1), z^(-1), -1}, w] - 
       4*GG[{z^(-1), z^(-1), 0}, w] + 4*GG[{z^(-1), z^(-1), 1}, w] + 
       4*GG[{z^(-1), -z, -1}, w] - 4*GG[{z^(-1), -z, 0}, w] + 
       4*GG[{z^(-1), -z, 1}, w] + 8*GG[{z^(-1), z, -1}, w] - 
       8*GG[{z^(-1), z, 0}, w] + 8*GG[{z^(-1), z, 1}, w] + 
       4*GG[{-z, -1, -1}, w] - 4*GG[{-z, -1, 0}, w] + 4*GG[{-z, -1, 1}, w] - 
       16*GG[{-z, 0, -1}, w] + 16*GG[{-z, 0, 0}, w] - 16*GG[{-z, 0, 1}, w] + 
       4*GG[{-z, 1, -1}, w] - 4*GG[{-z, 1, 0}, w] + 4*GG[{-z, 1, 1}, w] + 
       8*GG[{-z, -z^(-1), -1}, w] - 8*GG[{-z, -z^(-1), 0}, w] + 
       8*GG[{-z, -z^(-1), 1}, w] + 4*GG[{-z, z^(-1), -1}, w] - 
       4*GG[{-z, z^(-1), 0}, w] + 4*GG[{-z, z^(-1), 1}, w] + 
       4*GG[{-z, -z, -1}, w] - 4*GG[{-z, -z, 0}, w] + 4*GG[{-z, -z, 1}, w] + 
       8*GG[{-z, z, -1}, w] - 8*GG[{-z, z, 0}, w] + 8*GG[{-z, z, 1}, w] - 
       4*GG[{z, -1, -1}, w] + 4*GG[{z, -1, 0}, w] - 4*GG[{z, -1, 1}, w] + 
       16*GG[{z, 0, -1}, w] - 16*GG[{z, 0, 0}, w] + 16*GG[{z, 0, 1}, w] - 
       4*GG[{z, 1, -1}, w] + 4*GG[{z, 1, 0}, w] - 4*GG[{z, 1, 1}, w] - 
       4*GG[{z, -z^(-1), -1}, w] + 4*GG[{z, -z^(-1), 0}, w] - 
       4*GG[{z, -z^(-1), 1}, w] - 8*GG[{z, z^(-1), -1}, w] + 
       8*GG[{z, z^(-1), 0}, w] - 8*GG[{z, z^(-1), 1}, w] - 
       8*GG[{z, -z, -1}, w] + 8*GG[{z, -z, 0}, w] - 8*GG[{z, -z, 1}, w] - 
       4*GG[{z, z, -1}, w] + 4*GG[{z, z, 0}, w] - 4*GG[{z, z, 1}, w])*
      Log[mb^2/mu^2] + (-Pi^2 + (2*GG[{-1}, z] - 2*GG[{0}, z] + 2*GG[{1}, z])*
        GG[{-z^(-1)}, w] + GG[{0}, z]*(2*GG[{z^(-1)}, w] + 2*GG[{-z}, w] - 
         2*GG[{z}, w]) + GG[{-1}, z]*(-2*GG[{z^(-1)}, w] - 2*GG[{-z}, w] + 
         2*GG[{z}, w]) + GG[{1}, z]*(-2*GG[{z^(-1)}, w] - 2*GG[{-z}, w] + 
         2*GG[{z}, w]) - 2*GG[{-z^(-1), -1}, w] + 2*GG[{-z^(-1), 0}, w] - 
       2*GG[{-z^(-1), 1}, w] + 2*GG[{z^(-1), -1}, w] - 2*GG[{z^(-1), 0}, w] + 
       2*GG[{z^(-1), 1}, w] + 2*GG[{-z, -1}, w] - 2*GG[{-z, 0}, w] + 
       2*GG[{-z, 1}, w] - 2*GG[{z, -1}, w] + 2*GG[{z, 0}, w] - 
       2*GG[{z, 1}, w])*Log[mb^2/mu^2]^2 + GG[{z^(-1)}, w]*
      (-40*GG[{-1, -1, -1}, z] + 40*GG[{-1, -1, 0}, z] - 
       40*GG[{-1, -1, 1}, z] + 40*GG[{-1, 0, -1}, z] - 40*GG[{-1, 0, 0}, z] + 
       40*GG[{-1, 0, 1}, z] - 40*GG[{-1, 1, -1}, z] + 40*GG[{-1, 1, 0}, z] - 
       40*GG[{-1, 1, 1}, z] + 40*GG[{0, -1, -1}, z] - 40*GG[{0, -1, 0}, z] + 
       40*GG[{0, -1, 1}, z] - 40*GG[{0, 0, -1}, z] + 40*GG[{0, 0, 0}, z] - 
       40*GG[{0, 0, 1}, z] + 40*GG[{0, 1, -1}, z] - 40*GG[{0, 1, 0}, z] + 
       40*GG[{0, 1, 1}, z] - 40*GG[{1, -1, -1}, z] + 40*GG[{1, -1, 0}, z] - 
       40*GG[{1, -1, 1}, z] + 40*GG[{1, 0, -1}, z] - 40*GG[{1, 0, 0}, z] + 
       40*GG[{1, 0, 1}, z] - 40*GG[{1, 1, -1}, z] + 40*GG[{1, 1, 0}, z] - 
       40*GG[{1, 1, 1}, z] - 6*Zeta[3]) + GG[{-z}, w]*
      (-40*GG[{-1, -1, -1}, z] + 40*GG[{-1, -1, 0}, z] - 
       40*GG[{-1, -1, 1}, z] + 40*GG[{-1, 0, -1}, z] - 40*GG[{-1, 0, 0}, z] + 
       40*GG[{-1, 0, 1}, z] - 40*GG[{-1, 1, -1}, z] + 40*GG[{-1, 1, 0}, z] - 
       40*GG[{-1, 1, 1}, z] + 40*GG[{0, -1, -1}, z] - 40*GG[{0, -1, 0}, z] + 
       40*GG[{0, -1, 1}, z] - 40*GG[{0, 0, -1}, z] + 40*GG[{0, 0, 0}, z] - 
       40*GG[{0, 0, 1}, z] + 40*GG[{0, 1, -1}, z] - 40*GG[{0, 1, 0}, z] + 
       40*GG[{0, 1, 1}, z] - 40*GG[{1, -1, -1}, z] + 40*GG[{1, -1, 0}, z] - 
       40*GG[{1, -1, 1}, z] + 40*GG[{1, 0, -1}, z] - 40*GG[{1, 0, 0}, z] + 
       40*GG[{1, 0, 1}, z] - 40*GG[{1, 1, -1}, z] + 40*GG[{1, 1, 0}, z] - 
       40*GG[{1, 1, 1}, z] - 6*Zeta[3]) + 
     GG[{z}, w]*(40*GG[{-1, -1, -1}, z] - 40*GG[{-1, -1, 0}, z] + 
       40*GG[{-1, -1, 1}, z] - 40*GG[{-1, 0, -1}, z] + 40*GG[{-1, 0, 0}, z] - 
       40*GG[{-1, 0, 1}, z] + 40*GG[{-1, 1, -1}, z] - 40*GG[{-1, 1, 0}, z] + 
       40*GG[{-1, 1, 1}, z] - 40*GG[{0, -1, -1}, z] + 40*GG[{0, -1, 0}, z] - 
       40*GG[{0, -1, 1}, z] + 40*GG[{0, 0, -1}, z] - 40*GG[{0, 0, 0}, z] + 
       40*GG[{0, 0, 1}, z] - 40*GG[{0, 1, -1}, z] + 40*GG[{0, 1, 0}, z] - 
       40*GG[{0, 1, 1}, z] + 40*GG[{1, -1, -1}, z] - 40*GG[{1, -1, 0}, z] + 
       40*GG[{1, -1, 1}, z] - 40*GG[{1, 0, -1}, z] + 40*GG[{1, 0, 0}, z] - 
       40*GG[{1, 0, 1}, z] + 40*GG[{1, 1, -1}, z] - 40*GG[{1, 1, 0}, z] + 
       40*GG[{1, 1, 1}, z] + 6*Zeta[3]) + GG[{-z^(-1)}, w]*
      (2*Pi^2*GG[{-1}, z] - 2*Pi^2*GG[{0}, z] + 2*Pi^2*GG[{1}, z] + 
       40*GG[{-1, -1, -1}, z] - 40*GG[{-1, -1, 0}, z] + 
       40*GG[{-1, -1, 1}, z] - 40*GG[{-1, 0, -1}, z] + 40*GG[{-1, 0, 0}, z] - 
       40*GG[{-1, 0, 1}, z] + 40*GG[{-1, 1, -1}, z] - 40*GG[{-1, 1, 0}, z] + 
       40*GG[{-1, 1, 1}, z] - 40*GG[{0, -1, -1}, z] + 40*GG[{0, -1, 0}, z] - 
       40*GG[{0, -1, 1}, z] + 40*GG[{0, 0, -1}, z] - 40*GG[{0, 0, 0}, z] + 
       40*GG[{0, 0, 1}, z] - 40*GG[{0, 1, -1}, z] + 40*GG[{0, 1, 0}, z] - 
       40*GG[{0, 1, 1}, z] + 40*GG[{1, -1, -1}, z] - 40*GG[{1, -1, 0}, z] + 
       40*GG[{1, -1, 1}, z] - 40*GG[{1, 0, -1}, z] + 40*GG[{1, 0, 0}, z] - 
       40*GG[{1, 0, 1}, z] + 40*GG[{1, 1, -1}, z] - 40*GG[{1, 1, 0}, z] + 
       40*GG[{1, 1, 1}, z] + 6*Zeta[3])), 
 MI["fam1", 5] -> 1 + ep*(-2*GG[{-1}, w] + 2*GG[{0}, w] - 2*GG[{1}, w] - 
     2*Log[mb^2/mu^2]) + ep^2*(-Pi^2/6 + 4*GG[{-1, -1}, w] - 
     4*GG[{-1, 0}, w] + 4*GG[{-1, 1}, w] - 4*GG[{0, -1}, w] + 
     4*GG[{0, 0}, w] - 4*GG[{0, 1}, w] + 4*GG[{1, -1}, w] - 4*GG[{1, 0}, w] + 
     4*GG[{1, 1}, w] + (4*GG[{-1}, w] - 4*GG[{0}, w] + 4*GG[{1}, w])*
      Log[mb^2/mu^2] + 2*Log[mb^2/mu^2]^2) + 
   ep^3*((Pi^2*GG[{-1}, w])/3 - (Pi^2*GG[{0}, w])/3 + (Pi^2*GG[{1}, w])/3 - 
     8*GG[{-1, -1, -1}, w] + 8*GG[{-1, -1, 0}, w] - 8*GG[{-1, -1, 1}, w] + 
     8*GG[{-1, 0, -1}, w] - 8*GG[{-1, 0, 0}, w] + 8*GG[{-1, 0, 1}, w] - 
     8*GG[{-1, 1, -1}, w] + 8*GG[{-1, 1, 0}, w] - 8*GG[{-1, 1, 1}, w] + 
     8*GG[{0, -1, -1}, w] - 8*GG[{0, -1, 0}, w] + 8*GG[{0, -1, 1}, w] - 
     8*GG[{0, 0, -1}, w] + 8*GG[{0, 0, 0}, w] - 8*GG[{0, 0, 1}, w] + 
     8*GG[{0, 1, -1}, w] - 8*GG[{0, 1, 0}, w] + 8*GG[{0, 1, 1}, w] - 
     8*GG[{1, -1, -1}, w] + 8*GG[{1, -1, 0}, w] - 8*GG[{1, -1, 1}, w] + 
     8*GG[{1, 0, -1}, w] - 8*GG[{1, 0, 0}, w] + 8*GG[{1, 0, 1}, w] - 
     8*GG[{1, 1, -1}, w] + 8*GG[{1, 1, 0}, w] - 8*GG[{1, 1, 1}, w] + 
     (Pi^2/3 - 8*GG[{-1, -1}, w] + 8*GG[{-1, 0}, w] - 8*GG[{-1, 1}, w] + 
       8*GG[{0, -1}, w] - 8*GG[{0, 0}, w] + 8*GG[{0, 1}, w] - 
       8*GG[{1, -1}, w] + 8*GG[{1, 0}, w] - 8*GG[{1, 1}, w])*Log[mb^2/mu^2] + 
     (-4*GG[{-1}, w] + 4*GG[{0}, w] - 4*GG[{1}, w])*Log[mb^2/mu^2]^2 - 
     (4*Log[mb^2/mu^2]^3)/3 - 2*Zeta[3]) + 
   ep^4*(-Pi^4/40 - (2*Pi^2*GG[{-1, -1}, w])/3 + (2*Pi^2*GG[{-1, 0}, w])/3 - 
     (2*Pi^2*GG[{-1, 1}, w])/3 + (2*Pi^2*GG[{0, -1}, w])/3 - 
     (2*Pi^2*GG[{0, 0}, w])/3 + (2*Pi^2*GG[{0, 1}, w])/3 - 
     (2*Pi^2*GG[{1, -1}, w])/3 + (2*Pi^2*GG[{1, 0}, w])/3 - 
     (2*Pi^2*GG[{1, 1}, w])/3 + 16*GG[{-1, -1, -1, -1}, w] - 
     16*GG[{-1, -1, -1, 0}, w] + 16*GG[{-1, -1, -1, 1}, w] - 
     16*GG[{-1, -1, 0, -1}, w] + 16*GG[{-1, -1, 0, 0}, w] - 
     16*GG[{-1, -1, 0, 1}, w] + 16*GG[{-1, -1, 1, -1}, w] - 
     16*GG[{-1, -1, 1, 0}, w] + 16*GG[{-1, -1, 1, 1}, w] - 
     16*GG[{-1, 0, -1, -1}, w] + 16*GG[{-1, 0, -1, 0}, w] - 
     16*GG[{-1, 0, -1, 1}, w] + 16*GG[{-1, 0, 0, -1}, w] - 
     16*GG[{-1, 0, 0, 0}, w] + 16*GG[{-1, 0, 0, 1}, w] - 
     16*GG[{-1, 0, 1, -1}, w] + 16*GG[{-1, 0, 1, 0}, w] - 
     16*GG[{-1, 0, 1, 1}, w] + 16*GG[{-1, 1, -1, -1}, w] - 
     16*GG[{-1, 1, -1, 0}, w] + 16*GG[{-1, 1, -1, 1}, w] - 
     16*GG[{-1, 1, 0, -1}, w] + 16*GG[{-1, 1, 0, 0}, w] - 
     16*GG[{-1, 1, 0, 1}, w] + 16*GG[{-1, 1, 1, -1}, w] - 
     16*GG[{-1, 1, 1, 0}, w] + 16*GG[{-1, 1, 1, 1}, w] - 
     16*GG[{0, -1, -1, -1}, w] + 16*GG[{0, -1, -1, 0}, w] - 
     16*GG[{0, -1, -1, 1}, w] + 16*GG[{0, -1, 0, -1}, w] - 
     16*GG[{0, -1, 0, 0}, w] + 16*GG[{0, -1, 0, 1}, w] - 
     16*GG[{0, -1, 1, -1}, w] + 16*GG[{0, -1, 1, 0}, w] - 
     16*GG[{0, -1, 1, 1}, w] + 16*GG[{0, 0, -1, -1}, w] - 
     16*GG[{0, 0, -1, 0}, w] + 16*GG[{0, 0, -1, 1}, w] - 
     16*GG[{0, 0, 0, -1}, w] + 16*GG[{0, 0, 0, 0}, w] - 
     16*GG[{0, 0, 0, 1}, w] + 16*GG[{0, 0, 1, -1}, w] - 
     16*GG[{0, 0, 1, 0}, w] + 16*GG[{0, 0, 1, 1}, w] - 
     16*GG[{0, 1, -1, -1}, w] + 16*GG[{0, 1, -1, 0}, w] - 
     16*GG[{0, 1, -1, 1}, w] + 16*GG[{0, 1, 0, -1}, w] - 
     16*GG[{0, 1, 0, 0}, w] + 16*GG[{0, 1, 0, 1}, w] - 
     16*GG[{0, 1, 1, -1}, w] + 16*GG[{0, 1, 1, 0}, w] - 
     16*GG[{0, 1, 1, 1}, w] + 16*GG[{1, -1, -1, -1}, w] - 
     16*GG[{1, -1, -1, 0}, w] + 16*GG[{1, -1, -1, 1}, w] - 
     16*GG[{1, -1, 0, -1}, w] + 16*GG[{1, -1, 0, 0}, w] - 
     16*GG[{1, -1, 0, 1}, w] + 16*GG[{1, -1, 1, -1}, w] - 
     16*GG[{1, -1, 1, 0}, w] + 16*GG[{1, -1, 1, 1}, w] - 
     16*GG[{1, 0, -1, -1}, w] + 16*GG[{1, 0, -1, 0}, w] - 
     16*GG[{1, 0, -1, 1}, w] + 16*GG[{1, 0, 0, -1}, w] - 
     16*GG[{1, 0, 0, 0}, w] + 16*GG[{1, 0, 0, 1}, w] - 
     16*GG[{1, 0, 1, -1}, w] + 16*GG[{1, 0, 1, 0}, w] - 
     16*GG[{1, 0, 1, 1}, w] + 16*GG[{1, 1, -1, -1}, w] - 
     16*GG[{1, 1, -1, 0}, w] + 16*GG[{1, 1, -1, 1}, w] - 
     16*GG[{1, 1, 0, -1}, w] + 16*GG[{1, 1, 0, 0}, w] - 
     16*GG[{1, 1, 0, 1}, w] + 16*GG[{1, 1, 1, -1}, w] - 
     16*GG[{1, 1, 1, 0}, w] + 16*GG[{1, 1, 1, 1}, w] + 
     (-Pi^2/3 + 8*GG[{-1, -1}, w] - 8*GG[{-1, 0}, w] + 8*GG[{-1, 1}, w] - 
       8*GG[{0, -1}, w] + 8*GG[{0, 0}, w] - 8*GG[{0, 1}, w] + 
       8*GG[{1, -1}, w] - 8*GG[{1, 0}, w] + 8*GG[{1, 1}, w])*
      Log[mb^2/mu^2]^2 + ((8*GG[{-1}, w])/3 - (8*GG[{0}, w])/3 + 
       (8*GG[{1}, w])/3)*Log[mb^2/mu^2]^3 + (2*Log[mb^2/mu^2]^4)/3 + 
     4*GG[{-1}, w]*Zeta[3] - 4*GG[{0}, w]*Zeta[3] + 4*GG[{1}, w]*Zeta[3] + 
     Log[mb^2/mu^2]*((-2*Pi^2*GG[{-1}, w])/3 + (2*Pi^2*GG[{0}, w])/3 - 
       (2*Pi^2*GG[{1}, w])/3 + 16*GG[{-1, -1, -1}, w] - 
       16*GG[{-1, -1, 0}, w] + 16*GG[{-1, -1, 1}, w] - 
       16*GG[{-1, 0, -1}, w] + 16*GG[{-1, 0, 0}, w] - 16*GG[{-1, 0, 1}, w] + 
       16*GG[{-1, 1, -1}, w] - 16*GG[{-1, 1, 0}, w] + 16*GG[{-1, 1, 1}, w] - 
       16*GG[{0, -1, -1}, w] + 16*GG[{0, -1, 0}, w] - 16*GG[{0, -1, 1}, w] + 
       16*GG[{0, 0, -1}, w] - 16*GG[{0, 0, 0}, w] + 16*GG[{0, 0, 1}, w] - 
       16*GG[{0, 1, -1}, w] + 16*GG[{0, 1, 0}, w] - 16*GG[{0, 1, 1}, w] + 
       16*GG[{1, -1, -1}, w] - 16*GG[{1, -1, 0}, w] + 16*GG[{1, -1, 1}, w] - 
       16*GG[{1, 0, -1}, w] + 16*GG[{1, 0, 0}, w] - 16*GG[{1, 0, 1}, w] + 
       16*GG[{1, 1, -1}, w] - 16*GG[{1, 1, 0}, w] + 16*GG[{1, 1, 1}, w] + 
       4*Zeta[3])), MI["fam1", 6] -> -8*ep^2*GG[{0, 0}, w] + 
   ep^3*((2*Pi^2*GG[{0}, w])/3 - 16*GG[{-1, 0, 0}, w] + 
     16*GG[{0, -1, 0}, w] - 48*GG[{0, 0, 0}, w] + 48*GG[{0, -I, 0}, w] + 
     48*GG[{0, I, 0}, w] + 16*GG[{0, 1, 0}, w] - 16*GG[{1, 0, 0}, w] + 
     16*GG[{0, 0}, w]*Log[mb^2/mu^2] + 6*Zeta[3]) + 
   ep^4*((13*Pi^4)/180 + (4*Pi^2*GG[{-1, 0}, w])/3 - 
     (4*Pi^2*GG[{0, -1}, w])/3 + 4*Pi^2*GG[{0, 0}, w] - 
     4*Pi^2*GG[{0, -I}, w] - 4*Pi^2*GG[{0, I}, w] - 
     (4*Pi^2*GG[{0, 1}, w])/3 + (4*Pi^2*GG[{1, 0}, w])/3 - 
     32*GG[{-1, -1, 0, 0}, w] + 32*GG[{-1, 0, -1, 0}, w] - 
     96*GG[{-1, 0, 0, 0}, w] + 96*GG[{-1, 0, -I, 0}, w] + 
     96*GG[{-1, 0, I, 0}, w] + 32*GG[{-1, 0, 1, 0}, w] - 
     32*GG[{-1, 1, 0, 0}, w] - 32*GG[{0, -1, -1, 0}, w] + 
     160*GG[{0, -1, 0, 0}, w] - 96*GG[{0, -1, -I, 0}, w] - 
     96*GG[{0, -1, I, 0}, w] - 32*GG[{0, -1, 1, 0}, w] + 
     96*GG[{0, 0, -1, 0}, w] - 224*GG[{0, 0, 0, 0}, w] + 
     288*GG[{0, 0, -I, 0}, w] + 288*GG[{0, 0, I, 0}, w] + 
     96*GG[{0, 0, 1, 0}, w] - 96*GG[{0, -I, -1, 0}, w] + 
     384*GG[{0, -I, 0, 0}, w] - 288*GG[{0, -I, -I, 0}, w] - 
     288*GG[{0, -I, I, 0}, w] - 96*GG[{0, -I, 1, 0}, w] - 
     96*GG[{0, I, -1, 0}, w] + 384*GG[{0, I, 0, 0}, w] - 
     288*GG[{0, I, -I, 0}, w] - 288*GG[{0, I, I, 0}, w] - 
     96*GG[{0, I, 1, 0}, w] - 32*GG[{0, 1, -1, 0}, w] + 
     160*GG[{0, 1, 0, 0}, w] - 96*GG[{0, 1, -I, 0}, w] - 
     96*GG[{0, 1, I, 0}, w] - 32*GG[{0, 1, 1, 0}, w] - 
     32*GG[{1, -1, 0, 0}, w] + 32*GG[{1, 0, -1, 0}, w] - 
     96*GG[{1, 0, 0, 0}, w] + 96*GG[{1, 0, -I, 0}, w] + 
     96*GG[{1, 0, I, 0}, w] + 32*GG[{1, 0, 1, 0}, w] - 
     32*GG[{1, 1, 0, 0}, w] - 16*GG[{0, 0}, w]*Log[mb^2/mu^2]^2 + 
     Log[mb^2/mu^2]*((-4*Pi^2*GG[{0}, w])/3 + 32*GG[{-1, 0, 0}, w] - 
       32*GG[{0, -1, 0}, w] + 96*GG[{0, 0, 0}, w] - 96*GG[{0, -I, 0}, w] - 
       96*GG[{0, I, 0}, w] - 32*GG[{0, 1, 0}, w] + 32*GG[{1, 0, 0}, w] - 
       12*Zeta[3]) + 12*GG[{-1}, w]*Zeta[3] + 32*GG[{0}, w]*Zeta[3] + 
     12*GG[{1}, w]*Zeta[3]), MI["fam1", 7] -> 
  -2*ep*GG[{0}, w] + ep^2*(Pi^2/6 + 4*GG[{-1, 0}, w] - 20*GG[{0, 0}, w] + 
     12*GG[{-I, 0}, w] + 12*GG[{I, 0}, w] + 4*GG[{1, 0}, w] + 
     4*GG[{0}, w]*Log[mb^2/mu^2]) + ep^3*(-(Pi^2*GG[{-1}, w])/3 + 
     (5*Pi^2*GG[{0}, w])/3 - Pi^2*GG[{-I}, w] - Pi^2*GG[{I}, w] - 
     (Pi^2*GG[{1}, w])/3 - 8*GG[{-1, -1, 0}, w] + 24*GG[{-1, 0, 0}, w] - 
     24*GG[{-1, -I, 0}, w] - 24*GG[{-1, I, 0}, w] - 8*GG[{-1, 1, 0}, w] + 
     40*GG[{0, -1, 0}, w] - 104*GG[{0, 0, 0}, w] + 120*GG[{0, -I, 0}, w] + 
     120*GG[{0, I, 0}, w] + 40*GG[{0, 1, 0}, w] - 24*GG[{-I, -1, 0}, w] + 
     96*GG[{-I, 0, 0}, w] - 72*GG[{-I, -I, 0}, w] - 72*GG[{-I, I, 0}, w] - 
     24*GG[{-I, 1, 0}, w] - 24*GG[{I, -1, 0}, w] + 96*GG[{I, 0, 0}, w] - 
     72*GG[{I, -I, 0}, w] - 72*GG[{I, I, 0}, w] - 24*GG[{I, 1, 0}, w] - 
     8*GG[{1, -1, 0}, w] + 24*GG[{1, 0, 0}, w] - 24*GG[{1, -I, 0}, w] - 
     24*GG[{1, I, 0}, w] - 8*GG[{1, 1, 0}, w] + 
     (-Pi^2/3 - 8*GG[{-1, 0}, w] + 40*GG[{0, 0}, w] - 24*GG[{-I, 0}, w] - 
       24*GG[{I, 0}, w] - 8*GG[{1, 0}, w])*Log[mb^2/mu^2] - 
     4*GG[{0}, w]*Log[mb^2/mu^2]^2 + 14*Zeta[3]) + 
   ep^4*((61*Pi^4)/360 + (2*Pi^2*GG[{-1, -1}, w])/3 - 2*Pi^2*GG[{-1, 0}, w] + 
     2*Pi^2*GG[{-1, -I}, w] + 2*Pi^2*GG[{-1, I}, w] + 
     (2*Pi^2*GG[{-1, 1}, w])/3 - (10*Pi^2*GG[{0, -1}, w])/3 + 
     (26*Pi^2*GG[{0, 0}, w])/3 - 10*Pi^2*GG[{0, -I}, w] - 
     10*Pi^2*GG[{0, I}, w] - (10*Pi^2*GG[{0, 1}, w])/3 + 
     2*Pi^2*GG[{-I, -1}, w] - 8*Pi^2*GG[{-I, 0}, w] + 
     6*Pi^2*GG[{-I, -I}, w] + 6*Pi^2*GG[{-I, I}, w] + 2*Pi^2*GG[{-I, 1}, w] + 
     2*Pi^2*GG[{I, -1}, w] - 8*Pi^2*GG[{I, 0}, w] + 6*Pi^2*GG[{I, -I}, w] + 
     6*Pi^2*GG[{I, I}, w] + 2*Pi^2*GG[{I, 1}, w] + (2*Pi^2*GG[{1, -1}, w])/
      3 - 2*Pi^2*GG[{1, 0}, w] + 2*Pi^2*GG[{1, -I}, w] + 
     2*Pi^2*GG[{1, I}, w] + (2*Pi^2*GG[{1, 1}, w])/3 + 
     16*GG[{-1, -1, -1, 0}, w] - 80*GG[{-1, -1, 0, 0}, w] + 
     48*GG[{-1, -1, -I, 0}, w] + 48*GG[{-1, -1, I, 0}, w] + 
     16*GG[{-1, -1, 1, 0}, w] - 48*GG[{-1, 0, -1, 0}, w] + 
     112*GG[{-1, 0, 0, 0}, w] - 144*GG[{-1, 0, -I, 0}, w] - 
     144*GG[{-1, 0, I, 0}, w] - 48*GG[{-1, 0, 1, 0}, w] + 
     48*GG[{-1, -I, -1, 0}, w] - 192*GG[{-1, -I, 0, 0}, w] + 
     144*GG[{-1, -I, -I, 0}, w] + 144*GG[{-1, -I, I, 0}, w] + 
     48*GG[{-1, -I, 1, 0}, w] + 48*GG[{-1, I, -1, 0}, w] - 
     192*GG[{-1, I, 0, 0}, w] + 144*GG[{-1, I, -I, 0}, w] + 
     144*GG[{-1, I, I, 0}, w] + 48*GG[{-1, I, 1, 0}, w] + 
     16*GG[{-1, 1, -1, 0}, w] - 80*GG[{-1, 1, 0, 0}, w] + 
     48*GG[{-1, 1, -I, 0}, w] + 48*GG[{-1, 1, I, 0}, w] + 
     16*GG[{-1, 1, 1, 0}, w] - 80*GG[{0, -1, -1, 0}, w] + 
     432*GG[{0, -1, 0, 0}, w] - 240*GG[{0, -1, -I, 0}, w] - 
     240*GG[{0, -1, I, 0}, w] - 80*GG[{0, -1, 1, 0}, w] + 
     208*GG[{0, 0, -1, 0}, w] - 464*GG[{0, 0, 0, 0}, w] + 
     624*GG[{0, 0, -I, 0}, w] + 624*GG[{0, 0, I, 0}, w] + 
     208*GG[{0, 0, 1, 0}, w] - 240*GG[{0, -I, -1, 0}, w] + 
     960*GG[{0, -I, 0, 0}, w] - 720*GG[{0, -I, -I, 0}, w] - 
     720*GG[{0, -I, I, 0}, w] - 240*GG[{0, -I, 1, 0}, w] - 
     240*GG[{0, I, -1, 0}, w] + 960*GG[{0, I, 0, 0}, w] - 
     720*GG[{0, I, -I, 0}, w] - 720*GG[{0, I, I, 0}, w] - 
     240*GG[{0, I, 1, 0}, w] - 80*GG[{0, 1, -1, 0}, w] + 
     432*GG[{0, 1, 0, 0}, w] - 240*GG[{0, 1, -I, 0}, w] - 
     240*GG[{0, 1, I, 0}, w] - 80*GG[{0, 1, 1, 0}, w] + 
     48*GG[{-I, -1, -1, 0}, w] - 192*GG[{-I, -1, 0, 0}, w] + 
     144*GG[{-I, -1, -I, 0}, w] + 144*GG[{-I, -1, I, 0}, w] + 
     48*GG[{-I, -1, 1, 0}, w] - 192*GG[{-I, 0, -1, 0}, w] + 
     480*GG[{-I, 0, 0, 0}, w] - 576*GG[{-I, 0, -I, 0}, w] - 
     576*GG[{-I, 0, I, 0}, w] - 192*GG[{-I, 0, 1, 0}, w] + 
     144*GG[{-I, -I, -1, 0}, w] - 576*GG[{-I, -I, 0, 0}, w] + 
     432*GG[{-I, -I, -I, 0}, w] + 432*GG[{-I, -I, I, 0}, w] + 
     144*GG[{-I, -I, 1, 0}, w] + 144*GG[{-I, I, -1, 0}, w] - 
     576*GG[{-I, I, 0, 0}, w] + 432*GG[{-I, I, -I, 0}, w] + 
     432*GG[{-I, I, I, 0}, w] + 144*GG[{-I, I, 1, 0}, w] + 
     48*GG[{-I, 1, -1, 0}, w] - 192*GG[{-I, 1, 0, 0}, w] + 
     144*GG[{-I, 1, -I, 0}, w] + 144*GG[{-I, 1, I, 0}, w] + 
     48*GG[{-I, 1, 1, 0}, w] + 48*GG[{I, -1, -1, 0}, w] - 
     192*GG[{I, -1, 0, 0}, w] + 144*GG[{I, -1, -I, 0}, w] + 
     144*GG[{I, -1, I, 0}, w] + 48*GG[{I, -1, 1, 0}, w] - 
     192*GG[{I, 0, -1, 0}, w] + 480*GG[{I, 0, 0, 0}, w] - 
     576*GG[{I, 0, -I, 0}, w] - 576*GG[{I, 0, I, 0}, w] - 
     192*GG[{I, 0, 1, 0}, w] + 144*GG[{I, -I, -1, 0}, w] - 
     576*GG[{I, -I, 0, 0}, w] + 432*GG[{I, -I, -I, 0}, w] + 
     432*GG[{I, -I, I, 0}, w] + 144*GG[{I, -I, 1, 0}, w] + 
     144*GG[{I, I, -1, 0}, w] - 576*GG[{I, I, 0, 0}, w] + 
     432*GG[{I, I, -I, 0}, w] + 432*GG[{I, I, I, 0}, w] + 
     144*GG[{I, I, 1, 0}, w] + 48*GG[{I, 1, -1, 0}, w] - 
     192*GG[{I, 1, 0, 0}, w] + 144*GG[{I, 1, -I, 0}, w] + 
     144*GG[{I, 1, I, 0}, w] + 48*GG[{I, 1, 1, 0}, w] + 
     16*GG[{1, -1, -1, 0}, w] - 80*GG[{1, -1, 0, 0}, w] + 
     48*GG[{1, -1, -I, 0}, w] + 48*GG[{1, -1, I, 0}, w] + 
     16*GG[{1, -1, 1, 0}, w] - 48*GG[{1, 0, -1, 0}, w] + 
     112*GG[{1, 0, 0, 0}, w] - 144*GG[{1, 0, -I, 0}, w] - 
     144*GG[{1, 0, I, 0}, w] - 48*GG[{1, 0, 1, 0}, w] + 
     48*GG[{1, -I, -1, 0}, w] - 192*GG[{1, -I, 0, 0}, w] + 
     144*GG[{1, -I, -I, 0}, w] + 144*GG[{1, -I, I, 0}, w] + 
     48*GG[{1, -I, 1, 0}, w] + 48*GG[{1, I, -1, 0}, w] - 
     192*GG[{1, I, 0, 0}, w] + 144*GG[{1, I, -I, 0}, w] + 
     144*GG[{1, I, I, 0}, w] + 48*GG[{1, I, 1, 0}, w] + 
     16*GG[{1, 1, -1, 0}, w] - 80*GG[{1, 1, 0, 0}, w] + 
     48*GG[{1, 1, -I, 0}, w] + 48*GG[{1, 1, I, 0}, w] + 
     16*GG[{1, 1, 1, 0}, w] + (Pi^2/3 + 8*GG[{-1, 0}, w] - 40*GG[{0, 0}, w] + 
       24*GG[{-I, 0}, w] + 24*GG[{I, 0}, w] + 8*GG[{1, 0}, w])*
      Log[mb^2/mu^2]^2 + (8*GG[{0}, w]*Log[mb^2/mu^2]^3)/3 + 
     Log[mb^2/mu^2]*((2*Pi^2*GG[{-1}, w])/3 - (10*Pi^2*GG[{0}, w])/3 + 
       2*Pi^2*GG[{-I}, w] + 2*Pi^2*GG[{I}, w] + (2*Pi^2*GG[{1}, w])/3 + 
       16*GG[{-1, -1, 0}, w] - 48*GG[{-1, 0, 0}, w] + 48*GG[{-1, -I, 0}, w] + 
       48*GG[{-1, I, 0}, w] + 16*GG[{-1, 1, 0}, w] - 80*GG[{0, -1, 0}, w] + 
       208*GG[{0, 0, 0}, w] - 240*GG[{0, -I, 0}, w] - 240*GG[{0, I, 0}, w] - 
       80*GG[{0, 1, 0}, w] + 48*GG[{-I, -1, 0}, w] - 192*GG[{-I, 0, 0}, w] + 
       144*GG[{-I, -I, 0}, w] + 144*GG[{-I, I, 0}, w] + 
       48*GG[{-I, 1, 0}, w] + 48*GG[{I, -1, 0}, w] - 192*GG[{I, 0, 0}, w] + 
       144*GG[{I, -I, 0}, w] + 144*GG[{I, I, 0}, w] + 48*GG[{I, 1, 0}, w] + 
       16*GG[{1, -1, 0}, w] - 48*GG[{1, 0, 0}, w] + 48*GG[{1, -I, 0}, w] + 
       48*GG[{1, I, 0}, w] + 16*GG[{1, 1, 0}, w] - 28*Zeta[3]) - 
     16*GG[{-1}, w]*Zeta[3] + 68*GG[{0}, w]*Zeta[3] - 
     66*GG[{-I}, w]*Zeta[3] - 66*GG[{I}, w]*Zeta[3] - 16*GG[{1}, w]*Zeta[3]), 
 MI["fam1", 8] -> 2*ep*GG[{0}, w] + 
   ep^2*(-Pi^2/6 + 4*GG[{-1}, z]*GG[{0}, w] + 
     GG[{0}, w]*(-4*GG[{0}, z] + 4*GG[{1}, z]) - 4*GG[{-1, 0}, w] - 
     4*GG[{0, -1}, w] + 12*GG[{0, 0}, w] - 4*GG[{0, 1}, w] - 
     4*GG[{-I, 0}, w] - 4*GG[{I, 0}, w] - 4*GG[{1, 0}, w] - 
     4*GG[{0}, w]*Log[mb^2/mu^2]) + ep^3*((Pi^2*GG[{-1}, w])/3 + 
     (Pi^2*GG[{-I}, w])/3 + (Pi^2*GG[{I}, w])/3 + (Pi^2*GG[{1}, w])/3 + 
     GG[{-1}, z]*(-Pi^2/3 - 8*GG[{-1, 0}, w] - 8*GG[{0, -1}, w] + 
       24*GG[{0, 0}, w] - 8*GG[{0, 1}, w] - 8*GG[{-I, 0}, w] - 
       8*GG[{I, 0}, w] - 8*GG[{1, 0}, w]) + 
     GG[{1}, z]*(-Pi^2/3 - 8*GG[{-1, 0}, w] - 8*GG[{0, -1}, w] + 
       24*GG[{0, 0}, w] - 8*GG[{0, 1}, w] - 8*GG[{-I, 0}, w] - 
       8*GG[{I, 0}, w] - 8*GG[{1, 0}, w]) + 
     GG[{0}, z]*(Pi^2/3 + 8*GG[{-1, 0}, w] + 8*GG[{0, -1}, w] - 
       24*GG[{0, 0}, w] + 8*GG[{0, 1}, w] + 8*GG[{-I, 0}, w] + 
       8*GG[{I, 0}, w] + 8*GG[{1, 0}, w]) + 
     GG[{0}, w]*((-2*Pi^2)/3 + 8*GG[{-1, -1}, z] - 8*GG[{-1, 0}, z] + 
       8*GG[{-1, 1}, z] - 8*GG[{0, -1}, z] + 8*GG[{0, 0}, z] - 
       8*GG[{0, 1}, z] + 8*GG[{1, -1}, z] - 8*GG[{1, 0}, z] + 
       8*GG[{1, 1}, z]) + 8*GG[{-1, -1, 0}, w] + 8*GG[{-1, 0, -1}, w] - 
     24*GG[{-1, 0, 0}, w] + 8*GG[{-1, 0, 1}, w] + 8*GG[{-1, -I, 0}, w] + 
     8*GG[{-1, I, 0}, w] + 8*GG[{-1, 1, 0}, w] + 8*GG[{0, -1, -1}, w] - 
     24*GG[{0, -1, 0}, w] + 8*GG[{0, -1, 1}, w] - 24*GG[{0, 0, -1}, w] + 
     56*GG[{0, 0, 0}, w] - 24*GG[{0, 0, 1}, w] - 16*GG[{0, -I, 0}, w] - 
     16*GG[{0, I, 0}, w] + 8*GG[{0, 1, -1}, w] - 24*GG[{0, 1, 0}, w] + 
     8*GG[{0, 1, 1}, w] + 8*GG[{-I, -1, 0}, w] + 8*GG[{-I, 0, -1}, w] - 
     24*GG[{-I, 0, 0}, w] + 8*GG[{-I, 0, 1}, w] + 8*GG[{-I, -I, 0}, w] + 
     8*GG[{-I, I, 0}, w] + 8*GG[{-I, 1, 0}, w] + 8*GG[{I, -1, 0}, w] + 
     8*GG[{I, 0, -1}, w] - 24*GG[{I, 0, 0}, w] + 8*GG[{I, 0, 1}, w] + 
     8*GG[{I, -I, 0}, w] + 8*GG[{I, I, 0}, w] + 8*GG[{I, 1, 0}, w] + 
     8*GG[{1, -1, 0}, w] + 8*GG[{1, 0, -1}, w] - 24*GG[{1, 0, 0}, w] + 
     8*GG[{1, 0, 1}, w] + 8*GG[{1, -I, 0}, w] + 8*GG[{1, I, 0}, w] + 
     8*GG[{1, 1, 0}, w] + (Pi^2/3 - 8*GG[{-1}, z]*GG[{0}, w] + 
       GG[{0}, w]*(8*GG[{0}, z] - 8*GG[{1}, z]) + 8*GG[{-1, 0}, w] + 
       8*GG[{0, -1}, w] - 24*GG[{0, 0}, w] + 8*GG[{0, 1}, w] + 
       8*GG[{-I, 0}, w] + 8*GG[{I, 0}, w] + 8*GG[{1, 0}, w])*Log[mb^2/mu^2] + 
     4*GG[{0}, w]*Log[mb^2/mu^2]^2 - 2*Zeta[3]) + 
   ep^4*(-Pi^4/40 - (2*Pi^2*GG[{-1, -1}, w])/3 - (2*Pi^2*GG[{-1, -I}, w])/3 - 
     (2*Pi^2*GG[{-1, I}, w])/3 - (2*Pi^2*GG[{-1, 1}, w])/3 + 
     (4*Pi^2*GG[{0, -I}, w])/3 + (4*Pi^2*GG[{0, I}, w])/3 - 
     (2*Pi^2*GG[{-I, -1}, w])/3 - (2*Pi^2*GG[{-I, -I}, w])/3 - 
     (2*Pi^2*GG[{-I, I}, w])/3 - (2*Pi^2*GG[{-I, 1}, w])/3 - 
     (2*Pi^2*GG[{I, -1}, w])/3 - (2*Pi^2*GG[{I, -I}, w])/3 - 
     (2*Pi^2*GG[{I, I}, w])/3 - (2*Pi^2*GG[{I, 1}, w])/3 - 
     (2*Pi^2*GG[{1, -1}, w])/3 + GG[{1, -1}, z]*((-2*Pi^2)/3 - 
       16*GG[{1, 0}, w]) + GG[{0, 0}, z]*((-2*Pi^2)/3 - 16*GG[{0, 1}, w] - 
       16*GG[{-I, 0}, w] - 16*GG[{I, 0}, w] - 16*GG[{1, 0}, w]) + 
     GG[{-1, 1}, z]*((-2*Pi^2)/3 - 16*GG[{0, -1}, w] + 48*GG[{0, 0}, w] - 
       16*GG[{0, 1}, w] - 16*GG[{-I, 0}, w] - 16*GG[{I, 0}, w] - 
       16*GG[{1, 0}, w]) + GG[{-1, -1}, z]*((-2*Pi^2)/3 - 16*GG[{-1, 0}, w] - 
       16*GG[{0, -1}, w] + 48*GG[{0, 0}, w] - 16*GG[{0, 1}, w] - 
       16*GG[{-I, 0}, w] - 16*GG[{I, 0}, w] - 16*GG[{1, 0}, w]) + 
     GG[{0, 1}, z]*((2*Pi^2)/3 + 16*GG[{-I, 0}, w] + 16*GG[{I, 0}, w] + 
       16*GG[{1, 0}, w]) + GG[{0, -1}, z]*((2*Pi^2)/3 - 48*GG[{0, 0}, w] + 
       16*GG[{0, 1}, w] + 16*GG[{-I, 0}, w] + 16*GG[{I, 0}, w] + 
       16*GG[{1, 0}, w]) + GG[{-1, 0}, z]*((2*Pi^2)/3 + 16*GG[{0, -1}, w] - 
       48*GG[{0, 0}, w] + 16*GG[{0, 1}, w] + 16*GG[{-I, 0}, w] + 
       16*GG[{I, 0}, w] + 16*GG[{1, 0}, w]) + (2*Pi^2*GG[{1, 0}, z])/3 - 
     (2*Pi^2*GG[{1, -I}, w])/3 - (2*Pi^2*GG[{1, I}, w])/3 - 
     (2*Pi^2*GG[{1, 1}, w])/3 + GG[{1, 0}, w]*((4*Pi^2)/3 + 
       16*GG[{1, 0}, z] - 16*GG[{1, 1}, z]) + GG[{-I, 0}, w]*
      ((4*Pi^2)/3 - 16*GG[{1, -1}, z] + 16*GG[{1, 0}, z] - 
       16*GG[{1, 1}, z]) + GG[{I, 0}, w]*((4*Pi^2)/3 - 16*GG[{1, -1}, z] + 
       16*GG[{1, 0}, z] - 16*GG[{1, 1}, z]) + GG[{0, 1}, w]*
      ((4*Pi^2)/3 + 16*GG[{0, 1}, z] - 16*GG[{1, -1}, z] + 16*GG[{1, 0}, z] - 
       16*GG[{1, 1}, z]) + GG[{0, -1}, w]*((4*Pi^2)/3 + 16*GG[{0, -1}, z] - 
       16*GG[{0, 0}, z] + 16*GG[{0, 1}, z] - 16*GG[{1, -1}, z] + 
       16*GG[{1, 0}, z] - 16*GG[{1, 1}, z]) + GG[{-1, 0}, w]*
      ((4*Pi^2)/3 + 16*GG[{-1, 0}, z] - 16*GG[{-1, 1}, z] + 
       16*GG[{0, -1}, z] - 16*GG[{0, 0}, z] + 16*GG[{0, 1}, z] - 
       16*GG[{1, -1}, z] + 16*GG[{1, 0}, z] - 16*GG[{1, 1}, z]) - 
     (2*Pi^2*GG[{1, 1}, z])/3 + GG[{0, 0}, w]*((-8*Pi^2)/3 + 
       48*GG[{0, 0}, z] - 48*GG[{0, 1}, z] + 48*GG[{1, -1}, z] - 
       48*GG[{1, 0}, z] + 48*GG[{1, 1}, z]) - 16*GG[{-1, -1, -1, 0}, w] - 
     16*GG[{-1, -1, 0, -1}, w] + 48*GG[{-1, -1, 0, 0}, w] - 
     16*GG[{-1, -1, 0, 1}, w] - 16*GG[{-1, -1, -I, 0}, w] - 
     16*GG[{-1, -1, I, 0}, w] - 16*GG[{-1, -1, 1, 0}, w] - 
     16*GG[{-1, 0, -1, -1}, w] + 48*GG[{-1, 0, -1, 0}, w] - 
     16*GG[{-1, 0, -1, 1}, w] + 48*GG[{-1, 0, 0, -1}, w] - 
     112*GG[{-1, 0, 0, 0}, w] + 48*GG[{-1, 0, 0, 1}, w] + 
     32*GG[{-1, 0, -I, 0}, w] + 32*GG[{-1, 0, I, 0}, w] - 
     16*GG[{-1, 0, 1, -1}, w] + 48*GG[{-1, 0, 1, 0}, w] - 
     16*GG[{-1, 0, 1, 1}, w] - 16*GG[{-1, -I, -1, 0}, w] - 
     16*GG[{-1, -I, 0, -1}, w] + 48*GG[{-1, -I, 0, 0}, w] - 
     16*GG[{-1, -I, 0, 1}, w] - 16*GG[{-1, -I, -I, 0}, w] - 
     16*GG[{-1, -I, I, 0}, w] - 16*GG[{-1, -I, 1, 0}, w] - 
     16*GG[{-1, I, -1, 0}, w] - 16*GG[{-1, I, 0, -1}, w] + 
     48*GG[{-1, I, 0, 0}, w] - 16*GG[{-1, I, 0, 1}, w] - 
     16*GG[{-1, I, -I, 0}, w] - 16*GG[{-1, I, I, 0}, w] - 
     16*GG[{-1, I, 1, 0}, w] - 16*GG[{-1, 1, -1, 0}, w] - 
     16*GG[{-1, 1, 0, -1}, w] + 48*GG[{-1, 1, 0, 0}, w] - 
     16*GG[{-1, 1, 0, 1}, w] - 16*GG[{-1, 1, -I, 0}, w] - 
     16*GG[{-1, 1, I, 0}, w] - 16*GG[{-1, 1, 1, 0}, w] - 
     16*GG[{0, -1, -1, -1}, w] + 48*GG[{0, -1, -1, 0}, w] - 
     16*GG[{0, -1, -1, 1}, w] + 48*GG[{0, -1, 0, -1}, w] - 
     112*GG[{0, -1, 0, 0}, w] + 48*GG[{0, -1, 0, 1}, w] + 
     32*GG[{0, -1, -I, 0}, w] + 32*GG[{0, -1, I, 0}, w] - 
     16*GG[{0, -1, 1, -1}, w] + 48*GG[{0, -1, 1, 0}, w] - 
     16*GG[{0, -1, 1, 1}, w] + 48*GG[{0, 0, -1, -1}, w] - 
     112*GG[{0, 0, -1, 0}, w] + 48*GG[{0, 0, -1, 1}, w] - 
     112*GG[{0, 0, 0, -1}, w] + 240*GG[{0, 0, 0, 0}, w] - 
     112*GG[{0, 0, 0, 1}, w] - 64*GG[{0, 0, -I, 0}, w] - 
     64*GG[{0, 0, I, 0}, w] + 48*GG[{0, 0, 1, -1}, w] - 
     112*GG[{0, 0, 1, 0}, w] + 48*GG[{0, 0, 1, 1}, w] + 
     32*GG[{0, -I, -1, 0}, w] + 32*GG[{0, -I, 0, -1}, w] - 
     96*GG[{0, -I, 0, 0}, w] + 32*GG[{0, -I, 0, 1}, w] + 
     32*GG[{0, -I, -I, 0}, w] + 32*GG[{0, -I, I, 0}, w] + 
     32*GG[{0, -I, 1, 0}, w] + 32*GG[{0, I, -1, 0}, w] + 
     32*GG[{0, I, 0, -1}, w] - 96*GG[{0, I, 0, 0}, w] + 
     32*GG[{0, I, 0, 1}, w] + 32*GG[{0, I, -I, 0}, w] + 
     32*GG[{0, I, I, 0}, w] + 32*GG[{0, I, 1, 0}, w] - 
     16*GG[{0, 1, -1, -1}, w] + 48*GG[{0, 1, -1, 0}, w] - 
     16*GG[{0, 1, -1, 1}, w] + 48*GG[{0, 1, 0, -1}, w] - 
     112*GG[{0, 1, 0, 0}, w] + 48*GG[{0, 1, 0, 1}, w] + 
     32*GG[{0, 1, -I, 0}, w] + 32*GG[{0, 1, I, 0}, w] - 
     16*GG[{0, 1, 1, -1}, w] + 48*GG[{0, 1, 1, 0}, w] - 
     16*GG[{0, 1, 1, 1}, w] - 16*GG[{-I, -1, -1, 0}, w] - 
     16*GG[{-I, -1, 0, -1}, w] + 48*GG[{-I, -1, 0, 0}, w] - 
     16*GG[{-I, -1, 0, 1}, w] - 16*GG[{-I, -1, -I, 0}, w] - 
     16*GG[{-I, -1, I, 0}, w] - 16*GG[{-I, -1, 1, 0}, w] - 
     16*GG[{-I, 0, -1, -1}, w] + 48*GG[{-I, 0, -1, 0}, w] - 
     16*GG[{-I, 0, -1, 1}, w] + 48*GG[{-I, 0, 0, -1}, w] - 
     112*GG[{-I, 0, 0, 0}, w] + 48*GG[{-I, 0, 0, 1}, w] + 
     32*GG[{-I, 0, -I, 0}, w] + 32*GG[{-I, 0, I, 0}, w] - 
     16*GG[{-I, 0, 1, -1}, w] + 48*GG[{-I, 0, 1, 0}, w] - 
     16*GG[{-I, 0, 1, 1}, w] - 16*GG[{-I, -I, -1, 0}, w] - 
     16*GG[{-I, -I, 0, -1}, w] + 48*GG[{-I, -I, 0, 0}, w] - 
     16*GG[{-I, -I, 0, 1}, w] - 16*GG[{-I, -I, -I, 0}, w] - 
     16*GG[{-I, -I, I, 0}, w] - 16*GG[{-I, -I, 1, 0}, w] - 
     16*GG[{-I, I, -1, 0}, w] - 16*GG[{-I, I, 0, -1}, w] + 
     48*GG[{-I, I, 0, 0}, w] - 16*GG[{-I, I, 0, 1}, w] - 
     16*GG[{-I, I, -I, 0}, w] - 16*GG[{-I, I, I, 0}, w] - 
     16*GG[{-I, I, 1, 0}, w] - 16*GG[{-I, 1, -1, 0}, w] - 
     16*GG[{-I, 1, 0, -1}, w] + 48*GG[{-I, 1, 0, 0}, w] - 
     16*GG[{-I, 1, 0, 1}, w] - 16*GG[{-I, 1, -I, 0}, w] - 
     16*GG[{-I, 1, I, 0}, w] - 16*GG[{-I, 1, 1, 0}, w] - 
     16*GG[{I, -1, -1, 0}, w] - 16*GG[{I, -1, 0, -1}, w] + 
     48*GG[{I, -1, 0, 0}, w] - 16*GG[{I, -1, 0, 1}, w] - 
     16*GG[{I, -1, -I, 0}, w] - 16*GG[{I, -1, I, 0}, w] - 
     16*GG[{I, -1, 1, 0}, w] - 16*GG[{I, 0, -1, -1}, w] + 
     48*GG[{I, 0, -1, 0}, w] - 16*GG[{I, 0, -1, 1}, w] + 
     48*GG[{I, 0, 0, -1}, w] - 112*GG[{I, 0, 0, 0}, w] + 
     48*GG[{I, 0, 0, 1}, w] + 32*GG[{I, 0, -I, 0}, w] + 
     32*GG[{I, 0, I, 0}, w] - 16*GG[{I, 0, 1, -1}, w] + 
     48*GG[{I, 0, 1, 0}, w] - 16*GG[{I, 0, 1, 1}, w] - 
     16*GG[{I, -I, -1, 0}, w] - 16*GG[{I, -I, 0, -1}, w] + 
     48*GG[{I, -I, 0, 0}, w] - 16*GG[{I, -I, 0, 1}, w] - 
     16*GG[{I, -I, -I, 0}, w] - 16*GG[{I, -I, I, 0}, w] - 
     16*GG[{I, -I, 1, 0}, w] - 16*GG[{I, I, -1, 0}, w] - 
     16*GG[{I, I, 0, -1}, w] + 48*GG[{I, I, 0, 0}, w] - 
     16*GG[{I, I, 0, 1}, w] - 16*GG[{I, I, -I, 0}, w] - 
     16*GG[{I, I, I, 0}, w] - 16*GG[{I, I, 1, 0}, w] - 
     16*GG[{I, 1, -1, 0}, w] - 16*GG[{I, 1, 0, -1}, w] + 
     48*GG[{I, 1, 0, 0}, w] - 16*GG[{I, 1, 0, 1}, w] - 
     16*GG[{I, 1, -I, 0}, w] - 16*GG[{I, 1, I, 0}, w] - 
     16*GG[{I, 1, 1, 0}, w] - 16*GG[{1, -1, -1, 0}, w] - 
     16*GG[{1, -1, 0, -1}, w] + 48*GG[{1, -1, 0, 0}, w] - 
     16*GG[{1, -1, 0, 1}, w] - 16*GG[{1, -1, -I, 0}, w] - 
     16*GG[{1, -1, I, 0}, w] - 16*GG[{1, -1, 1, 0}, w] - 
     16*GG[{1, 0, -1, -1}, w] + 48*GG[{1, 0, -1, 0}, w] - 
     16*GG[{1, 0, -1, 1}, w] + 48*GG[{1, 0, 0, -1}, w] - 
     112*GG[{1, 0, 0, 0}, w] + 48*GG[{1, 0, 0, 1}, w] + 
     32*GG[{1, 0, -I, 0}, w] + 32*GG[{1, 0, I, 0}, w] - 
     16*GG[{1, 0, 1, -1}, w] + 48*GG[{1, 0, 1, 0}, w] - 
     16*GG[{1, 0, 1, 1}, w] - 16*GG[{1, -I, -1, 0}, w] - 
     16*GG[{1, -I, 0, -1}, w] + 48*GG[{1, -I, 0, 0}, w] - 
     16*GG[{1, -I, 0, 1}, w] - 16*GG[{1, -I, -I, 0}, w] - 
     16*GG[{1, -I, I, 0}, w] - 16*GG[{1, -I, 1, 0}, w] - 
     16*GG[{1, I, -1, 0}, w] - 16*GG[{1, I, 0, -1}, w] + 
     48*GG[{1, I, 0, 0}, w] - 16*GG[{1, I, 0, 1}, w] - 
     16*GG[{1, I, -I, 0}, w] - 16*GG[{1, I, I, 0}, w] - 
     16*GG[{1, I, 1, 0}, w] - 16*GG[{1, 1, -1, 0}, w] - 
     16*GG[{1, 1, 0, -1}, w] + 48*GG[{1, 1, 0, 0}, w] - 
     16*GG[{1, 1, 0, 1}, w] - 16*GG[{1, 1, -I, 0}, w] - 
     16*GG[{1, 1, I, 0}, w] - 16*GG[{1, 1, 1, 0}, w] + 
     (-Pi^2/3 + 8*GG[{-1}, z]*GG[{0}, w] + GG[{0}, w]*(-8*GG[{0}, z] + 
         8*GG[{1}, z]) - 8*GG[{-1, 0}, w] - 8*GG[{0, -1}, w] + 
       24*GG[{0, 0}, w] - 8*GG[{0, 1}, w] - 8*GG[{-I, 0}, w] - 
       8*GG[{I, 0}, w] - 8*GG[{1, 0}, w])*Log[mb^2/mu^2]^2 - 
     (8*GG[{0}, w]*Log[mb^2/mu^2]^3)/3 + GG[{0}, w]*((4*Pi^2*GG[{0}, z])/3 - 
       (4*Pi^2*GG[{1}, z])/3 + 16*GG[{-1, -1, -1}, z] - 
       16*GG[{-1, -1, 0}, z] + 16*GG[{-1, -1, 1}, z] - 
       16*GG[{-1, 0, -1}, z] + 16*GG[{-1, 0, 0}, z] - 16*GG[{-1, 0, 1}, z] + 
       16*GG[{-1, 1, -1}, z] - 16*GG[{-1, 1, 0}, z] + 16*GG[{-1, 1, 1}, z] - 
       16*GG[{0, -1, -1}, z] + 16*GG[{0, -1, 0}, z] - 16*GG[{0, -1, 1}, z] + 
       16*GG[{0, 0, -1}, z] - 16*GG[{0, 0, 0}, z] + 16*GG[{0, 0, 1}, z] - 
       16*GG[{0, 1, -1}, z] + 16*GG[{0, 1, 0}, z] - 16*GG[{0, 1, 1}, z] + 
       16*GG[{1, -1, -1}, z] - 16*GG[{1, -1, 0}, z] + 16*GG[{1, -1, 1}, z] - 
       16*GG[{1, 0, -1}, z] + 16*GG[{1, 0, 0}, z] - 16*GG[{1, 0, 1}, z] + 
       16*GG[{1, 1, -1}, z] - 16*GG[{1, 1, 0}, z] + 16*GG[{1, 1, 1}, z] - 
       8*Zeta[3]) + GG[{1}, z]*(16*GG[{-1, -1, 0}, w] + 
       16*GG[{-1, 0, -1}, w] - 48*GG[{-1, 0, 0}, w] + 16*GG[{-1, 0, 1}, w] + 
       16*GG[{-1, -I, 0}, w] + 16*GG[{-1, I, 0}, w] + 16*GG[{-1, 1, 0}, w] + 
       16*GG[{0, -1, -1}, w] - 48*GG[{0, -1, 0}, w] + 16*GG[{0, -1, 1}, w] - 
       48*GG[{0, 0, -1}, w] + 112*GG[{0, 0, 0}, w] - 48*GG[{0, 0, 1}, w] - 
       32*GG[{0, -I, 0}, w] - 32*GG[{0, I, 0}, w] + 16*GG[{0, 1, -1}, w] - 
       48*GG[{0, 1, 0}, w] + 16*GG[{0, 1, 1}, w] + 16*GG[{-I, -1, 0}, w] + 
       16*GG[{-I, 0, -1}, w] - 48*GG[{-I, 0, 0}, w] + 16*GG[{-I, 0, 1}, w] + 
       16*GG[{-I, -I, 0}, w] + 16*GG[{-I, I, 0}, w] + 16*GG[{-I, 1, 0}, w] + 
       16*GG[{I, -1, 0}, w] + 16*GG[{I, 0, -1}, w] - 48*GG[{I, 0, 0}, w] + 
       16*GG[{I, 0, 1}, w] + 16*GG[{I, -I, 0}, w] + 16*GG[{I, I, 0}, w] + 
       16*GG[{I, 1, 0}, w] + 16*GG[{1, -1, 0}, w] + 16*GG[{1, 0, -1}, w] - 
       48*GG[{1, 0, 0}, w] + 16*GG[{1, 0, 1}, w] + 16*GG[{1, -I, 0}, w] + 
       16*GG[{1, I, 0}, w] + 16*GG[{1, 1, 0}, w] - 4*Zeta[3]) + 
     GG[{-1}, z]*((-4*Pi^2*GG[{0}, w])/3 + (2*Pi^2*GG[{-I}, w])/3 + 
       (2*Pi^2*GG[{I}, w])/3 + (2*Pi^2*GG[{1}, w])/3 + 
       16*GG[{-1, -1, 0}, w] + 16*GG[{-1, 0, -1}, w] - 48*GG[{-1, 0, 0}, w] + 
       16*GG[{-1, 0, 1}, w] + 16*GG[{-1, -I, 0}, w] + 16*GG[{-1, I, 0}, w] + 
       16*GG[{-1, 1, 0}, w] + 16*GG[{0, -1, -1}, w] - 48*GG[{0, -1, 0}, w] + 
       16*GG[{0, -1, 1}, w] - 48*GG[{0, 0, -1}, w] + 112*GG[{0, 0, 0}, w] - 
       48*GG[{0, 0, 1}, w] - 32*GG[{0, -I, 0}, w] - 32*GG[{0, I, 0}, w] + 
       16*GG[{0, 1, -1}, w] - 48*GG[{0, 1, 0}, w] + 16*GG[{0, 1, 1}, w] + 
       16*GG[{-I, -1, 0}, w] + 16*GG[{-I, 0, -1}, w] - 48*GG[{-I, 0, 0}, w] + 
       16*GG[{-I, 0, 1}, w] + 16*GG[{-I, -I, 0}, w] + 16*GG[{-I, I, 0}, w] + 
       16*GG[{-I, 1, 0}, w] + 16*GG[{I, -1, 0}, w] + 16*GG[{I, 0, -1}, w] - 
       48*GG[{I, 0, 0}, w] + 16*GG[{I, 0, 1}, w] + 16*GG[{I, -I, 0}, w] + 
       16*GG[{I, I, 0}, w] + 16*GG[{I, 1, 0}, w] + 16*GG[{1, -1, 0}, w] + 
       16*GG[{1, 0, -1}, w] - 48*GG[{1, 0, 0}, w] + 16*GG[{1, 0, 1}, w] + 
       16*GG[{1, -I, 0}, w] + 16*GG[{1, I, 0}, w] + 16*GG[{1, 1, 0}, w] - 
       4*Zeta[3]) + GG[{-I}, w]*((2*Pi^2*GG[{1}, z])/3 + 4*Zeta[3]) + 
     GG[{I}, w]*((2*Pi^2*GG[{1}, z])/3 + 4*Zeta[3]) + 
     GG[{1}, w]*((2*Pi^2*GG[{1}, z])/3 + 4*Zeta[3]) + 
     GG[{-1}, w]*((2*Pi^2*GG[{-1}, z])/3 - (2*Pi^2*GG[{0}, z])/3 + 
       (2*Pi^2*GG[{1}, z])/3 + 4*Zeta[3]) + 
     GG[{0}, z]*((-2*Pi^2*GG[{-I}, w])/3 - (2*Pi^2*GG[{I}, w])/3 - 
       (2*Pi^2*GG[{1}, w])/3 - 16*GG[{-1, -1, 0}, w] - 
       16*GG[{-1, 0, -1}, w] + 48*GG[{-1, 0, 0}, w] - 16*GG[{-1, 0, 1}, w] - 
       16*GG[{-1, -I, 0}, w] - 16*GG[{-1, I, 0}, w] - 16*GG[{-1, 1, 0}, w] - 
       16*GG[{0, -1, -1}, w] + 48*GG[{0, -1, 0}, w] - 16*GG[{0, -1, 1}, w] + 
       48*GG[{0, 0, -1}, w] - 112*GG[{0, 0, 0}, w] + 48*GG[{0, 0, 1}, w] + 
       32*GG[{0, -I, 0}, w] + 32*GG[{0, I, 0}, w] - 16*GG[{0, 1, -1}, w] + 
       48*GG[{0, 1, 0}, w] - 16*GG[{0, 1, 1}, w] - 16*GG[{-I, -1, 0}, w] - 
       16*GG[{-I, 0, -1}, w] + 48*GG[{-I, 0, 0}, w] - 16*GG[{-I, 0, 1}, w] - 
       16*GG[{-I, -I, 0}, w] - 16*GG[{-I, I, 0}, w] - 16*GG[{-I, 1, 0}, w] - 
       16*GG[{I, -1, 0}, w] - 16*GG[{I, 0, -1}, w] + 48*GG[{I, 0, 0}, w] - 
       16*GG[{I, 0, 1}, w] - 16*GG[{I, -I, 0}, w] - 16*GG[{I, I, 0}, w] - 
       16*GG[{I, 1, 0}, w] - 16*GG[{1, -1, 0}, w] - 16*GG[{1, 0, -1}, w] + 
       48*GG[{1, 0, 0}, w] - 16*GG[{1, 0, 1}, w] - 16*GG[{1, -I, 0}, w] - 
       16*GG[{1, I, 0}, w] - 16*GG[{1, 1, 0}, w] + 4*Zeta[3]) + 
     Log[mb^2/mu^2]*((-2*Pi^2*GG[{-1}, w])/3 - (2*Pi^2*GG[{-I}, w])/3 - 
       (2*Pi^2*GG[{I}, w])/3 - (2*Pi^2*GG[{1}, w])/3 + 
       GG[{0}, z]*((-2*Pi^2)/3 - 16*GG[{-1, 0}, w] - 16*GG[{0, -1}, w] + 
         48*GG[{0, 0}, w] - 16*GG[{0, 1}, w] - 16*GG[{-I, 0}, w] - 
         16*GG[{I, 0}, w] - 16*GG[{1, 0}, w]) + GG[{-1}, z]*
        ((2*Pi^2)/3 + 16*GG[{-1, 0}, w] + 16*GG[{0, -1}, w] - 
         48*GG[{0, 0}, w] + 16*GG[{0, 1}, w] + 16*GG[{-I, 0}, w] + 
         16*GG[{I, 0}, w] + 16*GG[{1, 0}, w]) + 
       GG[{1}, z]*((2*Pi^2)/3 + 16*GG[{-1, 0}, w] + 16*GG[{0, -1}, w] - 
         48*GG[{0, 0}, w] + 16*GG[{0, 1}, w] + 16*GG[{-I, 0}, w] + 
         16*GG[{I, 0}, w] + 16*GG[{1, 0}, w]) + 
       GG[{0}, w]*((4*Pi^2)/3 - 16*GG[{-1, -1}, z] + 16*GG[{-1, 0}, z] - 
         16*GG[{-1, 1}, z] + 16*GG[{0, -1}, z] - 16*GG[{0, 0}, z] + 
         16*GG[{0, 1}, z] - 16*GG[{1, -1}, z] + 16*GG[{1, 0}, z] - 
         16*GG[{1, 1}, z]) - 16*GG[{-1, -1, 0}, w] - 16*GG[{-1, 0, -1}, w] + 
       48*GG[{-1, 0, 0}, w] - 16*GG[{-1, 0, 1}, w] - 16*GG[{-1, -I, 0}, w] - 
       16*GG[{-1, I, 0}, w] - 16*GG[{-1, 1, 0}, w] - 16*GG[{0, -1, -1}, w] + 
       48*GG[{0, -1, 0}, w] - 16*GG[{0, -1, 1}, w] + 48*GG[{0, 0, -1}, w] - 
       112*GG[{0, 0, 0}, w] + 48*GG[{0, 0, 1}, w] + 32*GG[{0, -I, 0}, w] + 
       32*GG[{0, I, 0}, w] - 16*GG[{0, 1, -1}, w] + 48*GG[{0, 1, 0}, w] - 
       16*GG[{0, 1, 1}, w] - 16*GG[{-I, -1, 0}, w] - 16*GG[{-I, 0, -1}, w] + 
       48*GG[{-I, 0, 0}, w] - 16*GG[{-I, 0, 1}, w] - 16*GG[{-I, -I, 0}, w] - 
       16*GG[{-I, I, 0}, w] - 16*GG[{-I, 1, 0}, w] - 16*GG[{I, -1, 0}, w] - 
       16*GG[{I, 0, -1}, w] + 48*GG[{I, 0, 0}, w] - 16*GG[{I, 0, 1}, w] - 
       16*GG[{I, -I, 0}, w] - 16*GG[{I, I, 0}, w] - 16*GG[{I, 1, 0}, w] - 
       16*GG[{1, -1, 0}, w] - 16*GG[{1, 0, -1}, w] + 48*GG[{1, 0, 0}, w] - 
       16*GG[{1, 0, 1}, w] - 16*GG[{1, -I, 0}, w] - 16*GG[{1, I, 0}, w] - 
       16*GG[{1, 1, 0}, w] + 4*Zeta[3])), 
 MI["fam1", 9] -> 2*ep*GG[{0}, w] + ep^2*(-Pi^2/6 + 4*GG[{0, 0}, w] - 
     4*GG[{-I, 0}, w] - 4*GG[{I, 0}, w] - 4*GG[{0}, w]*Log[mb^2/mu^2]) + 
   ep^3*(-(Pi^2*GG[{0}, w])/3 + (Pi^2*GG[{-I}, w])/3 + (Pi^2*GG[{I}, w])/3 + 
     8*GG[{0, 0, 0}, w] - 8*GG[{0, -I, 0}, w] - 8*GG[{0, I, 0}, w] - 
     8*GG[{-I, 0, 0}, w] + 8*GG[{-I, -I, 0}, w] + 8*GG[{-I, I, 0}, w] - 
     8*GG[{I, 0, 0}, w] + 8*GG[{I, -I, 0}, w] + 8*GG[{I, I, 0}, w] + 
     (Pi^2/3 - 8*GG[{0, 0}, w] + 8*GG[{-I, 0}, w] + 8*GG[{I, 0}, w])*
      Log[mb^2/mu^2] + 4*GG[{0}, w]*Log[mb^2/mu^2]^2 - 2*Zeta[3]) + 
   ep^4*(-Pi^4/40 - (2*Pi^2*GG[{0, 0}, w])/3 + (2*Pi^2*GG[{0, -I}, w])/3 + 
     (2*Pi^2*GG[{0, I}, w])/3 + (2*Pi^2*GG[{-I, 0}, w])/3 - 
     (2*Pi^2*GG[{-I, -I}, w])/3 - (2*Pi^2*GG[{-I, I}, w])/3 + 
     (2*Pi^2*GG[{I, 0}, w])/3 - (2*Pi^2*GG[{I, -I}, w])/3 - 
     (2*Pi^2*GG[{I, I}, w])/3 + 16*GG[{0, 0, 0, 0}, w] - 
     16*GG[{0, 0, -I, 0}, w] - 16*GG[{0, 0, I, 0}, w] - 
     16*GG[{0, -I, 0, 0}, w] + 16*GG[{0, -I, -I, 0}, w] + 
     16*GG[{0, -I, I, 0}, w] - 16*GG[{0, I, 0, 0}, w] + 
     16*GG[{0, I, -I, 0}, w] + 16*GG[{0, I, I, 0}, w] - 
     16*GG[{-I, 0, 0, 0}, w] + 16*GG[{-I, 0, -I, 0}, w] + 
     16*GG[{-I, 0, I, 0}, w] + 16*GG[{-I, -I, 0, 0}, w] - 
     16*GG[{-I, -I, -I, 0}, w] - 16*GG[{-I, -I, I, 0}, w] + 
     16*GG[{-I, I, 0, 0}, w] - 16*GG[{-I, I, -I, 0}, w] - 
     16*GG[{-I, I, I, 0}, w] - 16*GG[{I, 0, 0, 0}, w] + 
     16*GG[{I, 0, -I, 0}, w] + 16*GG[{I, 0, I, 0}, w] + 
     16*GG[{I, -I, 0, 0}, w] - 16*GG[{I, -I, -I, 0}, w] - 
     16*GG[{I, -I, I, 0}, w] + 16*GG[{I, I, 0, 0}, w] - 
     16*GG[{I, I, -I, 0}, w] - 16*GG[{I, I, I, 0}, w] + 
     (-Pi^2/3 + 8*GG[{0, 0}, w] - 8*GG[{-I, 0}, w] - 8*GG[{I, 0}, w])*
      Log[mb^2/mu^2]^2 - (8*GG[{0}, w]*Log[mb^2/mu^2]^3)/3 - 
     4*GG[{0}, w]*Zeta[3] + 4*GG[{-I}, w]*Zeta[3] + 4*GG[{I}, w]*Zeta[3] + 
     Log[mb^2/mu^2]*((2*Pi^2*GG[{0}, w])/3 - (2*Pi^2*GG[{-I}, w])/3 - 
       (2*Pi^2*GG[{I}, w])/3 - 16*GG[{0, 0, 0}, w] + 16*GG[{0, -I, 0}, w] + 
       16*GG[{0, I, 0}, w] + 16*GG[{-I, 0, 0}, w] - 16*GG[{-I, -I, 0}, w] - 
       16*GG[{-I, I, 0}, w] + 16*GG[{I, 0, 0}, w] - 16*GG[{I, -I, 0}, w] - 
       16*GG[{I, I, 0}, w] + 4*Zeta[3])), 
 MI["fam1", 10] -> ep^2*((-2*Pi^2)/3 + 4*GG[{0, -1}, z] - 4*GG[{0, 0}, z] + 
     4*GG[{0, 1}, z]) + ep^3*((5*Pi^2*GG[{0}, z])/3 - 
     (4*Pi^2*GG[{-I}, z])/3 - (4*Pi^2*GG[{I}, z])/3 + 
     GG[{-1}, w]*((4*Pi^2)/3 - 8*GG[{0, -1}, z] + 8*GG[{0, 0}, z] - 
       8*GG[{0, 1}, z]) + GG[{1}, w]*((4*Pi^2)/3 - 8*GG[{0, -1}, z] + 
       8*GG[{0, 0}, z] - 8*GG[{0, 1}, z]) + 
     GG[{0}, w]*((-4*Pi^2)/3 + 8*GG[{0, -1}, z] - 8*GG[{0, 0}, z] + 
       8*GG[{0, 1}, z]) + 8*GG[{0, -1, -1}, z] - 8*GG[{0, -1, 0}, z] + 
     8*GG[{0, -1, 1}, z] - 16*GG[{0, 0, -1}, z] + 16*GG[{0, 0, 0}, z] - 
     16*GG[{0, 0, 1}, z] + 8*GG[{0, 1, -1}, z] - 8*GG[{0, 1, 0}, z] + 
     8*GG[{0, 1, 1}, z] + 8*GG[{-I, 0, -1}, z] - 8*GG[{-I, 0, 0}, z] + 
     8*GG[{-I, 0, 1}, z] + 8*GG[{I, 0, -1}, z] - 8*GG[{I, 0, 0}, z] + 
     8*GG[{I, 0, 1}, z] + ((4*Pi^2)/3 - 8*GG[{0, -1}, z] + 8*GG[{0, 0}, z] - 
       8*GG[{0, 1}, z])*Log[mb^2/mu^2] - 5*Zeta[3]) + 
   ep^4*((-59*Pi^4)/360 + (8*Pi^2*GG[{0, -I}, z])/3 + 
     (8*Pi^2*GG[{0, I}, z])/3 + GG[{0, 1}, w]*((8*Pi^2)/3 - 
       16*GG[{0, 1}, z]) + GG[{-1, 0}, w]*((8*Pi^2)/3 - 16*GG[{0, -1}, z] + 
       16*GG[{0, 0}, z] - 16*GG[{0, 1}, z]) + GG[{0, -1}, w]*
      ((8*Pi^2)/3 - 16*GG[{0, -1}, z] + 16*GG[{0, 0}, z] - 
       16*GG[{0, 1}, z]) + GG[{0, 0}, w]*((-8*Pi^2)/3 - 16*GG[{0, 0}, z] + 
       16*GG[{0, 1}, z]) + GG[{-1, -1}, w]*((-8*Pi^2)/3 + 16*GG[{0, -1}, z] - 
       16*GG[{0, 0}, z] + 16*GG[{0, 1}, z]) + GG[{-1, 1}, w]*
      ((-8*Pi^2)/3 + 16*GG[{0, -1}, z] - 16*GG[{0, 0}, z] + 
       16*GG[{0, 1}, z]) + (10*Pi^2*GG[{-I, 0}, z])/3 - 
     (8*Pi^2*GG[{-I, -I}, z])/3 - (8*Pi^2*GG[{-I, I}, z])/3 + 
     (10*Pi^2*GG[{I, 0}, z])/3 - (8*Pi^2*GG[{I, -I}, z])/3 - 
     (8*Pi^2*GG[{I, I}, z])/3 - (8*Pi^2*GG[{1, -1}, w])/3 + 
     (8*Pi^2*GG[{1, 0}, w])/3 + GG[{0, 0}, z]*((-10*Pi^2)/3 + 
       16*GG[{0, 1}, w] - 16*GG[{1, -1}, w] + 16*GG[{1, 0}, w] - 
       16*GG[{1, 1}, w]) - (8*Pi^2*GG[{1, 1}, w])/3 + 
     GG[{0, 1}, z]*(16*GG[{1, -1}, w] - 16*GG[{1, 0}, w] + 
       16*GG[{1, 1}, w]) + GG[{0, -1}, z]*(16*GG[{0, 0}, w] - 
       16*GG[{0, 1}, w] + 16*GG[{1, -1}, w] - 16*GG[{1, 0}, w] + 
       16*GG[{1, 1}, w]) + 16*GG[{0, -1, -1, -1}, z] - 
     16*GG[{0, -1, -1, 0}, z] + 16*GG[{0, -1, -1, 1}, z] - 
     16*GG[{0, -1, 0, -1}, z] + 16*GG[{0, -1, 0, 0}, z] - 
     16*GG[{0, -1, 0, 1}, z] + 16*GG[{0, -1, 1, -1}, z] - 
     16*GG[{0, -1, 1, 0}, z] + 16*GG[{0, -1, 1, 1}, z] - 
     32*GG[{0, 0, -1, -1}, z] + 32*GG[{0, 0, -1, 0}, z] - 
     32*GG[{0, 0, -1, 1}, z] + 48*GG[{0, 0, 0, -1}, z] - 
     48*GG[{0, 0, 0, 0}, z] + 48*GG[{0, 0, 0, 1}, z] - 
     32*GG[{0, 0, 1, -1}, z] + 32*GG[{0, 0, 1, 0}, z] - 
     32*GG[{0, 0, 1, 1}, z] - 16*GG[{0, -I, 0, -1}, z] + 
     16*GG[{0, -I, 0, 0}, z] - 16*GG[{0, -I, 0, 1}, z] - 
     16*GG[{0, I, 0, -1}, z] + 16*GG[{0, I, 0, 0}, z] - 
     16*GG[{0, I, 0, 1}, z] + 16*GG[{0, 1, -1, -1}, z] - 
     16*GG[{0, 1, -1, 0}, z] + 16*GG[{0, 1, -1, 1}, z] - 
     16*GG[{0, 1, 0, -1}, z] + 16*GG[{0, 1, 0, 0}, z] - 
     16*GG[{0, 1, 0, 1}, z] + 16*GG[{0, 1, 1, -1}, z] - 
     16*GG[{0, 1, 1, 0}, z] + 16*GG[{0, 1, 1, 1}, z] + 
     16*GG[{-I, 0, -1, -1}, z] - 16*GG[{-I, 0, -1, 0}, z] + 
     16*GG[{-I, 0, -1, 1}, z] - 32*GG[{-I, 0, 0, -1}, z] + 
     32*GG[{-I, 0, 0, 0}, z] - 32*GG[{-I, 0, 0, 1}, z] + 
     16*GG[{-I, 0, 1, -1}, z] - 16*GG[{-I, 0, 1, 0}, z] + 
     16*GG[{-I, 0, 1, 1}, z] + 16*GG[{-I, -I, 0, -1}, z] - 
     16*GG[{-I, -I, 0, 0}, z] + 16*GG[{-I, -I, 0, 1}, z] + 
     16*GG[{-I, I, 0, -1}, z] - 16*GG[{-I, I, 0, 0}, z] + 
     16*GG[{-I, I, 0, 1}, z] + 16*GG[{I, 0, -1, -1}, z] - 
     16*GG[{I, 0, -1, 0}, z] + 16*GG[{I, 0, -1, 1}, z] - 
     32*GG[{I, 0, 0, -1}, z] + 32*GG[{I, 0, 0, 0}, z] - 
     32*GG[{I, 0, 0, 1}, z] + 16*GG[{I, 0, 1, -1}, z] - 
     16*GG[{I, 0, 1, 0}, z] + 16*GG[{I, 0, 1, 1}, z] + 
     16*GG[{I, -I, 0, -1}, z] - 16*GG[{I, -I, 0, 0}, z] + 
     16*GG[{I, -I, 0, 1}, z] + 16*GG[{I, I, 0, -1}, z] - 
     16*GG[{I, I, 0, 0}, z] + 16*GG[{I, I, 0, 1}, z] + 
     ((-4*Pi^2)/3 + 8*GG[{0, -1}, z] - 8*GG[{0, 0}, z] + 8*GG[{0, 1}, z])*
      Log[mb^2/mu^2]^2 + GG[{-I}, z]*((8*Pi^2*GG[{1}, w])/3 - 10*Zeta[3]) + 
     GG[{I}, z]*((8*Pi^2*GG[{1}, w])/3 - 10*Zeta[3]) + 
     GG[{0}, w]*((10*Pi^2*GG[{0}, z])/3 - (8*Pi^2*GG[{-I}, z])/3 - 
       (8*Pi^2*GG[{I}, z])/3 + 16*GG[{0, -1, -1}, z] - 16*GG[{0, -1, 0}, z] + 
       16*GG[{0, -1, 1}, z] - 32*GG[{0, 0, -1}, z] + 32*GG[{0, 0, 0}, z] - 
       32*GG[{0, 0, 1}, z] + 16*GG[{0, 1, -1}, z] - 16*GG[{0, 1, 0}, z] + 
       16*GG[{0, 1, 1}, z] + 16*GG[{-I, 0, -1}, z] - 16*GG[{-I, 0, 0}, z] + 
       16*GG[{-I, 0, 1}, z] + 16*GG[{I, 0, -1}, z] - 16*GG[{I, 0, 0}, z] + 
       16*GG[{I, 0, 1}, z] - 10*Zeta[3]) + 
     GG[{1}, w]*(-16*GG[{0, -1, -1}, z] + 16*GG[{0, -1, 0}, z] - 
       16*GG[{0, -1, 1}, z] + 32*GG[{0, 0, -1}, z] - 32*GG[{0, 0, 0}, z] + 
       32*GG[{0, 0, 1}, z] - 16*GG[{0, 1, -1}, z] + 16*GG[{0, 1, 0}, z] - 
       16*GG[{0, 1, 1}, z] - 16*GG[{-I, 0, -1}, z] + 16*GG[{-I, 0, 0}, z] - 
       16*GG[{-I, 0, 1}, z] - 16*GG[{I, 0, -1}, z] + 16*GG[{I, 0, 0}, z] - 
       16*GG[{I, 0, 1}, z] + 10*Zeta[3]) + GG[{-1}, w]*
      ((-10*Pi^2*GG[{0}, z])/3 + (8*Pi^2*GG[{-I}, z])/3 + 
       (8*Pi^2*GG[{I}, z])/3 - 16*GG[{0, -1, -1}, z] + 16*GG[{0, -1, 0}, z] - 
       16*GG[{0, -1, 1}, z] + 32*GG[{0, 0, -1}, z] - 32*GG[{0, 0, 0}, z] + 
       32*GG[{0, 0, 1}, z] - 16*GG[{0, 1, -1}, z] + 16*GG[{0, 1, 0}, z] - 
       16*GG[{0, 1, 1}, z] - 16*GG[{-I, 0, -1}, z] + 16*GG[{-I, 0, 0}, z] - 
       16*GG[{-I, 0, 1}, z] - 16*GG[{I, 0, -1}, z] + 16*GG[{I, 0, 0}, z] - 
       16*GG[{I, 0, 1}, z] + 10*Zeta[3]) + Log[mb^2/mu^2]*
      ((-10*Pi^2*GG[{0}, z])/3 + (8*Pi^2*GG[{-I}, z])/3 + 
       (8*Pi^2*GG[{I}, z])/3 + GG[{0}, w]*((8*Pi^2)/3 - 16*GG[{0, -1}, z] + 
         16*GG[{0, 0}, z] - 16*GG[{0, 1}, z]) + GG[{-1}, w]*
        ((-8*Pi^2)/3 + 16*GG[{0, -1}, z] - 16*GG[{0, 0}, z] + 
         16*GG[{0, 1}, z]) + GG[{1}, w]*((-8*Pi^2)/3 + 16*GG[{0, -1}, z] - 
         16*GG[{0, 0}, z] + 16*GG[{0, 1}, z]) - 16*GG[{0, -1, -1}, z] + 
       16*GG[{0, -1, 0}, z] - 16*GG[{0, -1, 1}, z] + 32*GG[{0, 0, -1}, z] - 
       32*GG[{0, 0, 0}, z] + 32*GG[{0, 0, 1}, z] - 16*GG[{0, 1, -1}, z] + 
       16*GG[{0, 1, 0}, z] - 16*GG[{0, 1, 1}, z] - 16*GG[{-I, 0, -1}, z] + 
       16*GG[{-I, 0, 0}, z] - 16*GG[{-I, 0, 1}, z] - 16*GG[{I, 0, -1}, z] + 
       16*GG[{I, 0, 0}, z] - 16*GG[{I, 0, 1}, z] + 10*Zeta[3]) + 
     GG[{0}, z]*((-10*Pi^2*GG[{1}, w])/3 + 14*Zeta[3])), 
 MI["fam1", 11] -> 
  ep^3*(GG[{0}, w]*((4*Pi^2)/3 - 8*GG[{0, -1}, z] + 8*GG[{0, 0}, z] - 
       8*GG[{0, 1}, z]) + 4*GG[{1}, z]*GG[{0, -z^(-1)}, w] + 
     GG[{1}, z]*(4*GG[{0, z^(-1)}, w] - 4*GG[{0, -z}, w] - 4*GG[{0, z}, w]) + 
     GG[{-1}, z]*(4*GG[{0, -z^(-1)}, w] + 4*GG[{0, z^(-1)}, w] - 
       4*GG[{0, -z}, w] - 4*GG[{0, z}, w]) + 
     GG[{0}, z]*((-2*Pi^2)/3 - 4*GG[{0, -z^(-1)}, w] - 4*GG[{0, z^(-1)}, w] + 
       4*GG[{0, -z}, w] + 4*GG[{0, z}, w]) - 8*GG[{0, -1, -1}, z] + 
     8*GG[{0, -1, 0}, z] - 8*GG[{0, -1, 1}, z] + 8*GG[{0, 0, -1}, z] - 
     8*GG[{0, 0, 0}, z] + 8*GG[{0, 0, 1}, z] - 8*GG[{0, 1, -1}, z] + 
     8*GG[{0, 1, 0}, z] - 8*GG[{0, 1, 1}, z] - 4*GG[{0, -z^(-1), -1}, w] + 
     4*GG[{0, -z^(-1), 0}, w] - 4*GG[{0, -z^(-1), 1}, w] - 
     4*GG[{0, z^(-1), -1}, w] + 4*GG[{0, z^(-1), 0}, w] - 
     4*GG[{0, z^(-1), 1}, w] + 4*GG[{0, -z, -1}, w] - 4*GG[{0, -z, 0}, w] + 
     4*GG[{0, -z, 1}, w] + 4*GG[{0, z, -1}, w] - 4*GG[{0, z, 0}, w] + 
     4*GG[{0, z, 1}, w] + 2*Zeta[3]) + 
   ep^4*((2*Pi^4)/9 + GG[{0, 0}, w]*(8*Pi^2 + 48*GG[{0, 0}, z] - 
       48*GG[{0, 1}, z]) + GG[{-1, 0}, w]*((8*Pi^2)/3 - 16*GG[{0, -1}, z] + 
       16*GG[{0, 0}, z] - 16*GG[{0, 1}, z]) + GG[{0, 1}, w]*
      ((-8*Pi^2)/3 + 16*GG[{0, 1}, z]) + GG[{0, -1}, w]*
      ((-8*Pi^2)/3 + 16*GG[{0, -1}, z] - 16*GG[{0, 0}, z] + 
       16*GG[{0, 1}, z]) + GG[{0, -I}, w]*(-8*Pi^2 + 48*GG[{0, 1}, z]) + 
     GG[{0, I}, w]*(-8*Pi^2 + 48*GG[{0, 1}, z]) + 
     GG[{-1, -1}, z]*(32*GG[{0, z^(-1)}, w] - 32*GG[{0, -z}, w] - 
       32*GG[{0, z}, w]) + GG[{-1, 1}, z]*(32*GG[{0, z^(-1)}, w] - 
       32*GG[{0, -z}, w] - 32*GG[{0, z}, w]) + GG[{-1, 0}, z]*
      (-32*GG[{0, z^(-1)}, w] + 32*GG[{0, -z}, w] + 32*GG[{0, z}, w]) - 
     (4*Pi^2*GG[{-I, 0}, z])/3 - (4*Pi^2*GG[{I, 0}, z])/3 + 
     GG[{0, 1}, z]*((-8*Pi^2)/3 - 32*GG[{0, -z^(-1)}, w] - 
       32*GG[{0, z^(-1)}, w] + 32*GG[{0, -z}, w] + 32*GG[{0, z}, w] - 
       16*GG[{1, 0}, w]) + GG[{0, -1}, z]*((-8*Pi^2)/3 - 48*GG[{0, 0}, w] + 
       48*GG[{0, -I}, w] + 48*GG[{0, I}, w] + 16*GG[{0, 1}, w] - 
       32*GG[{0, -z^(-1)}, w] - 32*GG[{0, z^(-1)}, w] + 32*GG[{0, -z}, w] + 
       32*GG[{0, z}, w] - 16*GG[{1, 0}, w]) + (8*Pi^2*GG[{1, 0}, w])/3 + 
     GG[{0, 0}, z]*(4*Pi^2 - 48*GG[{0, -I}, w] - 48*GG[{0, I}, w] - 
       16*GG[{0, 1}, w] + 32*GG[{0, -z^(-1)}, w] + 32*GG[{0, z^(-1)}, w] - 
       32*GG[{0, -z}, w] - 32*GG[{0, z}, w] + 16*GG[{1, 0}, w]) + 
     GG[{0, z}, w]*(-32*GG[{1, -1}, z] + 32*GG[{1, 0}, z] - 
       32*GG[{1, 1}, z]) + GG[{0, -z}, w]*(-4*Pi^2 - 32*GG[{1, -1}, z] + 
       32*GG[{1, 0}, z] - 32*GG[{1, 1}, z]) + GG[{0, z^(-1)}, w]*
      (4*Pi^2 + 32*GG[{1, -1}, z] - 32*GG[{1, 0}, z] + 32*GG[{1, 1}, z]) + 
     GG[{0, -z^(-1)}, w]*(32*GG[{-1, -1}, z] - 32*GG[{-1, 0}, z] + 
       32*GG[{-1, 1}, z] + 32*GG[{1, -1}, z] - 32*GG[{1, 0}, z] + 
       32*GG[{1, 1}, z]) + GG[{-1}, z]*(8*GG[{-1, 0, -z^(-1)}, w] + 
       8*GG[{-1, 0, z^(-1)}, w] - 8*GG[{-1, 0, -z}, w] - 
       8*GG[{-1, 0, z}, w] - 8*GG[{0, -1, -z^(-1)}, w] - 
       8*GG[{0, -1, z^(-1)}, w] + 8*GG[{0, -1, -z}, w] + 
       8*GG[{0, -1, z}, w] + 24*GG[{0, 0, -z^(-1)}, w] + 
       24*GG[{0, 0, z^(-1)}, w] - 24*GG[{0, 0, -z}, w] - 
       24*GG[{0, 0, z}, w] - 24*GG[{0, -I, -z^(-1)}, w] - 
       24*GG[{0, -I, z^(-1)}, w] + 24*GG[{0, -I, -z}, w] + 
       24*GG[{0, -I, z}, w] - 24*GG[{0, I, -z^(-1)}, w] - 
       24*GG[{0, I, z^(-1)}, w] + 24*GG[{0, I, -z}, w] + 
       24*GG[{0, I, z}, w] - 8*GG[{0, 1, -z^(-1)}, w] - 
       8*GG[{0, 1, z^(-1)}, w] + 8*GG[{0, 1, -z}, w] + 8*GG[{0, 1, z}, w] - 
       8*GG[{0, -z^(-1), -1}, w] + 32*GG[{0, -z^(-1), 0}, w] - 
       8*GG[{0, -z^(-1), 1}, w] - 8*GG[{0, -z^(-1), -z^(-1)}, w] - 
       16*GG[{0, -z^(-1), z^(-1)}, w] - 16*GG[{0, -z^(-1), -z}, w] - 
       8*GG[{0, -z^(-1), z}, w] - 8*GG[{0, z^(-1), -1}, w] + 
       32*GG[{0, z^(-1), 0}, w] - 8*GG[{0, z^(-1), 1}, w] - 
       16*GG[{0, z^(-1), -z^(-1)}, w] - 8*GG[{0, z^(-1), z^(-1)}, w] - 
       8*GG[{0, z^(-1), -z}, w] - 16*GG[{0, z^(-1), z}, w] + 
       8*GG[{0, -z, -1}, w] - 32*GG[{0, -z, 0}, w] + 8*GG[{0, -z, 1}, w] + 
       16*GG[{0, -z, -z^(-1)}, w] + 8*GG[{0, -z, z^(-1)}, w] + 
       8*GG[{0, -z, -z}, w] + 16*GG[{0, -z, z}, w] + 8*GG[{0, z, -1}, w] - 
       32*GG[{0, z, 0}, w] + 8*GG[{0, z, 1}, w] + 8*GG[{0, z, -z^(-1)}, w] + 
       16*GG[{0, z, z^(-1)}, w] + 16*GG[{0, z, -z}, w] + 8*GG[{0, z, z}, w] + 
       8*GG[{1, 0, -z^(-1)}, w] + 8*GG[{1, 0, z^(-1)}, w] - 
       8*GG[{1, 0, -z}, w] - 8*GG[{1, 0, z}, w]) + 
     GG[{1}, z]*(8*GG[{-1, 0, -z^(-1)}, w] + 8*GG[{-1, 0, z^(-1)}, w] - 
       8*GG[{-1, 0, -z}, w] - 8*GG[{-1, 0, z}, w] - 
       8*GG[{0, -1, -z^(-1)}, w] - 8*GG[{0, -1, z^(-1)}, w] + 
       8*GG[{0, -1, -z}, w] + 8*GG[{0, -1, z}, w] + 
       24*GG[{0, 0, -z^(-1)}, w] + 24*GG[{0, 0, z^(-1)}, w] - 
       24*GG[{0, 0, -z}, w] - 24*GG[{0, 0, z}, w] - 
       24*GG[{0, -I, -z^(-1)}, w] - 24*GG[{0, -I, z^(-1)}, w] + 
       24*GG[{0, -I, -z}, w] + 24*GG[{0, -I, z}, w] - 
       24*GG[{0, I, -z^(-1)}, w] - 24*GG[{0, I, z^(-1)}, w] + 
       24*GG[{0, I, -z}, w] + 24*GG[{0, I, z}, w] - 
       8*GG[{0, 1, -z^(-1)}, w] - 8*GG[{0, 1, z^(-1)}, w] + 
       8*GG[{0, 1, -z}, w] + 8*GG[{0, 1, z}, w] - 8*GG[{0, -z^(-1), -1}, w] + 
       32*GG[{0, -z^(-1), 0}, w] - 8*GG[{0, -z^(-1), 1}, w] - 
       8*GG[{0, -z^(-1), -z^(-1)}, w] - 16*GG[{0, -z^(-1), z^(-1)}, w] - 
       16*GG[{0, -z^(-1), -z}, w] - 8*GG[{0, -z^(-1), z}, w] - 
       8*GG[{0, z^(-1), -1}, w] + 32*GG[{0, z^(-1), 0}, w] - 
       8*GG[{0, z^(-1), 1}, w] - 16*GG[{0, z^(-1), -z^(-1)}, w] - 
       8*GG[{0, z^(-1), z^(-1)}, w] - 8*GG[{0, z^(-1), -z}, w] - 
       16*GG[{0, z^(-1), z}, w] + 8*GG[{0, -z, -1}, w] - 
       32*GG[{0, -z, 0}, w] + 8*GG[{0, -z, 1}, w] + 
       16*GG[{0, -z, -z^(-1)}, w] + 8*GG[{0, -z, z^(-1)}, w] + 
       8*GG[{0, -z, -z}, w] + 16*GG[{0, -z, z}, w] + 8*GG[{0, z, -1}, w] - 
       32*GG[{0, z, 0}, w] + 8*GG[{0, z, 1}, w] + 8*GG[{0, z, -z^(-1)}, w] + 
       16*GG[{0, z, z^(-1)}, w] + 16*GG[{0, z, -z}, w] + 8*GG[{0, z, z}, w] + 
       8*GG[{1, 0, -z^(-1)}, w] + 8*GG[{1, 0, z^(-1)}, w] - 
       8*GG[{1, 0, -z}, w] - 8*GG[{1, 0, z}, w]) - 
     8*GG[{-1, 0, -z^(-1), -1}, w] + 8*GG[{-1, 0, -z^(-1), 0}, w] - 
     8*GG[{-1, 0, -z^(-1), 1}, w] - 8*GG[{-1, 0, z^(-1), -1}, w] + 
     8*GG[{-1, 0, z^(-1), 0}, w] - 8*GG[{-1, 0, z^(-1), 1}, w] + 
     8*GG[{-1, 0, -z, -1}, w] - 8*GG[{-1, 0, -z, 0}, w] + 
     8*GG[{-1, 0, -z, 1}, w] + 8*GG[{-1, 0, z, -1}, w] - 
     8*GG[{-1, 0, z, 0}, w] + 8*GG[{-1, 0, z, 1}, w] - 
     48*GG[{0, -1, -1, -1}, z] + 48*GG[{0, -1, -1, 0}, z] - 
     48*GG[{0, -1, -1, 1}, z] + 48*GG[{0, -1, 0, -1}, z] - 
     48*GG[{0, -1, 0, 0}, z] + 48*GG[{0, -1, 0, 1}, z] - 
     48*GG[{0, -1, 1, -1}, z] + 48*GG[{0, -1, 1, 0}, z] - 
     48*GG[{0, -1, 1, 1}, z] + 8*GG[{0, -1, -z^(-1), -1}, w] - 
     8*GG[{0, -1, -z^(-1), 0}, w] + 8*GG[{0, -1, -z^(-1), 1}, w] + 
     8*GG[{0, -1, z^(-1), -1}, w] - 8*GG[{0, -1, z^(-1), 0}, w] + 
     8*GG[{0, -1, z^(-1), 1}, w] - 8*GG[{0, -1, -z, -1}, w] + 
     8*GG[{0, -1, -z, 0}, w] - 8*GG[{0, -1, -z, 1}, w] - 
     8*GG[{0, -1, z, -1}, w] + 8*GG[{0, -1, z, 0}, w] - 
     8*GG[{0, -1, z, 1}, w] + 64*GG[{0, 0, -1, -1}, z] - 
     64*GG[{0, 0, -1, 0}, z] + 64*GG[{0, 0, -1, 1}, z] - 
     64*GG[{0, 0, 0, -1}, z] + 64*GG[{0, 0, 0, 0}, z] - 
     64*GG[{0, 0, 0, 1}, z] + 64*GG[{0, 0, 1, -1}, z] - 
     64*GG[{0, 0, 1, 0}, z] + 64*GG[{0, 0, 1, 1}, z] - 
     24*GG[{0, 0, -z^(-1), -1}, w] + 24*GG[{0, 0, -z^(-1), 0}, w] - 
     24*GG[{0, 0, -z^(-1), 1}, w] - 24*GG[{0, 0, z^(-1), -1}, w] + 
     24*GG[{0, 0, z^(-1), 0}, w] - 24*GG[{0, 0, z^(-1), 1}, w] + 
     24*GG[{0, 0, -z, -1}, w] - 24*GG[{0, 0, -z, 0}, w] + 
     24*GG[{0, 0, -z, 1}, w] + 24*GG[{0, 0, z, -1}, w] - 
     24*GG[{0, 0, z, 0}, w] + 24*GG[{0, 0, z, 1}, w] + 
     24*GG[{0, -I, -z^(-1), -1}, w] - 24*GG[{0, -I, -z^(-1), 0}, w] + 
     24*GG[{0, -I, -z^(-1), 1}, w] + 24*GG[{0, -I, z^(-1), -1}, w] - 
     24*GG[{0, -I, z^(-1), 0}, w] + 24*GG[{0, -I, z^(-1), 1}, w] - 
     24*GG[{0, -I, -z, -1}, w] + 24*GG[{0, -I, -z, 0}, w] - 
     24*GG[{0, -I, -z, 1}, w] - 24*GG[{0, -I, z, -1}, w] + 
     24*GG[{0, -I, z, 0}, w] - 24*GG[{0, -I, z, 1}, w] + 
     24*GG[{0, I, -z^(-1), -1}, w] - 24*GG[{0, I, -z^(-1), 0}, w] + 
     24*GG[{0, I, -z^(-1), 1}, w] + 24*GG[{0, I, z^(-1), -1}, w] - 
     24*GG[{0, I, z^(-1), 0}, w] + 24*GG[{0, I, z^(-1), 1}, w] - 
     24*GG[{0, I, -z, -1}, w] + 24*GG[{0, I, -z, 0}, w] - 
     24*GG[{0, I, -z, 1}, w] - 24*GG[{0, I, z, -1}, w] + 
     24*GG[{0, I, z, 0}, w] - 24*GG[{0, I, z, 1}, w] - 
     48*GG[{0, 1, -1, -1}, z] + 48*GG[{0, 1, -1, 0}, z] - 
     48*GG[{0, 1, -1, 1}, z] + 48*GG[{0, 1, 0, -1}, z] - 
     48*GG[{0, 1, 0, 0}, z] + 48*GG[{0, 1, 0, 1}, z] - 
     48*GG[{0, 1, 1, -1}, z] + 48*GG[{0, 1, 1, 0}, z] - 
     48*GG[{0, 1, 1, 1}, z] + 8*GG[{0, 1, -z^(-1), -1}, w] - 
     8*GG[{0, 1, -z^(-1), 0}, w] + 8*GG[{0, 1, -z^(-1), 1}, w] + 
     8*GG[{0, 1, z^(-1), -1}, w] - 8*GG[{0, 1, z^(-1), 0}, w] + 
     8*GG[{0, 1, z^(-1), 1}, w] - 8*GG[{0, 1, -z, -1}, w] + 
     8*GG[{0, 1, -z, 0}, w] - 8*GG[{0, 1, -z, 1}, w] - 
     8*GG[{0, 1, z, -1}, w] + 8*GG[{0, 1, z, 0}, w] - 8*GG[{0, 1, z, 1}, w] + 
     8*GG[{0, -z^(-1), -1, -1}, w] - 8*GG[{0, -z^(-1), -1, 0}, w] + 
     8*GG[{0, -z^(-1), -1, 1}, w] - 32*GG[{0, -z^(-1), 0, -1}, w] + 
     32*GG[{0, -z^(-1), 0, 0}, w] - 32*GG[{0, -z^(-1), 0, 1}, w] + 
     8*GG[{0, -z^(-1), 1, -1}, w] - 8*GG[{0, -z^(-1), 1, 0}, w] + 
     8*GG[{0, -z^(-1), 1, 1}, w] + 8*GG[{0, -z^(-1), -z^(-1), -1}, w] - 
     8*GG[{0, -z^(-1), -z^(-1), 0}, w] + 8*GG[{0, -z^(-1), -z^(-1), 1}, w] + 
     16*GG[{0, -z^(-1), z^(-1), -1}, w] - 16*GG[{0, -z^(-1), z^(-1), 0}, w] + 
     16*GG[{0, -z^(-1), z^(-1), 1}, w] + 16*GG[{0, -z^(-1), -z, -1}, w] - 
     16*GG[{0, -z^(-1), -z, 0}, w] + 16*GG[{0, -z^(-1), -z, 1}, w] + 
     8*GG[{0, -z^(-1), z, -1}, w] - 8*GG[{0, -z^(-1), z, 0}, w] + 
     8*GG[{0, -z^(-1), z, 1}, w] + 8*GG[{0, z^(-1), -1, -1}, w] - 
     8*GG[{0, z^(-1), -1, 0}, w] + 8*GG[{0, z^(-1), -1, 1}, w] - 
     32*GG[{0, z^(-1), 0, -1}, w] + 32*GG[{0, z^(-1), 0, 0}, w] - 
     32*GG[{0, z^(-1), 0, 1}, w] + 8*GG[{0, z^(-1), 1, -1}, w] - 
     8*GG[{0, z^(-1), 1, 0}, w] + 8*GG[{0, z^(-1), 1, 1}, w] + 
     16*GG[{0, z^(-1), -z^(-1), -1}, w] - 16*GG[{0, z^(-1), -z^(-1), 0}, w] + 
     16*GG[{0, z^(-1), -z^(-1), 1}, w] + 8*GG[{0, z^(-1), z^(-1), -1}, w] - 
     8*GG[{0, z^(-1), z^(-1), 0}, w] + 8*GG[{0, z^(-1), z^(-1), 1}, w] + 
     8*GG[{0, z^(-1), -z, -1}, w] - 8*GG[{0, z^(-1), -z, 0}, w] + 
     8*GG[{0, z^(-1), -z, 1}, w] + 16*GG[{0, z^(-1), z, -1}, w] - 
     16*GG[{0, z^(-1), z, 0}, w] + 16*GG[{0, z^(-1), z, 1}, w] - 
     8*GG[{0, -z, -1, -1}, w] + 8*GG[{0, -z, -1, 0}, w] - 
     8*GG[{0, -z, -1, 1}, w] + 32*GG[{0, -z, 0, -1}, w] - 
     32*GG[{0, -z, 0, 0}, w] + 32*GG[{0, -z, 0, 1}, w] - 
     8*GG[{0, -z, 1, -1}, w] + 8*GG[{0, -z, 1, 0}, w] - 
     8*GG[{0, -z, 1, 1}, w] - 16*GG[{0, -z, -z^(-1), -1}, w] + 
     16*GG[{0, -z, -z^(-1), 0}, w] - 16*GG[{0, -z, -z^(-1), 1}, w] - 
     8*GG[{0, -z, z^(-1), -1}, w] + 8*GG[{0, -z, z^(-1), 0}, w] - 
     8*GG[{0, -z, z^(-1), 1}, w] - 8*GG[{0, -z, -z, -1}, w] + 
     8*GG[{0, -z, -z, 0}, w] - 8*GG[{0, -z, -z, 1}, w] - 
     16*GG[{0, -z, z, -1}, w] + 16*GG[{0, -z, z, 0}, w] - 
     16*GG[{0, -z, z, 1}, w] - 8*GG[{0, z, -1, -1}, w] + 
     8*GG[{0, z, -1, 0}, w] - 8*GG[{0, z, -1, 1}, w] + 
     32*GG[{0, z, 0, -1}, w] - 32*GG[{0, z, 0, 0}, w] + 
     32*GG[{0, z, 0, 1}, w] - 8*GG[{0, z, 1, -1}, w] + 
     8*GG[{0, z, 1, 0}, w] - 8*GG[{0, z, 1, 1}, w] - 
     8*GG[{0, z, -z^(-1), -1}, w] + 8*GG[{0, z, -z^(-1), 0}, w] - 
     8*GG[{0, z, -z^(-1), 1}, w] - 16*GG[{0, z, z^(-1), -1}, w] + 
     16*GG[{0, z, z^(-1), 0}, w] - 16*GG[{0, z, z^(-1), 1}, w] - 
     16*GG[{0, z, -z, -1}, w] + 16*GG[{0, z, -z, 0}, w] - 
     16*GG[{0, z, -z, 1}, w] - 8*GG[{0, z, z, -1}, w] + 
     8*GG[{0, z, z, 0}, w] - 8*GG[{0, z, z, 1}, w] - 
     16*GG[{-I, 0, -1, -1}, z] + 16*GG[{-I, 0, -1, 0}, z] - 
     16*GG[{-I, 0, -1, 1}, z] + 16*GG[{-I, 0, 0, -1}, z] - 
     16*GG[{-I, 0, 0, 0}, z] + 16*GG[{-I, 0, 0, 1}, z] - 
     16*GG[{-I, 0, 1, -1}, z] + 16*GG[{-I, 0, 1, 0}, z] - 
     16*GG[{-I, 0, 1, 1}, z] - 16*GG[{I, 0, -1, -1}, z] + 
     16*GG[{I, 0, -1, 0}, z] - 16*GG[{I, 0, -1, 1}, z] + 
     16*GG[{I, 0, 0, -1}, z] - 16*GG[{I, 0, 0, 0}, z] + 
     16*GG[{I, 0, 0, 1}, z] - 16*GG[{I, 0, 1, -1}, z] + 
     16*GG[{I, 0, 1, 0}, z] - 16*GG[{I, 0, 1, 1}, z] - 
     8*GG[{1, 0, -z^(-1), -1}, w] + 8*GG[{1, 0, -z^(-1), 0}, w] - 
     8*GG[{1, 0, -z^(-1), 1}, w] - 8*GG[{1, 0, z^(-1), -1}, w] + 
     8*GG[{1, 0, z^(-1), 0}, w] - 8*GG[{1, 0, z^(-1), 1}, w] + 
     8*GG[{1, 0, -z, -1}, w] - 8*GG[{1, 0, -z, 0}, w] + 
     8*GG[{1, 0, -z, 1}, w] + 8*GG[{1, 0, z, -1}, w] - 
     8*GG[{1, 0, z, 0}, w] + 8*GG[{1, 0, z, 1}, w] + 
     GG[{0}, z]*((-4*Pi^2*GG[{-1}, w])/3 - (4*Pi^2*GG[{1}, w])/3 - 
       8*GG[{-1, 0, -z^(-1)}, w] - 8*GG[{-1, 0, z^(-1)}, w] + 
       8*GG[{-1, 0, -z}, w] + 8*GG[{-1, 0, z}, w] + 
       8*GG[{0, -1, -z^(-1)}, w] + 8*GG[{0, -1, z^(-1)}, w] - 
       8*GG[{0, -1, -z}, w] - 8*GG[{0, -1, z}, w] - 
       24*GG[{0, 0, -z^(-1)}, w] - 24*GG[{0, 0, z^(-1)}, w] + 
       24*GG[{0, 0, -z}, w] + 24*GG[{0, 0, z}, w] + 
       24*GG[{0, -I, -z^(-1)}, w] + 24*GG[{0, -I, z^(-1)}, w] - 
       24*GG[{0, -I, -z}, w] - 24*GG[{0, -I, z}, w] + 
       24*GG[{0, I, -z^(-1)}, w] + 24*GG[{0, I, z^(-1)}, w] - 
       24*GG[{0, I, -z}, w] - 24*GG[{0, I, z}, w] + 
       8*GG[{0, 1, -z^(-1)}, w] + 8*GG[{0, 1, z^(-1)}, w] - 
       8*GG[{0, 1, -z}, w] - 8*GG[{0, 1, z}, w] + 8*GG[{0, -z^(-1), -1}, w] - 
       32*GG[{0, -z^(-1), 0}, w] + 8*GG[{0, -z^(-1), 1}, w] + 
       8*GG[{0, -z^(-1), -z^(-1)}, w] + 16*GG[{0, -z^(-1), z^(-1)}, w] + 
       16*GG[{0, -z^(-1), -z}, w] + 8*GG[{0, -z^(-1), z}, w] + 
       8*GG[{0, z^(-1), -1}, w] - 32*GG[{0, z^(-1), 0}, w] + 
       8*GG[{0, z^(-1), 1}, w] + 16*GG[{0, z^(-1), -z^(-1)}, w] + 
       8*GG[{0, z^(-1), z^(-1)}, w] + 8*GG[{0, z^(-1), -z}, w] + 
       16*GG[{0, z^(-1), z}, w] - 8*GG[{0, -z, -1}, w] + 
       32*GG[{0, -z, 0}, w] - 8*GG[{0, -z, 1}, w] - 
       16*GG[{0, -z, -z^(-1)}, w] - 8*GG[{0, -z, z^(-1)}, w] - 
       8*GG[{0, -z, -z}, w] - 16*GG[{0, -z, z}, w] - 8*GG[{0, z, -1}, w] + 
       32*GG[{0, z, 0}, w] - 8*GG[{0, z, 1}, w] - 8*GG[{0, z, -z^(-1)}, w] - 
       16*GG[{0, z, z^(-1)}, w] - 16*GG[{0, z, -z}, w] - 8*GG[{0, z, z}, w] - 
       8*GG[{1, 0, -z^(-1)}, w] - 8*GG[{1, 0, z^(-1)}, w] + 
       8*GG[{1, 0, -z}, w] + 8*GG[{1, 0, z}, w] - 18*Zeta[3]) + 
     Log[mb^2/mu^2]*(GG[{0}, w]*((-8*Pi^2)/3 + 16*GG[{0, -1}, z] - 
         16*GG[{0, 0}, z] + 16*GG[{0, 1}, z]) - 8*GG[{1}, z]*
        GG[{0, -z^(-1)}, w] + GG[{0}, z]*((4*Pi^2)/3 + 
         8*GG[{0, -z^(-1)}, w] + 8*GG[{0, z^(-1)}, w] - 8*GG[{0, -z}, w] - 
         8*GG[{0, z}, w]) + GG[{1}, z]*(-8*GG[{0, z^(-1)}, w] + 
         8*GG[{0, -z}, w] + 8*GG[{0, z}, w]) + GG[{-1}, z]*
        (-8*GG[{0, -z^(-1)}, w] - 8*GG[{0, z^(-1)}, w] + 8*GG[{0, -z}, w] + 
         8*GG[{0, z}, w]) + 16*GG[{0, -1, -1}, z] - 16*GG[{0, -1, 0}, z] + 
       16*GG[{0, -1, 1}, z] - 16*GG[{0, 0, -1}, z] + 16*GG[{0, 0, 0}, z] - 
       16*GG[{0, 0, 1}, z] + 16*GG[{0, 1, -1}, z] - 16*GG[{0, 1, 0}, z] + 
       16*GG[{0, 1, 1}, z] + 8*GG[{0, -z^(-1), -1}, w] - 
       8*GG[{0, -z^(-1), 0}, w] + 8*GG[{0, -z^(-1), 1}, w] + 
       8*GG[{0, z^(-1), -1}, w] - 8*GG[{0, z^(-1), 0}, w] + 
       8*GG[{0, z^(-1), 1}, w] - 8*GG[{0, -z, -1}, w] + 8*GG[{0, -z, 0}, w] - 
       8*GG[{0, -z, 1}, w] - 8*GG[{0, z, -1}, w] + 8*GG[{0, z, 0}, w] - 
       8*GG[{0, z, 1}, w] - 4*Zeta[3]) + 4*GG[{-I}, z]*Zeta[3] + 
     4*GG[{I}, z]*Zeta[3] + GG[{-1}, w]*(-16*GG[{0, -1, -1}, z] + 
       16*GG[{0, -1, 0}, z] - 16*GG[{0, -1, 1}, z] + 16*GG[{0, 0, -1}, z] - 
       16*GG[{0, 0, 0}, z] + 16*GG[{0, 0, 1}, z] - 16*GG[{0, 1, -1}, z] + 
       16*GG[{0, 1, 0}, z] - 16*GG[{0, 1, 1}, z] + 4*Zeta[3]) + 
     GG[{1}, w]*(-16*GG[{0, -1, -1}, z] + 16*GG[{0, -1, 0}, z] - 
       16*GG[{0, -1, 1}, z] + 16*GG[{0, 0, -1}, z] - 16*GG[{0, 0, 0}, z] + 
       16*GG[{0, 0, 1}, z] - 16*GG[{0, 1, -1}, z] + 16*GG[{0, 1, 0}, z] - 
       16*GG[{0, 1, 1}, z] + 4*Zeta[3]) + 
     GG[{0}, w]*(-6*Pi^2*GG[{0}, z] + (8*Pi^2*GG[{-I}, z])/3 + 
       (8*Pi^2*GG[{I}, z])/3 - 48*GG[{0, -1, -1}, z] + 48*GG[{0, -1, 0}, z] - 
       48*GG[{0, -1, 1}, z] + 64*GG[{0, 0, -1}, z] - 64*GG[{0, 0, 0}, z] + 
       64*GG[{0, 0, 1}, z] - 48*GG[{0, 1, -1}, z] + 48*GG[{0, 1, 0}, z] - 
       48*GG[{0, 1, 1}, z] - 16*GG[{-I, 0, -1}, z] + 16*GG[{-I, 0, 0}, z] - 
       16*GG[{-I, 0, 1}, z] - 16*GG[{I, 0, -1}, z] + 16*GG[{I, 0, 0}, z] - 
       16*GG[{I, 0, 1}, z] + 18*Zeta[3])), 
 MI["fam1", 12] -> -(ep*GG[{0}, w]) + 
   ep^2*(-Pi^2/4 + (-GG[{-1}, z] - GG[{1}, z])*GG[{-z^(-1)}, w] + 
     GG[{0}, z]*(GG[{-z^(-1)}, w] + GG[{z^(-1)}, w] - GG[{-z}, w] - 
       GG[{z}, w]) + GG[{-1}, z]*(-GG[{z^(-1)}, w] + GG[{-z}, w] + 
       GG[{z}, w]) + GG[{1}, z]*(-GG[{z^(-1)}, w] + GG[{-z}, w] + 
       GG[{z}, w]) + 2*GG[{-1, 0}, w] + 2*GG[{0, -1}, z] - 8*GG[{0, 0}, w] - 
     2*GG[{0, 0}, z] + 2*GG[{0, 1}, z] + 6*GG[{-I, 0}, w] + 6*GG[{I, 0}, w] + 
     2*GG[{1, 0}, w] + GG[{-z^(-1), -1}, w] - GG[{-z^(-1), 0}, w] + 
     GG[{-z^(-1), 1}, w] + GG[{z^(-1), -1}, w] - GG[{z^(-1), 0}, w] + 
     GG[{z^(-1), 1}, w] - GG[{-z, -1}, w] + GG[{-z, 0}, w] - GG[{-z, 1}, w] - 
     GG[{z, -1}, w] + GG[{z, 0}, w] - GG[{z, 1}, w] + 
     2*GG[{0}, w]*Log[mb^2/mu^2]) + ep^3*((-2*Pi^2*GG[{-I}, z])/3 - 
     (2*Pi^2*GG[{I}, z])/3 + GG[{-I}, w]*((3*Pi^2)/2 - 12*GG[{0, -1}, z] + 
       12*GG[{0, 0}, z] - 12*GG[{0, 1}, z]) + 
     GG[{I}, w]*((3*Pi^2)/2 - 12*GG[{0, -1}, z] + 12*GG[{0, 0}, z] - 
       12*GG[{0, 1}, z]) + GG[{-1}, w]*(Pi^2/2 - 4*GG[{0, -1}, z] + 
       4*GG[{0, 0}, z] - 4*GG[{0, 1}, z]) + 
     GG[{1}, w]*(Pi^2/2 - 4*GG[{0, -1}, z] + 4*GG[{0, 0}, z] - 
       4*GG[{0, 1}, z]) + GG[{0}, w]*(-2*Pi^2 + 16*GG[{0, -1}, z] - 
       16*GG[{0, 0}, z] + 16*GG[{0, 1}, z]) + GG[{-z^(-1)}, w]*
      (-8*GG[{-1, -1}, z] + 8*GG[{-1, 0}, z] - 8*GG[{-1, 1}, z] + 
       8*GG[{0, -1}, z] - 8*GG[{0, 0}, z] + 8*GG[{0, 1}, z] - 
       8*GG[{1, -1}, z] + 8*GG[{1, 0}, z] - 8*GG[{1, 1}, z]) + 
     GG[{z^(-1)}, w]*(-Pi^2 - 8*GG[{-1, -1}, z] + 8*GG[{-1, 0}, z] - 
       8*GG[{-1, 1}, z] + 8*GG[{0, -1}, z] - 8*GG[{0, 0}, z] + 
       8*GG[{0, 1}, z] - 8*GG[{1, -1}, z] + 8*GG[{1, 0}, z] - 
       8*GG[{1, 1}, z]) + GG[{z}, w]*(8*GG[{-1, -1}, z] - 8*GG[{-1, 0}, z] + 
       8*GG[{-1, 1}, z] - 8*GG[{0, -1}, z] + 8*GG[{0, 0}, z] - 
       8*GG[{0, 1}, z] + 8*GG[{1, -1}, z] - 8*GG[{1, 0}, z] + 
       8*GG[{1, 1}, z]) + GG[{-z}, w]*(Pi^2 + 8*GG[{-1, -1}, z] - 
       8*GG[{-1, 0}, z] + 8*GG[{-1, 1}, z] - 8*GG[{0, -1}, z] + 
       8*GG[{0, 0}, z] - 8*GG[{0, 1}, z] + 8*GG[{1, -1}, z] - 
       8*GG[{1, 0}, z] + 8*GG[{1, 1}, z]) + 
     GG[{-1}, z]*(2*GG[{-1, -z^(-1)}, w] + 2*GG[{-1, z^(-1)}, w] - 
       2*GG[{-1, -z}, w] - 2*GG[{-1, z}, w] - 8*GG[{0, -z^(-1)}, w] - 
       8*GG[{0, z^(-1)}, w] + 8*GG[{0, -z}, w] + 8*GG[{0, z}, w] + 
       6*GG[{-I, -z^(-1)}, w] + 6*GG[{-I, z^(-1)}, w] - 6*GG[{-I, -z}, w] - 
       6*GG[{-I, z}, w] + 6*GG[{I, -z^(-1)}, w] + 6*GG[{I, z^(-1)}, w] - 
       6*GG[{I, -z}, w] - 6*GG[{I, z}, w] + 2*GG[{1, -z^(-1)}, w] + 
       2*GG[{1, z^(-1)}, w] - 2*GG[{1, -z}, w] - 2*GG[{1, z}, w] + 
       2*GG[{-z^(-1), -1}, w] - 8*GG[{-z^(-1), 0}, w] + 
       2*GG[{-z^(-1), 1}, w] + 2*GG[{-z^(-1), -z^(-1)}, w] + 
       4*GG[{-z^(-1), z^(-1)}, w] + 4*GG[{-z^(-1), -z}, w] + 
       2*GG[{-z^(-1), z}, w] + 2*GG[{z^(-1), -1}, w] - 8*GG[{z^(-1), 0}, w] + 
       2*GG[{z^(-1), 1}, w] + 4*GG[{z^(-1), -z^(-1)}, w] + 
       2*GG[{z^(-1), z^(-1)}, w] + 2*GG[{z^(-1), -z}, w] + 
       4*GG[{z^(-1), z}, w] - 2*GG[{-z, -1}, w] + 8*GG[{-z, 0}, w] - 
       2*GG[{-z, 1}, w] - 4*GG[{-z, -z^(-1)}, w] - 2*GG[{-z, z^(-1)}, w] - 
       2*GG[{-z, -z}, w] - 4*GG[{-z, z}, w] - 2*GG[{z, -1}, w] + 
       8*GG[{z, 0}, w] - 2*GG[{z, 1}, w] - 2*GG[{z, -z^(-1)}, w] - 
       4*GG[{z, z^(-1)}, w] - 4*GG[{z, -z}, w] - 2*GG[{z, z}, w]) + 
     GG[{1}, z]*(2*GG[{-1, -z^(-1)}, w] + 2*GG[{-1, z^(-1)}, w] - 
       2*GG[{-1, -z}, w] - 2*GG[{-1, z}, w] - 8*GG[{0, -z^(-1)}, w] - 
       8*GG[{0, z^(-1)}, w] + 8*GG[{0, -z}, w] + 8*GG[{0, z}, w] + 
       6*GG[{-I, -z^(-1)}, w] + 6*GG[{-I, z^(-1)}, w] - 6*GG[{-I, -z}, w] - 
       6*GG[{-I, z}, w] + 6*GG[{I, -z^(-1)}, w] + 6*GG[{I, z^(-1)}, w] - 
       6*GG[{I, -z}, w] - 6*GG[{I, z}, w] + 2*GG[{1, -z^(-1)}, w] + 
       2*GG[{1, z^(-1)}, w] - 2*GG[{1, -z}, w] - 2*GG[{1, z}, w] + 
       2*GG[{-z^(-1), -1}, w] - 8*GG[{-z^(-1), 0}, w] + 
       2*GG[{-z^(-1), 1}, w] + 2*GG[{-z^(-1), -z^(-1)}, w] + 
       4*GG[{-z^(-1), z^(-1)}, w] + 4*GG[{-z^(-1), -z}, w] + 
       2*GG[{-z^(-1), z}, w] + 2*GG[{z^(-1), -1}, w] - 8*GG[{z^(-1), 0}, w] + 
       2*GG[{z^(-1), 1}, w] + 4*GG[{z^(-1), -z^(-1)}, w] + 
       2*GG[{z^(-1), z^(-1)}, w] + 2*GG[{z^(-1), -z}, w] + 
       4*GG[{z^(-1), z}, w] - 2*GG[{-z, -1}, w] + 8*GG[{-z, 0}, w] - 
       2*GG[{-z, 1}, w] - 4*GG[{-z, -z^(-1)}, w] - 2*GG[{-z, z^(-1)}, w] - 
       2*GG[{-z, -z}, w] - 4*GG[{-z, z}, w] - 2*GG[{z, -1}, w] + 
       8*GG[{z, 0}, w] - 2*GG[{z, 1}, w] - 2*GG[{z, -z^(-1)}, w] - 
       4*GG[{z, z^(-1)}, w] - 4*GG[{z, -z}, w] - 2*GG[{z, z}, w]) + 
     GG[{0}, z]*((11*Pi^2)/6 - 2*GG[{-1, -z^(-1)}, w] - 
       2*GG[{-1, z^(-1)}, w] + 2*GG[{-1, -z}, w] + 2*GG[{-1, z}, w] + 
       8*GG[{0, -z^(-1)}, w] + 8*GG[{0, z^(-1)}, w] - 8*GG[{0, -z}, w] - 
       8*GG[{0, z}, w] - 6*GG[{-I, -z^(-1)}, w] - 6*GG[{-I, z^(-1)}, w] + 
       6*GG[{-I, -z}, w] + 6*GG[{-I, z}, w] - 6*GG[{I, -z^(-1)}, w] - 
       6*GG[{I, z^(-1)}, w] + 6*GG[{I, -z}, w] + 6*GG[{I, z}, w] - 
       2*GG[{1, -z^(-1)}, w] - 2*GG[{1, z^(-1)}, w] + 2*GG[{1, -z}, w] + 
       2*GG[{1, z}, w] - 2*GG[{-z^(-1), -1}, w] + 8*GG[{-z^(-1), 0}, w] - 
       2*GG[{-z^(-1), 1}, w] - 2*GG[{-z^(-1), -z^(-1)}, w] - 
       4*GG[{-z^(-1), z^(-1)}, w] - 4*GG[{-z^(-1), -z}, w] - 
       2*GG[{-z^(-1), z}, w] - 2*GG[{z^(-1), -1}, w] + 8*GG[{z^(-1), 0}, w] - 
       2*GG[{z^(-1), 1}, w] - 4*GG[{z^(-1), -z^(-1)}, w] - 
       2*GG[{z^(-1), z^(-1)}, w] - 2*GG[{z^(-1), -z}, w] - 
       4*GG[{z^(-1), z}, w] + 2*GG[{-z, -1}, w] - 8*GG[{-z, 0}, w] + 
       2*GG[{-z, 1}, w] + 4*GG[{-z, -z^(-1)}, w] + 2*GG[{-z, z^(-1)}, w] + 
       2*GG[{-z, -z}, w] + 4*GG[{-z, z}, w] + 2*GG[{z, -1}, w] - 
       8*GG[{z, 0}, w] + 2*GG[{z, 1}, w] + 2*GG[{z, -z^(-1)}, w] + 
       4*GG[{z, z^(-1)}, w] + 4*GG[{z, -z}, w] + 2*GG[{z, z}, w]) - 
     4*GG[{-1, -1, 0}, w] + 16*GG[{-1, 0, 0}, w] - 12*GG[{-1, -I, 0}, w] - 
     12*GG[{-1, I, 0}, w] - 4*GG[{-1, 1, 0}, w] - 
     2*GG[{-1, -z^(-1), -1}, w] + 2*GG[{-1, -z^(-1), 0}, w] - 
     2*GG[{-1, -z^(-1), 1}, w] - 2*GG[{-1, z^(-1), -1}, w] + 
     2*GG[{-1, z^(-1), 0}, w] - 2*GG[{-1, z^(-1), 1}, w] + 
     2*GG[{-1, -z, -1}, w] - 2*GG[{-1, -z, 0}, w] + 2*GG[{-1, -z, 1}, w] + 
     2*GG[{-1, z, -1}, w] - 2*GG[{-1, z, 0}, w] + 2*GG[{-1, z, 1}, w] + 
     16*GG[{0, -1, -1}, z] + 16*GG[{0, -1, 0}, w] - 16*GG[{0, -1, 0}, z] + 
     16*GG[{0, -1, 1}, z] - 20*GG[{0, 0, -1}, z] - 40*GG[{0, 0, 0}, w] + 
     20*GG[{0, 0, 0}, z] - 20*GG[{0, 0, 1}, z] + 48*GG[{0, -I, 0}, w] + 
     48*GG[{0, I, 0}, w] + 16*GG[{0, 1, -1}, z] + 16*GG[{0, 1, 0}, w] - 
     16*GG[{0, 1, 0}, z] + 16*GG[{0, 1, 1}, z] + 8*GG[{0, -z^(-1), -1}, w] - 
     8*GG[{0, -z^(-1), 0}, w] + 8*GG[{0, -z^(-1), 1}, w] + 
     8*GG[{0, z^(-1), -1}, w] - 8*GG[{0, z^(-1), 0}, w] + 
     8*GG[{0, z^(-1), 1}, w] - 8*GG[{0, -z, -1}, w] + 8*GG[{0, -z, 0}, w] - 
     8*GG[{0, -z, 1}, w] - 8*GG[{0, z, -1}, w] + 8*GG[{0, z, 0}, w] - 
     8*GG[{0, z, 1}, w] - 12*GG[{-I, -1, 0}, w] + 4*GG[{-I, 0, -1}, z] + 
     48*GG[{-I, 0, 0}, w] - 4*GG[{-I, 0, 0}, z] + 4*GG[{-I, 0, 1}, z] - 
     36*GG[{-I, -I, 0}, w] - 36*GG[{-I, I, 0}, w] - 12*GG[{-I, 1, 0}, w] - 
     6*GG[{-I, -z^(-1), -1}, w] + 6*GG[{-I, -z^(-1), 0}, w] - 
     6*GG[{-I, -z^(-1), 1}, w] - 6*GG[{-I, z^(-1), -1}, w] + 
     6*GG[{-I, z^(-1), 0}, w] - 6*GG[{-I, z^(-1), 1}, w] + 
     6*GG[{-I, -z, -1}, w] - 6*GG[{-I, -z, 0}, w] + 6*GG[{-I, -z, 1}, w] + 
     6*GG[{-I, z, -1}, w] - 6*GG[{-I, z, 0}, w] + 6*GG[{-I, z, 1}, w] - 
     12*GG[{I, -1, 0}, w] + 4*GG[{I, 0, -1}, z] + 48*GG[{I, 0, 0}, w] - 
     4*GG[{I, 0, 0}, z] + 4*GG[{I, 0, 1}, z] - 36*GG[{I, -I, 0}, w] - 
     36*GG[{I, I, 0}, w] - 12*GG[{I, 1, 0}, w] - 6*GG[{I, -z^(-1), -1}, w] + 
     6*GG[{I, -z^(-1), 0}, w] - 6*GG[{I, -z^(-1), 1}, w] - 
     6*GG[{I, z^(-1), -1}, w] + 6*GG[{I, z^(-1), 0}, w] - 
     6*GG[{I, z^(-1), 1}, w] + 6*GG[{I, -z, -1}, w] - 6*GG[{I, -z, 0}, w] + 
     6*GG[{I, -z, 1}, w] + 6*GG[{I, z, -1}, w] - 6*GG[{I, z, 0}, w] + 
     6*GG[{I, z, 1}, w] - 4*GG[{1, -1, 0}, w] + 16*GG[{1, 0, 0}, w] - 
     12*GG[{1, -I, 0}, w] - 12*GG[{1, I, 0}, w] - 4*GG[{1, 1, 0}, w] - 
     2*GG[{1, -z^(-1), -1}, w] + 2*GG[{1, -z^(-1), 0}, w] - 
     2*GG[{1, -z^(-1), 1}, w] - 2*GG[{1, z^(-1), -1}, w] + 
     2*GG[{1, z^(-1), 0}, w] - 2*GG[{1, z^(-1), 1}, w] + 
     2*GG[{1, -z, -1}, w] - 2*GG[{1, -z, 0}, w] + 2*GG[{1, -z, 1}, w] + 
     2*GG[{1, z, -1}, w] - 2*GG[{1, z, 0}, w] + 2*GG[{1, z, 1}, w] - 
     2*GG[{-z^(-1), -1, -1}, w] + 2*GG[{-z^(-1), -1, 0}, w] - 
     2*GG[{-z^(-1), -1, 1}, w] + 8*GG[{-z^(-1), 0, -1}, w] - 
     8*GG[{-z^(-1), 0, 0}, w] + 8*GG[{-z^(-1), 0, 1}, w] - 
     2*GG[{-z^(-1), 1, -1}, w] + 2*GG[{-z^(-1), 1, 0}, w] - 
     2*GG[{-z^(-1), 1, 1}, w] - 2*GG[{-z^(-1), -z^(-1), -1}, w] + 
     2*GG[{-z^(-1), -z^(-1), 0}, w] - 2*GG[{-z^(-1), -z^(-1), 1}, w] - 
     4*GG[{-z^(-1), z^(-1), -1}, w] + 4*GG[{-z^(-1), z^(-1), 0}, w] - 
     4*GG[{-z^(-1), z^(-1), 1}, w] - 4*GG[{-z^(-1), -z, -1}, w] + 
     4*GG[{-z^(-1), -z, 0}, w] - 4*GG[{-z^(-1), -z, 1}, w] - 
     2*GG[{-z^(-1), z, -1}, w] + 2*GG[{-z^(-1), z, 0}, w] - 
     2*GG[{-z^(-1), z, 1}, w] - 2*GG[{z^(-1), -1, -1}, w] + 
     2*GG[{z^(-1), -1, 0}, w] - 2*GG[{z^(-1), -1, 1}, w] + 
     8*GG[{z^(-1), 0, -1}, w] - 8*GG[{z^(-1), 0, 0}, w] + 
     8*GG[{z^(-1), 0, 1}, w] - 2*GG[{z^(-1), 1, -1}, w] + 
     2*GG[{z^(-1), 1, 0}, w] - 2*GG[{z^(-1), 1, 1}, w] - 
     4*GG[{z^(-1), -z^(-1), -1}, w] + 4*GG[{z^(-1), -z^(-1), 0}, w] - 
     4*GG[{z^(-1), -z^(-1), 1}, w] - 2*GG[{z^(-1), z^(-1), -1}, w] + 
     2*GG[{z^(-1), z^(-1), 0}, w] - 2*GG[{z^(-1), z^(-1), 1}, w] - 
     2*GG[{z^(-1), -z, -1}, w] + 2*GG[{z^(-1), -z, 0}, w] - 
     2*GG[{z^(-1), -z, 1}, w] - 4*GG[{z^(-1), z, -1}, w] + 
     4*GG[{z^(-1), z, 0}, w] - 4*GG[{z^(-1), z, 1}, w] + 
     2*GG[{-z, -1, -1}, w] - 2*GG[{-z, -1, 0}, w] + 2*GG[{-z, -1, 1}, w] - 
     8*GG[{-z, 0, -1}, w] + 8*GG[{-z, 0, 0}, w] - 8*GG[{-z, 0, 1}, w] + 
     2*GG[{-z, 1, -1}, w] - 2*GG[{-z, 1, 0}, w] + 2*GG[{-z, 1, 1}, w] + 
     4*GG[{-z, -z^(-1), -1}, w] - 4*GG[{-z, -z^(-1), 0}, w] + 
     4*GG[{-z, -z^(-1), 1}, w] + 2*GG[{-z, z^(-1), -1}, w] - 
     2*GG[{-z, z^(-1), 0}, w] + 2*GG[{-z, z^(-1), 1}, w] + 
     2*GG[{-z, -z, -1}, w] - 2*GG[{-z, -z, 0}, w] + 2*GG[{-z, -z, 1}, w] + 
     4*GG[{-z, z, -1}, w] - 4*GG[{-z, z, 0}, w] + 4*GG[{-z, z, 1}, w] + 
     2*GG[{z, -1, -1}, w] - 2*GG[{z, -1, 0}, w] + 2*GG[{z, -1, 1}, w] - 
     8*GG[{z, 0, -1}, w] + 8*GG[{z, 0, 0}, w] - 8*GG[{z, 0, 1}, w] + 
     2*GG[{z, 1, -1}, w] - 2*GG[{z, 1, 0}, w] + 2*GG[{z, 1, 1}, w] + 
     2*GG[{z, -z^(-1), -1}, w] - 2*GG[{z, -z^(-1), 0}, w] + 
     2*GG[{z, -z^(-1), 1}, w] + 4*GG[{z, z^(-1), -1}, w] - 
     4*GG[{z, z^(-1), 0}, w] + 4*GG[{z, z^(-1), 1}, w] + 
     4*GG[{z, -z, -1}, w] - 4*GG[{z, -z, 0}, w] + 4*GG[{z, -z, 1}, w] + 
     2*GG[{z, z, -1}, w] - 2*GG[{z, z, 0}, w] + 2*GG[{z, z, 1}, w] + 
     (Pi^2/2 + (2*GG[{-1}, z] + 2*GG[{1}, z])*GG[{-z^(-1)}, w] + 
       GG[{-1}, z]*(2*GG[{z^(-1)}, w] - 2*GG[{-z}, w] - 2*GG[{z}, w]) + 
       GG[{1}, z]*(2*GG[{z^(-1)}, w] - 2*GG[{-z}, w] - 2*GG[{z}, w]) + 
       GG[{0}, z]*(-2*GG[{-z^(-1)}, w] - 2*GG[{z^(-1)}, w] + 2*GG[{-z}, w] + 
         2*GG[{z}, w]) - 4*GG[{-1, 0}, w] - 4*GG[{0, -1}, z] + 
       16*GG[{0, 0}, w] + 4*GG[{0, 0}, z] - 4*GG[{0, 1}, z] - 
       12*GG[{-I, 0}, w] - 12*GG[{I, 0}, w] - 4*GG[{1, 0}, w] - 
       2*GG[{-z^(-1), -1}, w] + 2*GG[{-z^(-1), 0}, w] - 
       2*GG[{-z^(-1), 1}, w] - 2*GG[{z^(-1), -1}, w] + 2*GG[{z^(-1), 0}, w] - 
       2*GG[{z^(-1), 1}, w] + 2*GG[{-z, -1}, w] - 2*GG[{-z, 0}, w] + 
       2*GG[{-z, 1}, w] + 2*GG[{z, -1}, w] - 2*GG[{z, 0}, w] + 
       2*GG[{z, 1}, w])*Log[mb^2/mu^2] - 2*GG[{0}, w]*Log[mb^2/mu^2]^2) + 
   ep^4*((-251*Pi^4)/720 + GG[{-1}, 1]*(-4*Pi^2*GG[{-z^(-1)}, w] + 
       4*Pi^2*GG[{z^(-1)}, w] - 4*Pi^2*GG[{-z}, w] + 4*Pi^2*GG[{z}, w]) + 
     (4*Pi^2*GG[{0, -I}, z])/3 + (4*Pi^2*GG[{0, I}, z])/3 + 
     GG[{0, -I}, w]*(12*Pi^2 - 96*GG[{0, 1}, z]) + 
     GG[{0, I}, w]*(12*Pi^2 - 96*GG[{0, 1}, z]) + 
     GG[{0, 1}, w]*(4*Pi^2 - 32*GG[{0, 1}, z]) + 
     GG[{-1, 0}, w]*(4*Pi^2 - 32*GG[{0, -1}, z] + 32*GG[{0, 0}, z] - 
       32*GG[{0, 1}, z]) + GG[{0, -1}, w]*(4*Pi^2 - 32*GG[{0, -1}, z] + 
       32*GG[{0, 0}, z] - 32*GG[{0, 1}, z]) + GG[{-1, -1}, w]*
      (-Pi^2 + 8*GG[{0, -1}, z] - 8*GG[{0, 0}, z] + 8*GG[{0, 1}, z]) + 
     GG[{-1, 1}, w]*(-Pi^2 + 8*GG[{0, -1}, z] - 8*GG[{0, 0}, z] + 
       8*GG[{0, 1}, z]) + GG[{-1, -I}, w]*(-3*Pi^2 + 24*GG[{0, -1}, z] - 
       24*GG[{0, 0}, z] + 24*GG[{0, 1}, z]) + GG[{-1, I}, w]*
      (-3*Pi^2 + 24*GG[{0, -1}, z] - 24*GG[{0, 0}, z] + 24*GG[{0, 1}, z]) + 
     GG[{0, 0}, w]*(-10*Pi^2 - 80*GG[{0, 0}, z] + 80*GG[{0, 1}, z]) - 
     3*Pi^2*GG[{-I, -1}, w] + 12*Pi^2*GG[{-I, 0}, w] + 
     (11*Pi^2*GG[{-I, 0}, z])/3 - 9*Pi^2*GG[{-I, -I}, w] - 
     (4*Pi^2*GG[{-I, -I}, z])/3 - 9*Pi^2*GG[{-I, I}, w] - 
     (4*Pi^2*GG[{-I, I}, z])/3 - 3*Pi^2*GG[{-I, 1}, w] - 
     3*Pi^2*GG[{I, -1}, w] + 12*Pi^2*GG[{I, 0}, w] + 
     (11*Pi^2*GG[{I, 0}, z])/3 - 9*Pi^2*GG[{I, -I}, w] - 
     (4*Pi^2*GG[{I, -I}, z])/3 - 9*Pi^2*GG[{I, I}, w] - 
     (4*Pi^2*GG[{I, I}, z])/3 - 3*Pi^2*GG[{I, 1}, w] - Pi^2*GG[{1, -1}, w] + 
     4*Pi^2*GG[{1, 0}, w] - 3*Pi^2*GG[{1, -I}, w] - 3*Pi^2*GG[{1, I}, w] - 
     Pi^2*GG[{1, 1}, w] + GG[{0, -z^(-1)}, w]*(-64*GG[{1, -1}, z] + 
       64*GG[{1, 0}, z] - 64*GG[{1, 1}, z]) + GG[{0, z^(-1)}, w]*
      (-8*Pi^2 - 64*GG[{1, -1}, z] + 64*GG[{1, 0}, z] - 64*GG[{1, 1}, z]) + 
     GG[{-I, z}, w]*(-48*GG[{1, -1}, z] + 48*GG[{1, 0}, z] - 
       48*GG[{1, 1}, z]) + GG[{I, z}, w]*(-48*GG[{1, -1}, z] + 
       48*GG[{1, 0}, z] - 48*GG[{1, 1}, z]) + GG[{-I, -z}, w]*
      (-6*Pi^2 - 48*GG[{1, -1}, z] + 48*GG[{1, 0}, z] - 48*GG[{1, 1}, z]) + 
     GG[{I, -z}, w]*(-6*Pi^2 - 48*GG[{1, -1}, z] + 48*GG[{1, 0}, z] - 
       48*GG[{1, 1}, z]) + GG[{-1, z}, w]*(16*GG[{0, -1}, z] - 
       16*GG[{0, 0}, z] + 16*GG[{0, 1}, z] - 16*GG[{1, -1}, z] + 
       16*GG[{1, 0}, z] - 16*GG[{1, 1}, z]) + GG[{-1, -z}, w]*
      (-2*Pi^2 + 16*GG[{0, -1}, z] - 16*GG[{0, 0}, z] + 16*GG[{0, 1}, z] - 
       16*GG[{1, -1}, z] + 16*GG[{1, 0}, z] - 16*GG[{1, 1}, z]) + 
     GG[{-1, -z^(-1)}, w]*(-16*GG[{0, -1}, z] + 16*GG[{0, 0}, z] - 
       16*GG[{0, 1}, z] + 16*GG[{1, -1}, z] - 16*GG[{1, 0}, z] + 
       16*GG[{1, 1}, z]) + GG[{-1, z^(-1)}, w]*(2*Pi^2 - 16*GG[{0, -1}, z] + 
       16*GG[{0, 0}, z] - 16*GG[{0, 1}, z] + 16*GG[{1, -1}, z] - 
       16*GG[{1, 0}, z] + 16*GG[{1, 1}, z]) + GG[{-I, -z^(-1)}, w]*
      (48*GG[{1, -1}, z] - 48*GG[{1, 0}, z] + 48*GG[{1, 1}, z]) + 
     GG[{I, -z^(-1)}, w]*(48*GG[{1, -1}, z] - 48*GG[{1, 0}, z] + 
       48*GG[{1, 1}, z]) + GG[{-I, z^(-1)}, w]*(6*Pi^2 + 48*GG[{1, -1}, z] - 
       48*GG[{1, 0}, z] + 48*GG[{1, 1}, z]) + GG[{I, z^(-1)}, w]*
      (6*Pi^2 + 48*GG[{1, -1}, z] - 48*GG[{1, 0}, z] + 48*GG[{1, 1}, z]) + 
     GG[{0, z}, w]*(64*GG[{1, -1}, z] - 64*GG[{1, 0}, z] + 
       64*GG[{1, 1}, z]) + GG[{0, -z}, w]*(8*Pi^2 + 64*GG[{1, -1}, z] - 
       64*GG[{1, 0}, z] + 64*GG[{1, 1}, z]) + 2*Pi^2*GG[{1, z^(-1)}, w] - 
     2*Pi^2*GG[{1, -z}, w] - 2*Pi^2*GG[{-z^(-1), -1}, w] - 
     2*Pi^2*GG[{-z^(-1), 0}, w] - 2*Pi^2*GG[{-z^(-1), 1}, w] + 
     4*Pi^2*GG[{-z^(-1), z^(-1)}, w] + 4*Pi^2*GG[{-z^(-1), -z}, w] - 
     2*Pi^2*GG[{z^(-1), 0}, w] + 2*Pi^2*GG[{z^(-1), z^(-1)}, w] + 
     2*Pi^2*GG[{z^(-1), -z}, w] + 2*Pi^2*GG[{-z, 0}, w] - 
     2*Pi^2*GG[{-z, z^(-1)}, w] - 2*Pi^2*GG[{-z, -z}, w] + 
     2*Pi^2*GG[{z, -1}, w] + 2*Pi^2*GG[{z, 0}, w] + 2*Pi^2*GG[{z, 1}, w] - 
     4*Pi^2*GG[{z, z^(-1)}, w] - 4*Pi^2*GG[{z, -z}, w] + 
     GG[{1, -1}, z]*(16*GG[{1, -z^(-1)}, w] + 16*GG[{1, z^(-1)}, w] - 
       16*GG[{1, -z}, w] - 16*GG[{1, z}, w] - 8*GG[{-z^(-1), -1}, w] - 
       40*GG[{-z^(-1), 0}, w] - 8*GG[{-z^(-1), 1}, w] + 
       16*GG[{-z^(-1), -z^(-1)}, w] + 32*GG[{-z^(-1), z^(-1)}, w] + 
       32*GG[{-z^(-1), -z}, w] + 16*GG[{-z^(-1), z}, w] - 
       8*GG[{z^(-1), -1}, w] - 40*GG[{z^(-1), 0}, w] - 8*GG[{z^(-1), 1}, w] + 
       32*GG[{z^(-1), -z^(-1)}, w] + 16*GG[{z^(-1), z^(-1)}, w] + 
       16*GG[{z^(-1), -z}, w] + 32*GG[{z^(-1), z}, w] + 8*GG[{-z, -1}, w] + 
       40*GG[{-z, 0}, w] + 8*GG[{-z, 1}, w] - 32*GG[{-z, -z^(-1)}, w] - 
       16*GG[{-z, z^(-1)}, w] - 16*GG[{-z, -z}, w] - 32*GG[{-z, z}, w] + 
       8*GG[{z, -1}, w] + 40*GG[{z, 0}, w] + 8*GG[{z, 1}, w] - 
       16*GG[{z, -z^(-1)}, w] - 32*GG[{z, z^(-1)}, w] - 32*GG[{z, -z}, w] - 
       16*GG[{z, z}, w]) + GG[{1, 1}, z]*(16*GG[{1, -z^(-1)}, w] + 
       16*GG[{1, z^(-1)}, w] - 16*GG[{1, -z}, w] - 16*GG[{1, z}, w] - 
       8*GG[{-z^(-1), -1}, w] - 40*GG[{-z^(-1), 0}, w] - 
       8*GG[{-z^(-1), 1}, w] + 16*GG[{-z^(-1), -z^(-1)}, w] + 
       32*GG[{-z^(-1), z^(-1)}, w] + 32*GG[{-z^(-1), -z}, w] + 
       16*GG[{-z^(-1), z}, w] - 8*GG[{z^(-1), -1}, w] - 
       40*GG[{z^(-1), 0}, w] - 8*GG[{z^(-1), 1}, w] + 
       32*GG[{z^(-1), -z^(-1)}, w] + 16*GG[{z^(-1), z^(-1)}, w] + 
       16*GG[{z^(-1), -z}, w] + 32*GG[{z^(-1), z}, w] + 8*GG[{-z, -1}, w] + 
       40*GG[{-z, 0}, w] + 8*GG[{-z, 1}, w] - 32*GG[{-z, -z^(-1)}, w] - 
       16*GG[{-z, z^(-1)}, w] - 16*GG[{-z, -z}, w] - 32*GG[{-z, z}, w] + 
       8*GG[{z, -1}, w] + 40*GG[{z, 0}, w] + 8*GG[{z, 1}, w] - 
       16*GG[{z, -z^(-1)}, w] - 32*GG[{z, z^(-1)}, w] - 32*GG[{z, -z}, w] - 
       16*GG[{z, z}, w]) + GG[{-1, -1}, z]*(16*GG[{-1, -z^(-1)}, w] + 
       16*GG[{-1, z^(-1)}, w] - 16*GG[{-1, -z}, w] - 16*GG[{-1, z}, w] - 
       64*GG[{0, -z^(-1)}, w] - 64*GG[{0, z^(-1)}, w] + 64*GG[{0, -z}, w] + 
       64*GG[{0, z}, w] + 48*GG[{-I, -z^(-1)}, w] + 48*GG[{-I, z^(-1)}, w] - 
       48*GG[{-I, -z}, w] - 48*GG[{-I, z}, w] + 48*GG[{I, -z^(-1)}, w] + 
       48*GG[{I, z^(-1)}, w] - 48*GG[{I, -z}, w] - 48*GG[{I, z}, w] + 
       16*GG[{1, -z^(-1)}, w] + 16*GG[{1, z^(-1)}, w] - 16*GG[{1, -z}, w] - 
       16*GG[{1, z}, w] - 8*GG[{-z^(-1), -1}, w] - 40*GG[{-z^(-1), 0}, w] - 
       8*GG[{-z^(-1), 1}, w] + 16*GG[{-z^(-1), -z^(-1)}, w] + 
       32*GG[{-z^(-1), z^(-1)}, w] + 32*GG[{-z^(-1), -z}, w] + 
       16*GG[{-z^(-1), z}, w] - 8*GG[{z^(-1), -1}, w] - 
       40*GG[{z^(-1), 0}, w] - 8*GG[{z^(-1), 1}, w] + 
       32*GG[{z^(-1), -z^(-1)}, w] + 16*GG[{z^(-1), z^(-1)}, w] + 
       16*GG[{z^(-1), -z}, w] + 32*GG[{z^(-1), z}, w] + 8*GG[{-z, -1}, w] + 
       40*GG[{-z, 0}, w] + 8*GG[{-z, 1}, w] - 32*GG[{-z, -z^(-1)}, w] - 
       16*GG[{-z, z^(-1)}, w] - 16*GG[{-z, -z}, w] - 32*GG[{-z, z}, w] + 
       8*GG[{z, -1}, w] + 40*GG[{z, 0}, w] + 8*GG[{z, 1}, w] - 
       16*GG[{z, -z^(-1)}, w] - 32*GG[{z, z^(-1)}, w] - 32*GG[{z, -z}, w] - 
       16*GG[{z, z}, w]) + GG[{-1, 1}, z]*(16*GG[{-1, -z^(-1)}, w] + 
       16*GG[{-1, z^(-1)}, w] - 16*GG[{-1, -z}, w] - 16*GG[{-1, z}, w] - 
       64*GG[{0, -z^(-1)}, w] - 64*GG[{0, z^(-1)}, w] + 64*GG[{0, -z}, w] + 
       64*GG[{0, z}, w] + 48*GG[{-I, -z^(-1)}, w] + 48*GG[{-I, z^(-1)}, w] - 
       48*GG[{-I, -z}, w] - 48*GG[{-I, z}, w] + 48*GG[{I, -z^(-1)}, w] + 
       48*GG[{I, z^(-1)}, w] - 48*GG[{I, -z}, w] - 48*GG[{I, z}, w] + 
       16*GG[{1, -z^(-1)}, w] + 16*GG[{1, z^(-1)}, w] - 16*GG[{1, -z}, w] - 
       16*GG[{1, z}, w] - 8*GG[{-z^(-1), -1}, w] - 40*GG[{-z^(-1), 0}, w] - 
       8*GG[{-z^(-1), 1}, w] + 16*GG[{-z^(-1), -z^(-1)}, w] + 
       32*GG[{-z^(-1), z^(-1)}, w] + 32*GG[{-z^(-1), -z}, w] + 
       16*GG[{-z^(-1), z}, w] - 8*GG[{z^(-1), -1}, w] - 
       40*GG[{z^(-1), 0}, w] - 8*GG[{z^(-1), 1}, w] + 
       32*GG[{z^(-1), -z^(-1)}, w] + 16*GG[{z^(-1), z^(-1)}, w] + 
       16*GG[{z^(-1), -z}, w] + 32*GG[{z^(-1), z}, w] + 8*GG[{-z, -1}, w] + 
       40*GG[{-z, 0}, w] + 8*GG[{-z, 1}, w] - 32*GG[{-z, -z^(-1)}, w] - 
       16*GG[{-z, z^(-1)}, w] - 16*GG[{-z, -z}, w] - 32*GG[{-z, z}, w] + 
       8*GG[{z, -1}, w] + 40*GG[{z, 0}, w] + 8*GG[{z, 1}, w] - 
       16*GG[{z, -z^(-1)}, w] - 32*GG[{z, z^(-1)}, w] - 32*GG[{z, -z}, w] - 
       16*GG[{z, z}, w]) + GG[{0, 0}, z]*((-23*Pi^2)/3 + 96*GG[{0, -I}, w] + 
       96*GG[{0, I}, w] + 32*GG[{0, 1}, w] - 64*GG[{0, -z^(-1)}, w] - 
       64*GG[{0, z^(-1)}, w] + 64*GG[{0, -z}, w] + 64*GG[{0, z}, w] - 
       24*GG[{-I, -1}, w] + 96*GG[{-I, 0}, w] - 72*GG[{-I, -I}, w] - 
       72*GG[{-I, I}, w] - 24*GG[{-I, 1}, w] + 48*GG[{-I, -z^(-1)}, w] + 
       48*GG[{-I, z^(-1)}, w] - 48*GG[{-I, -z}, w] - 48*GG[{-I, z}, w] - 
       24*GG[{I, -1}, w] + 96*GG[{I, 0}, w] - 72*GG[{I, -I}, w] - 
       72*GG[{I, I}, w] - 24*GG[{I, 1}, w] + 48*GG[{I, -z^(-1)}, w] + 
       48*GG[{I, z^(-1)}, w] - 48*GG[{I, -z}, w] - 48*GG[{I, z}, w] - 
       8*GG[{1, -1}, w] + 32*GG[{1, 0}, w] - 24*GG[{1, -I}, w] - 
       24*GG[{1, I}, w] - 8*GG[{1, 1}, w] + 16*GG[{1, -z^(-1)}, w] + 
       16*GG[{1, z^(-1)}, w] - 16*GG[{1, -z}, w] - 16*GG[{1, z}, w] - 
       8*GG[{-z^(-1), -1}, w] - 40*GG[{-z^(-1), 0}, w] - 
       8*GG[{-z^(-1), 1}, w] + 16*GG[{-z^(-1), -z^(-1)}, w] + 
       32*GG[{-z^(-1), z^(-1)}, w] + 32*GG[{-z^(-1), -z}, w] + 
       16*GG[{-z^(-1), z}, w] - 8*GG[{z^(-1), -1}, w] - 
       40*GG[{z^(-1), 0}, w] - 8*GG[{z^(-1), 1}, w] + 
       32*GG[{z^(-1), -z^(-1)}, w] + 16*GG[{z^(-1), z^(-1)}, w] + 
       16*GG[{z^(-1), -z}, w] + 32*GG[{z^(-1), z}, w] + 8*GG[{-z, -1}, w] + 
       40*GG[{-z, 0}, w] + 8*GG[{-z, 1}, w] - 32*GG[{-z, -z^(-1)}, w] - 
       16*GG[{-z, z^(-1)}, w] - 16*GG[{-z, -z}, w] - 32*GG[{-z, z}, w] + 
       8*GG[{z, -1}, w] + 40*GG[{z, 0}, w] + 8*GG[{z, 1}, w] - 
       16*GG[{z, -z^(-1)}, w] - 32*GG[{z, z^(-1)}, w] - 32*GG[{z, -z}, w] - 
       16*GG[{z, z}, w]) + GG[{1, 0}, z]*(-16*GG[{1, -z^(-1)}, w] - 
       16*GG[{1, z^(-1)}, w] + 16*GG[{1, -z}, w] + 16*GG[{1, z}, w] + 
       8*GG[{-z^(-1), -1}, w] + 40*GG[{-z^(-1), 0}, w] + 
       8*GG[{-z^(-1), 1}, w] - 16*GG[{-z^(-1), -z^(-1)}, w] - 
       32*GG[{-z^(-1), z^(-1)}, w] - 32*GG[{-z^(-1), -z}, w] - 
       16*GG[{-z^(-1), z}, w] + 8*GG[{z^(-1), -1}, w] + 
       40*GG[{z^(-1), 0}, w] + 8*GG[{z^(-1), 1}, w] - 
       32*GG[{z^(-1), -z^(-1)}, w] - 16*GG[{z^(-1), z^(-1)}, w] - 
       16*GG[{z^(-1), -z}, w] - 32*GG[{z^(-1), z}, w] - 8*GG[{-z, -1}, w] - 
       40*GG[{-z, 0}, w] - 8*GG[{-z, 1}, w] + 32*GG[{-z, -z^(-1)}, w] + 
       16*GG[{-z, z^(-1)}, w] + 16*GG[{-z, -z}, w] + 32*GG[{-z, z}, w] - 
       8*GG[{z, -1}, w] - 40*GG[{z, 0}, w] - 8*GG[{z, 1}, w] + 
       16*GG[{z, -z^(-1)}, w] + 32*GG[{z, z^(-1)}, w] + 32*GG[{z, -z}, w] + 
       16*GG[{z, z}, w]) + GG[{-1, 0}, z]*(-16*GG[{-1, -z^(-1)}, w] - 
       16*GG[{-1, z^(-1)}, w] + 16*GG[{-1, -z}, w] + 16*GG[{-1, z}, w] + 
       64*GG[{0, -z^(-1)}, w] + 64*GG[{0, z^(-1)}, w] - 64*GG[{0, -z}, w] - 
       64*GG[{0, z}, w] - 48*GG[{-I, -z^(-1)}, w] - 48*GG[{-I, z^(-1)}, w] + 
       48*GG[{-I, -z}, w] + 48*GG[{-I, z}, w] - 48*GG[{I, -z^(-1)}, w] - 
       48*GG[{I, z^(-1)}, w] + 48*GG[{I, -z}, w] + 48*GG[{I, z}, w] - 
       16*GG[{1, -z^(-1)}, w] - 16*GG[{1, z^(-1)}, w] + 16*GG[{1, -z}, w] + 
       16*GG[{1, z}, w] + 8*GG[{-z^(-1), -1}, w] + 40*GG[{-z^(-1), 0}, w] + 
       8*GG[{-z^(-1), 1}, w] - 16*GG[{-z^(-1), -z^(-1)}, w] - 
       32*GG[{-z^(-1), z^(-1)}, w] - 32*GG[{-z^(-1), -z}, w] - 
       16*GG[{-z^(-1), z}, w] + 8*GG[{z^(-1), -1}, w] + 
       40*GG[{z^(-1), 0}, w] + 8*GG[{z^(-1), 1}, w] - 
       32*GG[{z^(-1), -z^(-1)}, w] - 16*GG[{z^(-1), z^(-1)}, w] - 
       16*GG[{z^(-1), -z}, w] - 32*GG[{z^(-1), z}, w] - 8*GG[{-z, -1}, w] - 
       40*GG[{-z, 0}, w] - 8*GG[{-z, 1}, w] + 32*GG[{-z, -z^(-1)}, w] + 
       16*GG[{-z, z^(-1)}, w] + 16*GG[{-z, -z}, w] + 32*GG[{-z, z}, w] - 
       8*GG[{z, -1}, w] - 40*GG[{z, 0}, w] - 8*GG[{z, 1}, w] + 
       16*GG[{z, -z^(-1)}, w] + 32*GG[{z, z^(-1)}, w] + 32*GG[{z, -z}, w] + 
       16*GG[{z, z}, w]) + GG[{0, 1}, z]*(4*Pi^2 + 64*GG[{0, -z^(-1)}, w] + 
       64*GG[{0, z^(-1)}, w] - 64*GG[{0, -z}, w] - 64*GG[{0, z}, w] + 
       24*GG[{-I, -1}, w] - 96*GG[{-I, 0}, w] + 72*GG[{-I, -I}, w] + 
       72*GG[{-I, I}, w] + 24*GG[{-I, 1}, w] - 48*GG[{-I, -z^(-1)}, w] - 
       48*GG[{-I, z^(-1)}, w] + 48*GG[{-I, -z}, w] + 48*GG[{-I, z}, w] + 
       24*GG[{I, -1}, w] - 96*GG[{I, 0}, w] + 72*GG[{I, -I}, w] + 
       72*GG[{I, I}, w] + 24*GG[{I, 1}, w] - 48*GG[{I, -z^(-1)}, w] - 
       48*GG[{I, z^(-1)}, w] + 48*GG[{I, -z}, w] + 48*GG[{I, z}, w] + 
       8*GG[{1, -1}, w] - 32*GG[{1, 0}, w] + 24*GG[{1, -I}, w] + 
       24*GG[{1, I}, w] + 8*GG[{1, 1}, w] - 16*GG[{1, -z^(-1)}, w] - 
       16*GG[{1, z^(-1)}, w] + 16*GG[{1, -z}, w] + 16*GG[{1, z}, w] + 
       8*GG[{-z^(-1), -1}, w] + 40*GG[{-z^(-1), 0}, w] + 
       8*GG[{-z^(-1), 1}, w] - 16*GG[{-z^(-1), -z^(-1)}, w] - 
       32*GG[{-z^(-1), z^(-1)}, w] - 32*GG[{-z^(-1), -z}, w] - 
       16*GG[{-z^(-1), z}, w] + 8*GG[{z^(-1), -1}, w] + 
       40*GG[{z^(-1), 0}, w] + 8*GG[{z^(-1), 1}, w] - 
       32*GG[{z^(-1), -z^(-1)}, w] - 16*GG[{z^(-1), z^(-1)}, w] - 
       16*GG[{z^(-1), -z}, w] - 32*GG[{z^(-1), z}, w] - 8*GG[{-z, -1}, w] - 
       40*GG[{-z, 0}, w] - 8*GG[{-z, 1}, w] + 32*GG[{-z, -z^(-1)}, w] + 
       16*GG[{-z, z^(-1)}, w] + 16*GG[{-z, -z}, w] + 32*GG[{-z, z}, w] - 
       8*GG[{z, -1}, w] - 40*GG[{z, 0}, w] - 8*GG[{z, 1}, w] + 
       16*GG[{z, -z^(-1)}, w] + 32*GG[{z, z^(-1)}, w] + 32*GG[{z, -z}, w] + 
       16*GG[{z, z}, w]) + GG[{0, -1}, z]*(4*Pi^2 + 80*GG[{0, 0}, w] - 
       96*GG[{0, -I}, w] - 96*GG[{0, I}, w] - 32*GG[{0, 1}, w] + 
       64*GG[{0, -z^(-1)}, w] + 64*GG[{0, z^(-1)}, w] - 64*GG[{0, -z}, w] - 
       64*GG[{0, z}, w] + 24*GG[{-I, -1}, w] - 96*GG[{-I, 0}, w] + 
       72*GG[{-I, -I}, w] + 72*GG[{-I, I}, w] + 24*GG[{-I, 1}, w] - 
       48*GG[{-I, -z^(-1)}, w] - 48*GG[{-I, z^(-1)}, w] + 
       48*GG[{-I, -z}, w] + 48*GG[{-I, z}, w] + 24*GG[{I, -1}, w] - 
       96*GG[{I, 0}, w] + 72*GG[{I, -I}, w] + 72*GG[{I, I}, w] + 
       24*GG[{I, 1}, w] - 48*GG[{I, -z^(-1)}, w] - 48*GG[{I, z^(-1)}, w] + 
       48*GG[{I, -z}, w] + 48*GG[{I, z}, w] + 8*GG[{1, -1}, w] - 
       32*GG[{1, 0}, w] + 24*GG[{1, -I}, w] + 24*GG[{1, I}, w] + 
       8*GG[{1, 1}, w] - 16*GG[{1, -z^(-1)}, w] - 16*GG[{1, z^(-1)}, w] + 
       16*GG[{1, -z}, w] + 16*GG[{1, z}, w] + 8*GG[{-z^(-1), -1}, w] + 
       40*GG[{-z^(-1), 0}, w] + 8*GG[{-z^(-1), 1}, w] - 
       16*GG[{-z^(-1), -z^(-1)}, w] - 32*GG[{-z^(-1), z^(-1)}, w] - 
       32*GG[{-z^(-1), -z}, w] - 16*GG[{-z^(-1), z}, w] + 
       8*GG[{z^(-1), -1}, w] + 40*GG[{z^(-1), 0}, w] + 8*GG[{z^(-1), 1}, w] - 
       32*GG[{z^(-1), -z^(-1)}, w] - 16*GG[{z^(-1), z^(-1)}, w] - 
       16*GG[{z^(-1), -z}, w] - 32*GG[{z^(-1), z}, w] - 8*GG[{-z, -1}, w] - 
       40*GG[{-z, 0}, w] - 8*GG[{-z, 1}, w] + 32*GG[{-z, -z^(-1)}, w] + 
       16*GG[{-z, z^(-1)}, w] + 16*GG[{-z, -z}, w] + 32*GG[{-z, z}, w] - 
       8*GG[{z, -1}, w] - 40*GG[{z, 0}, w] - 8*GG[{z, 1}, w] + 
       16*GG[{z, -z^(-1)}, w] + 32*GG[{z, z^(-1)}, w] + 32*GG[{z, -z}, w] + 
       16*GG[{z, z}, w]) + GG[{I}, w]*(4*Pi^2*GG[{I}, z] - 
       96*GG[{0, -1, -1}, z] + 96*GG[{0, -1, 0}, z] - 96*GG[{0, -1, 1}, z] + 
       120*GG[{0, 0, -1}, z] - 120*GG[{0, 0, 0}, z] + 120*GG[{0, 0, 1}, z] - 
       96*GG[{0, 1, -1}, z] + 96*GG[{0, 1, 0}, z] - 96*GG[{0, 1, 1}, z] - 
       24*GG[{-I, 0, -1}, z] + 24*GG[{-I, 0, 0}, z] - 24*GG[{-I, 0, 1}, z] - 
       24*GG[{I, 0, -1}, z] + 24*GG[{I, 0, 0}, z] - 24*GG[{I, 0, 1}, z]) + 
     GG[{-I}, w]*(4*Pi^2*GG[{-I}, z] + 4*Pi^2*GG[{I}, z] - 
       96*GG[{0, -1, -1}, z] + 96*GG[{0, -1, 0}, z] - 96*GG[{0, -1, 1}, z] + 
       120*GG[{0, 0, -1}, z] - 120*GG[{0, 0, 0}, z] + 120*GG[{0, 0, 1}, z] - 
       96*GG[{0, 1, -1}, z] + 96*GG[{0, 1, 0}, z] - 96*GG[{0, 1, 1}, z] - 
       24*GG[{-I, 0, -1}, z] + 24*GG[{-I, 0, 0}, z] - 24*GG[{-I, 0, 1}, z] - 
       24*GG[{I, 0, -1}, z] + 24*GG[{I, 0, 0}, z] - 24*GG[{I, 0, 1}, z]) + 
     GG[{1}, w]*(-32*GG[{0, -1, -1}, z] + 32*GG[{0, -1, 0}, z] - 
       32*GG[{0, -1, 1}, z] + 40*GG[{0, 0, -1}, z] - 40*GG[{0, 0, 0}, z] + 
       40*GG[{0, 0, 1}, z] - 32*GG[{0, 1, -1}, z] + 32*GG[{0, 1, 0}, z] - 
       32*GG[{0, 1, 1}, z] - 8*GG[{-I, 0, -1}, z] + 8*GG[{-I, 0, 0}, z] - 
       8*GG[{-I, 0, 1}, z] - 8*GG[{I, 0, -1}, z] + 8*GG[{I, 0, 0}, z] - 
       8*GG[{I, 0, 1}, z]) + GG[{-1}, w]*((-11*Pi^2*GG[{0}, z])/3 + 
       (4*Pi^2*GG[{-I}, z])/3 + (4*Pi^2*GG[{I}, z])/3 - 
       32*GG[{0, -1, -1}, z] + 32*GG[{0, -1, 0}, z] - 32*GG[{0, -1, 1}, z] + 
       40*GG[{0, 0, -1}, z] - 40*GG[{0, 0, 0}, z] + 40*GG[{0, 0, 1}, z] - 
       32*GG[{0, 1, -1}, z] + 32*GG[{0, 1, 0}, z] - 32*GG[{0, 1, 1}, z] - 
       8*GG[{-I, 0, -1}, z] + 8*GG[{-I, 0, 0}, z] - 8*GG[{-I, 0, 1}, z] - 
       8*GG[{I, 0, -1}, z] + 8*GG[{I, 0, 0}, z] - 8*GG[{I, 0, 1}, z]) + 
     GG[{-1}, z]*(-2*Pi^2*GG[{z^(-1)}, w] + 2*Pi^2*GG[{-z}, w] + 
       2*Pi^2*GG[{z}, w] - 4*GG[{-1, -1, -z^(-1)}, w] - 
       4*GG[{-1, -1, z^(-1)}, w] + 4*GG[{-1, -1, -z}, w] + 
       4*GG[{-1, -1, z}, w] + 16*GG[{-1, 0, -z^(-1)}, w] + 
       16*GG[{-1, 0, z^(-1)}, w] - 16*GG[{-1, 0, -z}, w] - 
       16*GG[{-1, 0, z}, w] - 12*GG[{-1, -I, -z^(-1)}, w] - 
       12*GG[{-1, -I, z^(-1)}, w] + 12*GG[{-1, -I, -z}, w] + 
       12*GG[{-1, -I, z}, w] - 12*GG[{-1, I, -z^(-1)}, w] - 
       12*GG[{-1, I, z^(-1)}, w] + 12*GG[{-1, I, -z}, w] + 
       12*GG[{-1, I, z}, w] - 4*GG[{-1, 1, -z^(-1)}, w] - 
       4*GG[{-1, 1, z^(-1)}, w] + 4*GG[{-1, 1, -z}, w] + 
       4*GG[{-1, 1, z}, w] - 4*GG[{-1, -z^(-1), -1}, w] + 
       16*GG[{-1, -z^(-1), 0}, w] - 4*GG[{-1, -z^(-1), 1}, w] - 
       4*GG[{-1, -z^(-1), -z^(-1)}, w] - 8*GG[{-1, -z^(-1), z^(-1)}, w] - 
       8*GG[{-1, -z^(-1), -z}, w] - 4*GG[{-1, -z^(-1), z}, w] - 
       4*GG[{-1, z^(-1), -1}, w] + 16*GG[{-1, z^(-1), 0}, w] - 
       4*GG[{-1, z^(-1), 1}, w] - 8*GG[{-1, z^(-1), -z^(-1)}, w] - 
       4*GG[{-1, z^(-1), z^(-1)}, w] - 4*GG[{-1, z^(-1), -z}, w] - 
       8*GG[{-1, z^(-1), z}, w] + 4*GG[{-1, -z, -1}, w] - 
       16*GG[{-1, -z, 0}, w] + 4*GG[{-1, -z, 1}, w] + 
       8*GG[{-1, -z, -z^(-1)}, w] + 4*GG[{-1, -z, z^(-1)}, w] + 
       4*GG[{-1, -z, -z}, w] + 8*GG[{-1, -z, z}, w] + 4*GG[{-1, z, -1}, w] - 
       16*GG[{-1, z, 0}, w] + 4*GG[{-1, z, 1}, w] + 
       4*GG[{-1, z, -z^(-1)}, w] + 8*GG[{-1, z, z^(-1)}, w] + 
       8*GG[{-1, z, -z}, w] + 4*GG[{-1, z, z}, w] + 
       16*GG[{0, -1, -z^(-1)}, w] + 16*GG[{0, -1, z^(-1)}, w] - 
       16*GG[{0, -1, -z}, w] - 16*GG[{0, -1, z}, w] - 
       40*GG[{0, 0, -z^(-1)}, w] - 40*GG[{0, 0, z^(-1)}, w] + 
       40*GG[{0, 0, -z}, w] + 40*GG[{0, 0, z}, w] + 
       48*GG[{0, -I, -z^(-1)}, w] + 48*GG[{0, -I, z^(-1)}, w] - 
       48*GG[{0, -I, -z}, w] - 48*GG[{0, -I, z}, w] + 
       48*GG[{0, I, -z^(-1)}, w] + 48*GG[{0, I, z^(-1)}, w] - 
       48*GG[{0, I, -z}, w] - 48*GG[{0, I, z}, w] + 
       16*GG[{0, 1, -z^(-1)}, w] + 16*GG[{0, 1, z^(-1)}, w] - 
       16*GG[{0, 1, -z}, w] - 16*GG[{0, 1, z}, w] + 
       16*GG[{0, -z^(-1), -1}, w] - 64*GG[{0, -z^(-1), 0}, w] + 
       16*GG[{0, -z^(-1), 1}, w] + 16*GG[{0, -z^(-1), -z^(-1)}, w] + 
       32*GG[{0, -z^(-1), z^(-1)}, w] + 32*GG[{0, -z^(-1), -z}, w] + 
       16*GG[{0, -z^(-1), z}, w] + 16*GG[{0, z^(-1), -1}, w] - 
       64*GG[{0, z^(-1), 0}, w] + 16*GG[{0, z^(-1), 1}, w] + 
       32*GG[{0, z^(-1), -z^(-1)}, w] + 16*GG[{0, z^(-1), z^(-1)}, w] + 
       16*GG[{0, z^(-1), -z}, w] + 32*GG[{0, z^(-1), z}, w] - 
       16*GG[{0, -z, -1}, w] + 64*GG[{0, -z, 0}, w] - 16*GG[{0, -z, 1}, w] - 
       32*GG[{0, -z, -z^(-1)}, w] - 16*GG[{0, -z, z^(-1)}, w] - 
       16*GG[{0, -z, -z}, w] - 32*GG[{0, -z, z}, w] - 16*GG[{0, z, -1}, w] + 
       64*GG[{0, z, 0}, w] - 16*GG[{0, z, 1}, w] - 
       16*GG[{0, z, -z^(-1)}, w] - 32*GG[{0, z, z^(-1)}, w] - 
       32*GG[{0, z, -z}, w] - 16*GG[{0, z, z}, w] - 
       12*GG[{-I, -1, -z^(-1)}, w] - 12*GG[{-I, -1, z^(-1)}, w] + 
       12*GG[{-I, -1, -z}, w] + 12*GG[{-I, -1, z}, w] + 
       48*GG[{-I, 0, -z^(-1)}, w] + 48*GG[{-I, 0, z^(-1)}, w] - 
       48*GG[{-I, 0, -z}, w] - 48*GG[{-I, 0, z}, w] - 
       36*GG[{-I, -I, -z^(-1)}, w] - 36*GG[{-I, -I, z^(-1)}, w] + 
       36*GG[{-I, -I, -z}, w] + 36*GG[{-I, -I, z}, w] - 
       36*GG[{-I, I, -z^(-1)}, w] - 36*GG[{-I, I, z^(-1)}, w] + 
       36*GG[{-I, I, -z}, w] + 36*GG[{-I, I, z}, w] - 
       12*GG[{-I, 1, -z^(-1)}, w] - 12*GG[{-I, 1, z^(-1)}, w] + 
       12*GG[{-I, 1, -z}, w] + 12*GG[{-I, 1, z}, w] - 
       12*GG[{-I, -z^(-1), -1}, w] + 48*GG[{-I, -z^(-1), 0}, w] - 
       12*GG[{-I, -z^(-1), 1}, w] - 12*GG[{-I, -z^(-1), -z^(-1)}, w] - 
       24*GG[{-I, -z^(-1), z^(-1)}, w] - 24*GG[{-I, -z^(-1), -z}, w] - 
       12*GG[{-I, -z^(-1), z}, w] - 12*GG[{-I, z^(-1), -1}, w] + 
       48*GG[{-I, z^(-1), 0}, w] - 12*GG[{-I, z^(-1), 1}, w] - 
       24*GG[{-I, z^(-1), -z^(-1)}, w] - 12*GG[{-I, z^(-1), z^(-1)}, w] - 
       12*GG[{-I, z^(-1), -z}, w] - 24*GG[{-I, z^(-1), z}, w] + 
       12*GG[{-I, -z, -1}, w] - 48*GG[{-I, -z, 0}, w] + 
       12*GG[{-I, -z, 1}, w] + 24*GG[{-I, -z, -z^(-1)}, w] + 
       12*GG[{-I, -z, z^(-1)}, w] + 12*GG[{-I, -z, -z}, w] + 
       24*GG[{-I, -z, z}, w] + 12*GG[{-I, z, -1}, w] - 48*GG[{-I, z, 0}, w] + 
       12*GG[{-I, z, 1}, w] + 12*GG[{-I, z, -z^(-1)}, w] + 
       24*GG[{-I, z, z^(-1)}, w] + 24*GG[{-I, z, -z}, w] + 
       12*GG[{-I, z, z}, w] - 12*GG[{I, -1, -z^(-1)}, w] - 
       12*GG[{I, -1, z^(-1)}, w] + 12*GG[{I, -1, -z}, w] + 
       12*GG[{I, -1, z}, w] + 48*GG[{I, 0, -z^(-1)}, w] + 
       48*GG[{I, 0, z^(-1)}, w] - 48*GG[{I, 0, -z}, w] - 
       48*GG[{I, 0, z}, w] - 36*GG[{I, -I, -z^(-1)}, w] - 
       36*GG[{I, -I, z^(-1)}, w] + 36*GG[{I, -I, -z}, w] + 
       36*GG[{I, -I, z}, w] - 36*GG[{I, I, -z^(-1)}, w] - 
       36*GG[{I, I, z^(-1)}, w] + 36*GG[{I, I, -z}, w] + 
       36*GG[{I, I, z}, w] - 12*GG[{I, 1, -z^(-1)}, w] - 
       12*GG[{I, 1, z^(-1)}, w] + 12*GG[{I, 1, -z}, w] + 
       12*GG[{I, 1, z}, w] - 12*GG[{I, -z^(-1), -1}, w] + 
       48*GG[{I, -z^(-1), 0}, w] - 12*GG[{I, -z^(-1), 1}, w] - 
       12*GG[{I, -z^(-1), -z^(-1)}, w] - 24*GG[{I, -z^(-1), z^(-1)}, w] - 
       24*GG[{I, -z^(-1), -z}, w] - 12*GG[{I, -z^(-1), z}, w] - 
       12*GG[{I, z^(-1), -1}, w] + 48*GG[{I, z^(-1), 0}, w] - 
       12*GG[{I, z^(-1), 1}, w] - 24*GG[{I, z^(-1), -z^(-1)}, w] - 
       12*GG[{I, z^(-1), z^(-1)}, w] - 12*GG[{I, z^(-1), -z}, w] - 
       24*GG[{I, z^(-1), z}, w] + 12*GG[{I, -z, -1}, w] - 
       48*GG[{I, -z, 0}, w] + 12*GG[{I, -z, 1}, w] + 
       24*GG[{I, -z, -z^(-1)}, w] + 12*GG[{I, -z, z^(-1)}, w] + 
       12*GG[{I, -z, -z}, w] + 24*GG[{I, -z, z}, w] + 12*GG[{I, z, -1}, w] - 
       48*GG[{I, z, 0}, w] + 12*GG[{I, z, 1}, w] + 
       12*GG[{I, z, -z^(-1)}, w] + 24*GG[{I, z, z^(-1)}, w] + 
       24*GG[{I, z, -z}, w] + 12*GG[{I, z, z}, w] - 
       4*GG[{1, -1, -z^(-1)}, w] - 4*GG[{1, -1, z^(-1)}, w] + 
       4*GG[{1, -1, -z}, w] + 4*GG[{1, -1, z}, w] + 
       16*GG[{1, 0, -z^(-1)}, w] + 16*GG[{1, 0, z^(-1)}, w] - 
       16*GG[{1, 0, -z}, w] - 16*GG[{1, 0, z}, w] - 
       12*GG[{1, -I, -z^(-1)}, w] - 12*GG[{1, -I, z^(-1)}, w] + 
       12*GG[{1, -I, -z}, w] + 12*GG[{1, -I, z}, w] - 
       12*GG[{1, I, -z^(-1)}, w] - 12*GG[{1, I, z^(-1)}, w] + 
       12*GG[{1, I, -z}, w] + 12*GG[{1, I, z}, w] - 
       4*GG[{1, 1, -z^(-1)}, w] - 4*GG[{1, 1, z^(-1)}, w] + 
       4*GG[{1, 1, -z}, w] + 4*GG[{1, 1, z}, w] - 4*GG[{1, -z^(-1), -1}, w] + 
       16*GG[{1, -z^(-1), 0}, w] - 4*GG[{1, -z^(-1), 1}, w] - 
       4*GG[{1, -z^(-1), -z^(-1)}, w] - 8*GG[{1, -z^(-1), z^(-1)}, w] - 
       8*GG[{1, -z^(-1), -z}, w] - 4*GG[{1, -z^(-1), z}, w] - 
       4*GG[{1, z^(-1), -1}, w] + 16*GG[{1, z^(-1), 0}, w] - 
       4*GG[{1, z^(-1), 1}, w] - 8*GG[{1, z^(-1), -z^(-1)}, w] - 
       4*GG[{1, z^(-1), z^(-1)}, w] - 4*GG[{1, z^(-1), -z}, w] - 
       8*GG[{1, z^(-1), z}, w] + 4*GG[{1, -z, -1}, w] - 
       16*GG[{1, -z, 0}, w] + 4*GG[{1, -z, 1}, w] + 
       8*GG[{1, -z, -z^(-1)}, w] + 4*GG[{1, -z, z^(-1)}, w] + 
       4*GG[{1, -z, -z}, w] + 8*GG[{1, -z, z}, w] + 4*GG[{1, z, -1}, w] - 
       16*GG[{1, z, 0}, w] + 4*GG[{1, z, 1}, w] + 4*GG[{1, z, -z^(-1)}, w] + 
       8*GG[{1, z, z^(-1)}, w] + 8*GG[{1, z, -z}, w] + 4*GG[{1, z, z}, w] - 
       4*GG[{-z^(-1), -1, -1}, w] - 8*GG[{-z^(-1), -1, 0}, w] - 
       4*GG[{-z^(-1), -1, 1}, w] + 8*GG[{-z^(-1), -1, -z^(-1)}, w] + 
       4*GG[{-z^(-1), -1, z^(-1)}, w] + 4*GG[{-z^(-1), -1, -z}, w] + 
       8*GG[{-z^(-1), -1, z}, w] + 16*GG[{-z^(-1), 0, -1}, w] - 
       40*GG[{-z^(-1), 0, 0}, w] + 16*GG[{-z^(-1), 0, 1}, w] + 
       12*GG[{-z^(-1), 0, -z^(-1)}, w] + 12*GG[{-z^(-1), 0, z^(-1)}, w] + 
       12*GG[{-z^(-1), 0, -z}, w] + 12*GG[{-z^(-1), 0, z}, w] - 
       4*GG[{-z^(-1), 1, -1}, w] - 8*GG[{-z^(-1), 1, 0}, w] - 
       4*GG[{-z^(-1), 1, 1}, w] + 8*GG[{-z^(-1), 1, -z^(-1)}, w] + 
       4*GG[{-z^(-1), 1, z^(-1)}, w] + 4*GG[{-z^(-1), 1, -z}, w] + 
       8*GG[{-z^(-1), 1, z}, w] - 4*GG[{-z^(-1), -z^(-1), -1}, w] + 
       16*GG[{-z^(-1), -z^(-1), 0}, w] - 4*GG[{-z^(-1), -z^(-1), 1}, w] - 
       4*GG[{-z^(-1), -z^(-1), -z^(-1)}, w] - 
       8*GG[{-z^(-1), -z^(-1), z^(-1)}, w] - 
       8*GG[{-z^(-1), -z^(-1), -z}, w] - 4*GG[{-z^(-1), -z^(-1), z}, w] - 
       8*GG[{-z^(-1), z^(-1), -1}, w] + 32*GG[{-z^(-1), z^(-1), 0}, w] - 
       8*GG[{-z^(-1), z^(-1), 1}, w] - 16*GG[{-z^(-1), z^(-1), -z^(-1)}, w] - 
       8*GG[{-z^(-1), z^(-1), z^(-1)}, w] - 8*GG[{-z^(-1), z^(-1), -z}, w] - 
       16*GG[{-z^(-1), z^(-1), z}, w] - 8*GG[{-z^(-1), -z, -1}, w] + 
       32*GG[{-z^(-1), -z, 0}, w] - 8*GG[{-z^(-1), -z, 1}, w] - 
       16*GG[{-z^(-1), -z, -z^(-1)}, w] - 8*GG[{-z^(-1), -z, z^(-1)}, w] - 
       8*GG[{-z^(-1), -z, -z}, w] - 16*GG[{-z^(-1), -z, z}, w] - 
       4*GG[{-z^(-1), z, -1}, w] + 16*GG[{-z^(-1), z, 0}, w] - 
       4*GG[{-z^(-1), z, 1}, w] - 4*GG[{-z^(-1), z, -z^(-1)}, w] - 
       8*GG[{-z^(-1), z, z^(-1)}, w] - 8*GG[{-z^(-1), z, -z}, w] - 
       4*GG[{-z^(-1), z, z}, w] - 4*GG[{z^(-1), -1, -1}, w] - 
       8*GG[{z^(-1), -1, 0}, w] - 4*GG[{z^(-1), -1, 1}, w] + 
       4*GG[{z^(-1), -1, -z^(-1)}, w] + 8*GG[{z^(-1), -1, z^(-1)}, w] + 
       8*GG[{z^(-1), -1, -z}, w] + 4*GG[{z^(-1), -1, z}, w] + 
       16*GG[{z^(-1), 0, -1}, w] - 40*GG[{z^(-1), 0, 0}, w] + 
       16*GG[{z^(-1), 0, 1}, w] + 12*GG[{z^(-1), 0, -z^(-1)}, w] + 
       12*GG[{z^(-1), 0, z^(-1)}, w] + 12*GG[{z^(-1), 0, -z}, w] + 
       12*GG[{z^(-1), 0, z}, w] - 4*GG[{z^(-1), 1, -1}, w] - 
       8*GG[{z^(-1), 1, 0}, w] - 4*GG[{z^(-1), 1, 1}, w] + 
       4*GG[{z^(-1), 1, -z^(-1)}, w] + 8*GG[{z^(-1), 1, z^(-1)}, w] + 
       8*GG[{z^(-1), 1, -z}, w] + 4*GG[{z^(-1), 1, z}, w] - 
       8*GG[{z^(-1), -z^(-1), -1}, w] + 32*GG[{z^(-1), -z^(-1), 0}, w] - 
       8*GG[{z^(-1), -z^(-1), 1}, w] - 8*GG[{z^(-1), -z^(-1), -z^(-1)}, w] - 
       16*GG[{z^(-1), -z^(-1), z^(-1)}, w] - 
       16*GG[{z^(-1), -z^(-1), -z}, w] - 8*GG[{z^(-1), -z^(-1), z}, w] - 
       4*GG[{z^(-1), z^(-1), -1}, w] + 16*GG[{z^(-1), z^(-1), 0}, w] - 
       4*GG[{z^(-1), z^(-1), 1}, w] - 8*GG[{z^(-1), z^(-1), -z^(-1)}, w] - 
       4*GG[{z^(-1), z^(-1), z^(-1)}, w] - 4*GG[{z^(-1), z^(-1), -z}, w] - 
       8*GG[{z^(-1), z^(-1), z}, w] - 4*GG[{z^(-1), -z, -1}, w] + 
       16*GG[{z^(-1), -z, 0}, w] - 4*GG[{z^(-1), -z, 1}, w] - 
       8*GG[{z^(-1), -z, -z^(-1)}, w] - 4*GG[{z^(-1), -z, z^(-1)}, w] - 
       4*GG[{z^(-1), -z, -z}, w] - 8*GG[{z^(-1), -z, z}, w] - 
       8*GG[{z^(-1), z, -1}, w] + 32*GG[{z^(-1), z, 0}, w] - 
       8*GG[{z^(-1), z, 1}, w] - 8*GG[{z^(-1), z, -z^(-1)}, w] - 
       16*GG[{z^(-1), z, z^(-1)}, w] - 16*GG[{z^(-1), z, -z}, w] - 
       8*GG[{z^(-1), z, z}, w] + 4*GG[{-z, -1, -1}, w] + 
       8*GG[{-z, -1, 0}, w] + 4*GG[{-z, -1, 1}, w] - 
       4*GG[{-z, -1, -z^(-1)}, w] - 8*GG[{-z, -1, z^(-1)}, w] - 
       8*GG[{-z, -1, -z}, w] - 4*GG[{-z, -1, z}, w] - 16*GG[{-z, 0, -1}, w] + 
       40*GG[{-z, 0, 0}, w] - 16*GG[{-z, 0, 1}, w] - 
       12*GG[{-z, 0, -z^(-1)}, w] - 12*GG[{-z, 0, z^(-1)}, w] - 
       12*GG[{-z, 0, -z}, w] - 12*GG[{-z, 0, z}, w] + 4*GG[{-z, 1, -1}, w] + 
       8*GG[{-z, 1, 0}, w] + 4*GG[{-z, 1, 1}, w] - 
       4*GG[{-z, 1, -z^(-1)}, w] - 8*GG[{-z, 1, z^(-1)}, w] - 
       8*GG[{-z, 1, -z}, w] - 4*GG[{-z, 1, z}, w] + 
       8*GG[{-z, -z^(-1), -1}, w] - 32*GG[{-z, -z^(-1), 0}, w] + 
       8*GG[{-z, -z^(-1), 1}, w] + 8*GG[{-z, -z^(-1), -z^(-1)}, w] + 
       16*GG[{-z, -z^(-1), z^(-1)}, w] + 16*GG[{-z, -z^(-1), -z}, w] + 
       8*GG[{-z, -z^(-1), z}, w] + 4*GG[{-z, z^(-1), -1}, w] - 
       16*GG[{-z, z^(-1), 0}, w] + 4*GG[{-z, z^(-1), 1}, w] + 
       8*GG[{-z, z^(-1), -z^(-1)}, w] + 4*GG[{-z, z^(-1), z^(-1)}, w] + 
       4*GG[{-z, z^(-1), -z}, w] + 8*GG[{-z, z^(-1), z}, w] + 
       4*GG[{-z, -z, -1}, w] - 16*GG[{-z, -z, 0}, w] + 4*GG[{-z, -z, 1}, w] + 
       8*GG[{-z, -z, -z^(-1)}, w] + 4*GG[{-z, -z, z^(-1)}, w] + 
       4*GG[{-z, -z, -z}, w] + 8*GG[{-z, -z, z}, w] + 8*GG[{-z, z, -1}, w] - 
       32*GG[{-z, z, 0}, w] + 8*GG[{-z, z, 1}, w] + 
       8*GG[{-z, z, -z^(-1)}, w] + 16*GG[{-z, z, z^(-1)}, w] + 
       16*GG[{-z, z, -z}, w] + 8*GG[{-z, z, z}, w] + 4*GG[{z, -1, -1}, w] + 
       8*GG[{z, -1, 0}, w] + 4*GG[{z, -1, 1}, w] - 
       8*GG[{z, -1, -z^(-1)}, w] - 4*GG[{z, -1, z^(-1)}, w] - 
       4*GG[{z, -1, -z}, w] - 8*GG[{z, -1, z}, w] - 16*GG[{z, 0, -1}, w] + 
       40*GG[{z, 0, 0}, w] - 16*GG[{z, 0, 1}, w] - 
       12*GG[{z, 0, -z^(-1)}, w] - 12*GG[{z, 0, z^(-1)}, w] - 
       12*GG[{z, 0, -z}, w] - 12*GG[{z, 0, z}, w] + 4*GG[{z, 1, -1}, w] + 
       8*GG[{z, 1, 0}, w] + 4*GG[{z, 1, 1}, w] - 8*GG[{z, 1, -z^(-1)}, w] - 
       4*GG[{z, 1, z^(-1)}, w] - 4*GG[{z, 1, -z}, w] - 8*GG[{z, 1, z}, w] + 
       4*GG[{z, -z^(-1), -1}, w] - 16*GG[{z, -z^(-1), 0}, w] + 
       4*GG[{z, -z^(-1), 1}, w] + 4*GG[{z, -z^(-1), -z^(-1)}, w] + 
       8*GG[{z, -z^(-1), z^(-1)}, w] + 8*GG[{z, -z^(-1), -z}, w] + 
       4*GG[{z, -z^(-1), z}, w] + 8*GG[{z, z^(-1), -1}, w] - 
       32*GG[{z, z^(-1), 0}, w] + 8*GG[{z, z^(-1), 1}, w] + 
       16*GG[{z, z^(-1), -z^(-1)}, w] + 8*GG[{z, z^(-1), z^(-1)}, w] + 
       8*GG[{z, z^(-1), -z}, w] + 16*GG[{z, z^(-1), z}, w] + 
       8*GG[{z, -z, -1}, w] - 32*GG[{z, -z, 0}, w] + 8*GG[{z, -z, 1}, w] + 
       16*GG[{z, -z, -z^(-1)}, w] + 8*GG[{z, -z, z^(-1)}, w] + 
       8*GG[{z, -z, -z}, w] + 16*GG[{z, -z, z}, w] + 4*GG[{z, z, -1}, w] - 
       16*GG[{z, z, 0}, w] + 4*GG[{z, z, 1}, w] + 4*GG[{z, z, -z^(-1)}, w] + 
       8*GG[{z, z, z^(-1)}, w] + 8*GG[{z, z, -z}, w] + 4*GG[{z, z, z}, w]) + 
     GG[{1}, z]*(-2*Pi^2*GG[{z^(-1)}, w] + 2*Pi^2*GG[{-z}, w] + 
       2*Pi^2*GG[{z}, w] - 4*GG[{-1, -1, -z^(-1)}, w] - 
       4*GG[{-1, -1, z^(-1)}, w] + 4*GG[{-1, -1, -z}, w] + 
       4*GG[{-1, -1, z}, w] + 16*GG[{-1, 0, -z^(-1)}, w] + 
       16*GG[{-1, 0, z^(-1)}, w] - 16*GG[{-1, 0, -z}, w] - 
       16*GG[{-1, 0, z}, w] - 12*GG[{-1, -I, -z^(-1)}, w] - 
       12*GG[{-1, -I, z^(-1)}, w] + 12*GG[{-1, -I, -z}, w] + 
       12*GG[{-1, -I, z}, w] - 12*GG[{-1, I, -z^(-1)}, w] - 
       12*GG[{-1, I, z^(-1)}, w] + 12*GG[{-1, I, -z}, w] + 
       12*GG[{-1, I, z}, w] - 4*GG[{-1, 1, -z^(-1)}, w] - 
       4*GG[{-1, 1, z^(-1)}, w] + 4*GG[{-1, 1, -z}, w] + 
       4*GG[{-1, 1, z}, w] - 4*GG[{-1, -z^(-1), -1}, w] + 
       16*GG[{-1, -z^(-1), 0}, w] - 4*GG[{-1, -z^(-1), 1}, w] - 
       4*GG[{-1, -z^(-1), -z^(-1)}, w] - 8*GG[{-1, -z^(-1), z^(-1)}, w] - 
       8*GG[{-1, -z^(-1), -z}, w] - 4*GG[{-1, -z^(-1), z}, w] - 
       4*GG[{-1, z^(-1), -1}, w] + 16*GG[{-1, z^(-1), 0}, w] - 
       4*GG[{-1, z^(-1), 1}, w] - 8*GG[{-1, z^(-1), -z^(-1)}, w] - 
       4*GG[{-1, z^(-1), z^(-1)}, w] - 4*GG[{-1, z^(-1), -z}, w] - 
       8*GG[{-1, z^(-1), z}, w] + 4*GG[{-1, -z, -1}, w] - 
       16*GG[{-1, -z, 0}, w] + 4*GG[{-1, -z, 1}, w] + 
       8*GG[{-1, -z, -z^(-1)}, w] + 4*GG[{-1, -z, z^(-1)}, w] + 
       4*GG[{-1, -z, -z}, w] + 8*GG[{-1, -z, z}, w] + 4*GG[{-1, z, -1}, w] - 
       16*GG[{-1, z, 0}, w] + 4*GG[{-1, z, 1}, w] + 
       4*GG[{-1, z, -z^(-1)}, w] + 8*GG[{-1, z, z^(-1)}, w] + 
       8*GG[{-1, z, -z}, w] + 4*GG[{-1, z, z}, w] + 
       16*GG[{0, -1, -z^(-1)}, w] + 16*GG[{0, -1, z^(-1)}, w] - 
       16*GG[{0, -1, -z}, w] - 16*GG[{0, -1, z}, w] - 
       40*GG[{0, 0, -z^(-1)}, w] - 40*GG[{0, 0, z^(-1)}, w] + 
       40*GG[{0, 0, -z}, w] + 40*GG[{0, 0, z}, w] + 
       48*GG[{0, -I, -z^(-1)}, w] + 48*GG[{0, -I, z^(-1)}, w] - 
       48*GG[{0, -I, -z}, w] - 48*GG[{0, -I, z}, w] + 
       48*GG[{0, I, -z^(-1)}, w] + 48*GG[{0, I, z^(-1)}, w] - 
       48*GG[{0, I, -z}, w] - 48*GG[{0, I, z}, w] + 
       16*GG[{0, 1, -z^(-1)}, w] + 16*GG[{0, 1, z^(-1)}, w] - 
       16*GG[{0, 1, -z}, w] - 16*GG[{0, 1, z}, w] + 
       16*GG[{0, -z^(-1), -1}, w] - 64*GG[{0, -z^(-1), 0}, w] + 
       16*GG[{0, -z^(-1), 1}, w] + 16*GG[{0, -z^(-1), -z^(-1)}, w] + 
       32*GG[{0, -z^(-1), z^(-1)}, w] + 32*GG[{0, -z^(-1), -z}, w] + 
       16*GG[{0, -z^(-1), z}, w] + 16*GG[{0, z^(-1), -1}, w] - 
       64*GG[{0, z^(-1), 0}, w] + 16*GG[{0, z^(-1), 1}, w] + 
       32*GG[{0, z^(-1), -z^(-1)}, w] + 16*GG[{0, z^(-1), z^(-1)}, w] + 
       16*GG[{0, z^(-1), -z}, w] + 32*GG[{0, z^(-1), z}, w] - 
       16*GG[{0, -z, -1}, w] + 64*GG[{0, -z, 0}, w] - 16*GG[{0, -z, 1}, w] - 
       32*GG[{0, -z, -z^(-1)}, w] - 16*GG[{0, -z, z^(-1)}, w] - 
       16*GG[{0, -z, -z}, w] - 32*GG[{0, -z, z}, w] - 16*GG[{0, z, -1}, w] + 
       64*GG[{0, z, 0}, w] - 16*GG[{0, z, 1}, w] - 
       16*GG[{0, z, -z^(-1)}, w] - 32*GG[{0, z, z^(-1)}, w] - 
       32*GG[{0, z, -z}, w] - 16*GG[{0, z, z}, w] - 
       12*GG[{-I, -1, -z^(-1)}, w] - 12*GG[{-I, -1, z^(-1)}, w] + 
       12*GG[{-I, -1, -z}, w] + 12*GG[{-I, -1, z}, w] + 
       48*GG[{-I, 0, -z^(-1)}, w] + 48*GG[{-I, 0, z^(-1)}, w] - 
       48*GG[{-I, 0, -z}, w] - 48*GG[{-I, 0, z}, w] - 
       36*GG[{-I, -I, -z^(-1)}, w] - 36*GG[{-I, -I, z^(-1)}, w] + 
       36*GG[{-I, -I, -z}, w] + 36*GG[{-I, -I, z}, w] - 
       36*GG[{-I, I, -z^(-1)}, w] - 36*GG[{-I, I, z^(-1)}, w] + 
       36*GG[{-I, I, -z}, w] + 36*GG[{-I, I, z}, w] - 
       12*GG[{-I, 1, -z^(-1)}, w] - 12*GG[{-I, 1, z^(-1)}, w] + 
       12*GG[{-I, 1, -z}, w] + 12*GG[{-I, 1, z}, w] - 
       12*GG[{-I, -z^(-1), -1}, w] + 48*GG[{-I, -z^(-1), 0}, w] - 
       12*GG[{-I, -z^(-1), 1}, w] - 12*GG[{-I, -z^(-1), -z^(-1)}, w] - 
       24*GG[{-I, -z^(-1), z^(-1)}, w] - 24*GG[{-I, -z^(-1), -z}, w] - 
       12*GG[{-I, -z^(-1), z}, w] - 12*GG[{-I, z^(-1), -1}, w] + 
       48*GG[{-I, z^(-1), 0}, w] - 12*GG[{-I, z^(-1), 1}, w] - 
       24*GG[{-I, z^(-1), -z^(-1)}, w] - 12*GG[{-I, z^(-1), z^(-1)}, w] - 
       12*GG[{-I, z^(-1), -z}, w] - 24*GG[{-I, z^(-1), z}, w] + 
       12*GG[{-I, -z, -1}, w] - 48*GG[{-I, -z, 0}, w] + 
       12*GG[{-I, -z, 1}, w] + 24*GG[{-I, -z, -z^(-1)}, w] + 
       12*GG[{-I, -z, z^(-1)}, w] + 12*GG[{-I, -z, -z}, w] + 
       24*GG[{-I, -z, z}, w] + 12*GG[{-I, z, -1}, w] - 48*GG[{-I, z, 0}, w] + 
       12*GG[{-I, z, 1}, w] + 12*GG[{-I, z, -z^(-1)}, w] + 
       24*GG[{-I, z, z^(-1)}, w] + 24*GG[{-I, z, -z}, w] + 
       12*GG[{-I, z, z}, w] - 12*GG[{I, -1, -z^(-1)}, w] - 
       12*GG[{I, -1, z^(-1)}, w] + 12*GG[{I, -1, -z}, w] + 
       12*GG[{I, -1, z}, w] + 48*GG[{I, 0, -z^(-1)}, w] + 
       48*GG[{I, 0, z^(-1)}, w] - 48*GG[{I, 0, -z}, w] - 
       48*GG[{I, 0, z}, w] - 36*GG[{I, -I, -z^(-1)}, w] - 
       36*GG[{I, -I, z^(-1)}, w] + 36*GG[{I, -I, -z}, w] + 
       36*GG[{I, -I, z}, w] - 36*GG[{I, I, -z^(-1)}, w] - 
       36*GG[{I, I, z^(-1)}, w] + 36*GG[{I, I, -z}, w] + 
       36*GG[{I, I, z}, w] - 12*GG[{I, 1, -z^(-1)}, w] - 
       12*GG[{I, 1, z^(-1)}, w] + 12*GG[{I, 1, -z}, w] + 
       12*GG[{I, 1, z}, w] - 12*GG[{I, -z^(-1), -1}, w] + 
       48*GG[{I, -z^(-1), 0}, w] - 12*GG[{I, -z^(-1), 1}, w] - 
       12*GG[{I, -z^(-1), -z^(-1)}, w] - 24*GG[{I, -z^(-1), z^(-1)}, w] - 
       24*GG[{I, -z^(-1), -z}, w] - 12*GG[{I, -z^(-1), z}, w] - 
       12*GG[{I, z^(-1), -1}, w] + 48*GG[{I, z^(-1), 0}, w] - 
       12*GG[{I, z^(-1), 1}, w] - 24*GG[{I, z^(-1), -z^(-1)}, w] - 
       12*GG[{I, z^(-1), z^(-1)}, w] - 12*GG[{I, z^(-1), -z}, w] - 
       24*GG[{I, z^(-1), z}, w] + 12*GG[{I, -z, -1}, w] - 
       48*GG[{I, -z, 0}, w] + 12*GG[{I, -z, 1}, w] + 
       24*GG[{I, -z, -z^(-1)}, w] + 12*GG[{I, -z, z^(-1)}, w] + 
       12*GG[{I, -z, -z}, w] + 24*GG[{I, -z, z}, w] + 12*GG[{I, z, -1}, w] - 
       48*GG[{I, z, 0}, w] + 12*GG[{I, z, 1}, w] + 
       12*GG[{I, z, -z^(-1)}, w] + 24*GG[{I, z, z^(-1)}, w] + 
       24*GG[{I, z, -z}, w] + 12*GG[{I, z, z}, w] - 
       4*GG[{1, -1, -z^(-1)}, w] - 4*GG[{1, -1, z^(-1)}, w] + 
       4*GG[{1, -1, -z}, w] + 4*GG[{1, -1, z}, w] + 
       16*GG[{1, 0, -z^(-1)}, w] + 16*GG[{1, 0, z^(-1)}, w] - 
       16*GG[{1, 0, -z}, w] - 16*GG[{1, 0, z}, w] - 
       12*GG[{1, -I, -z^(-1)}, w] - 12*GG[{1, -I, z^(-1)}, w] + 
       12*GG[{1, -I, -z}, w] + 12*GG[{1, -I, z}, w] - 
       12*GG[{1, I, -z^(-1)}, w] - 12*GG[{1, I, z^(-1)}, w] + 
       12*GG[{1, I, -z}, w] + 12*GG[{1, I, z}, w] - 
       4*GG[{1, 1, -z^(-1)}, w] - 4*GG[{1, 1, z^(-1)}, w] + 
       4*GG[{1, 1, -z}, w] + 4*GG[{1, 1, z}, w] - 4*GG[{1, -z^(-1), -1}, w] + 
       16*GG[{1, -z^(-1), 0}, w] - 4*GG[{1, -z^(-1), 1}, w] - 
       4*GG[{1, -z^(-1), -z^(-1)}, w] - 8*GG[{1, -z^(-1), z^(-1)}, w] - 
       8*GG[{1, -z^(-1), -z}, w] - 4*GG[{1, -z^(-1), z}, w] - 
       4*GG[{1, z^(-1), -1}, w] + 16*GG[{1, z^(-1), 0}, w] - 
       4*GG[{1, z^(-1), 1}, w] - 8*GG[{1, z^(-1), -z^(-1)}, w] - 
       4*GG[{1, z^(-1), z^(-1)}, w] - 4*GG[{1, z^(-1), -z}, w] - 
       8*GG[{1, z^(-1), z}, w] + 4*GG[{1, -z, -1}, w] - 
       16*GG[{1, -z, 0}, w] + 4*GG[{1, -z, 1}, w] + 
       8*GG[{1, -z, -z^(-1)}, w] + 4*GG[{1, -z, z^(-1)}, w] + 
       4*GG[{1, -z, -z}, w] + 8*GG[{1, -z, z}, w] + 4*GG[{1, z, -1}, w] - 
       16*GG[{1, z, 0}, w] + 4*GG[{1, z, 1}, w] + 4*GG[{1, z, -z^(-1)}, w] + 
       8*GG[{1, z, z^(-1)}, w] + 8*GG[{1, z, -z}, w] + 4*GG[{1, z, z}, w] - 
       4*GG[{-z^(-1), -1, -1}, w] - 8*GG[{-z^(-1), -1, 0}, w] - 
       4*GG[{-z^(-1), -1, 1}, w] + 8*GG[{-z^(-1), -1, -z^(-1)}, w] + 
       4*GG[{-z^(-1), -1, z^(-1)}, w] + 4*GG[{-z^(-1), -1, -z}, w] + 
       8*GG[{-z^(-1), -1, z}, w] + 16*GG[{-z^(-1), 0, -1}, w] - 
       40*GG[{-z^(-1), 0, 0}, w] + 16*GG[{-z^(-1), 0, 1}, w] + 
       12*GG[{-z^(-1), 0, -z^(-1)}, w] + 12*GG[{-z^(-1), 0, z^(-1)}, w] + 
       12*GG[{-z^(-1), 0, -z}, w] + 12*GG[{-z^(-1), 0, z}, w] - 
       4*GG[{-z^(-1), 1, -1}, w] - 8*GG[{-z^(-1), 1, 0}, w] - 
       4*GG[{-z^(-1), 1, 1}, w] + 8*GG[{-z^(-1), 1, -z^(-1)}, w] + 
       4*GG[{-z^(-1), 1, z^(-1)}, w] + 4*GG[{-z^(-1), 1, -z}, w] + 
       8*GG[{-z^(-1), 1, z}, w] - 4*GG[{-z^(-1), -z^(-1), -1}, w] + 
       16*GG[{-z^(-1), -z^(-1), 0}, w] - 4*GG[{-z^(-1), -z^(-1), 1}, w] - 
       4*GG[{-z^(-1), -z^(-1), -z^(-1)}, w] - 
       8*GG[{-z^(-1), -z^(-1), z^(-1)}, w] - 
       8*GG[{-z^(-1), -z^(-1), -z}, w] - 4*GG[{-z^(-1), -z^(-1), z}, w] - 
       8*GG[{-z^(-1), z^(-1), -1}, w] + 32*GG[{-z^(-1), z^(-1), 0}, w] - 
       8*GG[{-z^(-1), z^(-1), 1}, w] - 16*GG[{-z^(-1), z^(-1), -z^(-1)}, w] - 
       8*GG[{-z^(-1), z^(-1), z^(-1)}, w] - 8*GG[{-z^(-1), z^(-1), -z}, w] - 
       16*GG[{-z^(-1), z^(-1), z}, w] - 8*GG[{-z^(-1), -z, -1}, w] + 
       32*GG[{-z^(-1), -z, 0}, w] - 8*GG[{-z^(-1), -z, 1}, w] - 
       16*GG[{-z^(-1), -z, -z^(-1)}, w] - 8*GG[{-z^(-1), -z, z^(-1)}, w] - 
       8*GG[{-z^(-1), -z, -z}, w] - 16*GG[{-z^(-1), -z, z}, w] - 
       4*GG[{-z^(-1), z, -1}, w] + 16*GG[{-z^(-1), z, 0}, w] - 
       4*GG[{-z^(-1), z, 1}, w] - 4*GG[{-z^(-1), z, -z^(-1)}, w] - 
       8*GG[{-z^(-1), z, z^(-1)}, w] - 8*GG[{-z^(-1), z, -z}, w] - 
       4*GG[{-z^(-1), z, z}, w] - 4*GG[{z^(-1), -1, -1}, w] - 
       8*GG[{z^(-1), -1, 0}, w] - 4*GG[{z^(-1), -1, 1}, w] + 
       4*GG[{z^(-1), -1, -z^(-1)}, w] + 8*GG[{z^(-1), -1, z^(-1)}, w] + 
       8*GG[{z^(-1), -1, -z}, w] + 4*GG[{z^(-1), -1, z}, w] + 
       16*GG[{z^(-1), 0, -1}, w] - 40*GG[{z^(-1), 0, 0}, w] + 
       16*GG[{z^(-1), 0, 1}, w] + 12*GG[{z^(-1), 0, -z^(-1)}, w] + 
       12*GG[{z^(-1), 0, z^(-1)}, w] + 12*GG[{z^(-1), 0, -z}, w] + 
       12*GG[{z^(-1), 0, z}, w] - 4*GG[{z^(-1), 1, -1}, w] - 
       8*GG[{z^(-1), 1, 0}, w] - 4*GG[{z^(-1), 1, 1}, w] + 
       4*GG[{z^(-1), 1, -z^(-1)}, w] + 8*GG[{z^(-1), 1, z^(-1)}, w] + 
       8*GG[{z^(-1), 1, -z}, w] + 4*GG[{z^(-1), 1, z}, w] - 
       8*GG[{z^(-1), -z^(-1), -1}, w] + 32*GG[{z^(-1), -z^(-1), 0}, w] - 
       8*GG[{z^(-1), -z^(-1), 1}, w] - 8*GG[{z^(-1), -z^(-1), -z^(-1)}, w] - 
       16*GG[{z^(-1), -z^(-1), z^(-1)}, w] - 
       16*GG[{z^(-1), -z^(-1), -z}, w] - 8*GG[{z^(-1), -z^(-1), z}, w] - 
       4*GG[{z^(-1), z^(-1), -1}, w] + 16*GG[{z^(-1), z^(-1), 0}, w] - 
       4*GG[{z^(-1), z^(-1), 1}, w] - 8*GG[{z^(-1), z^(-1), -z^(-1)}, w] - 
       4*GG[{z^(-1), z^(-1), z^(-1)}, w] - 4*GG[{z^(-1), z^(-1), -z}, w] - 
       8*GG[{z^(-1), z^(-1), z}, w] - 4*GG[{z^(-1), -z, -1}, w] + 
       16*GG[{z^(-1), -z, 0}, w] - 4*GG[{z^(-1), -z, 1}, w] - 
       8*GG[{z^(-1), -z, -z^(-1)}, w] - 4*GG[{z^(-1), -z, z^(-1)}, w] - 
       4*GG[{z^(-1), -z, -z}, w] - 8*GG[{z^(-1), -z, z}, w] - 
       8*GG[{z^(-1), z, -1}, w] + 32*GG[{z^(-1), z, 0}, w] - 
       8*GG[{z^(-1), z, 1}, w] - 8*GG[{z^(-1), z, -z^(-1)}, w] - 
       16*GG[{z^(-1), z, z^(-1)}, w] - 16*GG[{z^(-1), z, -z}, w] - 
       8*GG[{z^(-1), z, z}, w] + 4*GG[{-z, -1, -1}, w] + 
       8*GG[{-z, -1, 0}, w] + 4*GG[{-z, -1, 1}, w] - 
       4*GG[{-z, -1, -z^(-1)}, w] - 8*GG[{-z, -1, z^(-1)}, w] - 
       8*GG[{-z, -1, -z}, w] - 4*GG[{-z, -1, z}, w] - 16*GG[{-z, 0, -1}, w] + 
       40*GG[{-z, 0, 0}, w] - 16*GG[{-z, 0, 1}, w] - 
       12*GG[{-z, 0, -z^(-1)}, w] - 12*GG[{-z, 0, z^(-1)}, w] - 
       12*GG[{-z, 0, -z}, w] - 12*GG[{-z, 0, z}, w] + 4*GG[{-z, 1, -1}, w] + 
       8*GG[{-z, 1, 0}, w] + 4*GG[{-z, 1, 1}, w] - 
       4*GG[{-z, 1, -z^(-1)}, w] - 8*GG[{-z, 1, z^(-1)}, w] - 
       8*GG[{-z, 1, -z}, w] - 4*GG[{-z, 1, z}, w] + 
       8*GG[{-z, -z^(-1), -1}, w] - 32*GG[{-z, -z^(-1), 0}, w] + 
       8*GG[{-z, -z^(-1), 1}, w] + 8*GG[{-z, -z^(-1), -z^(-1)}, w] + 
       16*GG[{-z, -z^(-1), z^(-1)}, w] + 16*GG[{-z, -z^(-1), -z}, w] + 
       8*GG[{-z, -z^(-1), z}, w] + 4*GG[{-z, z^(-1), -1}, w] - 
       16*GG[{-z, z^(-1), 0}, w] + 4*GG[{-z, z^(-1), 1}, w] + 
       8*GG[{-z, z^(-1), -z^(-1)}, w] + 4*GG[{-z, z^(-1), z^(-1)}, w] + 
       4*GG[{-z, z^(-1), -z}, w] + 8*GG[{-z, z^(-1), z}, w] + 
       4*GG[{-z, -z, -1}, w] - 16*GG[{-z, -z, 0}, w] + 4*GG[{-z, -z, 1}, w] + 
       8*GG[{-z, -z, -z^(-1)}, w] + 4*GG[{-z, -z, z^(-1)}, w] + 
       4*GG[{-z, -z, -z}, w] + 8*GG[{-z, -z, z}, w] + 8*GG[{-z, z, -1}, w] - 
       32*GG[{-z, z, 0}, w] + 8*GG[{-z, z, 1}, w] + 
       8*GG[{-z, z, -z^(-1)}, w] + 16*GG[{-z, z, z^(-1)}, w] + 
       16*GG[{-z, z, -z}, w] + 8*GG[{-z, z, z}, w] + 4*GG[{z, -1, -1}, w] + 
       8*GG[{z, -1, 0}, w] + 4*GG[{z, -1, 1}, w] - 
       8*GG[{z, -1, -z^(-1)}, w] - 4*GG[{z, -1, z^(-1)}, w] - 
       4*GG[{z, -1, -z}, w] - 8*GG[{z, -1, z}, w] - 16*GG[{z, 0, -1}, w] + 
       40*GG[{z, 0, 0}, w] - 16*GG[{z, 0, 1}, w] - 
       12*GG[{z, 0, -z^(-1)}, w] - 12*GG[{z, 0, z^(-1)}, w] - 
       12*GG[{z, 0, -z}, w] - 12*GG[{z, 0, z}, w] + 4*GG[{z, 1, -1}, w] + 
       8*GG[{z, 1, 0}, w] + 4*GG[{z, 1, 1}, w] - 8*GG[{z, 1, -z^(-1)}, w] - 
       4*GG[{z, 1, z^(-1)}, w] - 4*GG[{z, 1, -z}, w] - 8*GG[{z, 1, z}, w] + 
       4*GG[{z, -z^(-1), -1}, w] - 16*GG[{z, -z^(-1), 0}, w] + 
       4*GG[{z, -z^(-1), 1}, w] + 4*GG[{z, -z^(-1), -z^(-1)}, w] + 
       8*GG[{z, -z^(-1), z^(-1)}, w] + 8*GG[{z, -z^(-1), -z}, w] + 
       4*GG[{z, -z^(-1), z}, w] + 8*GG[{z, z^(-1), -1}, w] - 
       32*GG[{z, z^(-1), 0}, w] + 8*GG[{z, z^(-1), 1}, w] + 
       16*GG[{z, z^(-1), -z^(-1)}, w] + 8*GG[{z, z^(-1), z^(-1)}, w] + 
       8*GG[{z, z^(-1), -z}, w] + 16*GG[{z, z^(-1), z}, w] + 
       8*GG[{z, -z, -1}, w] - 32*GG[{z, -z, 0}, w] + 8*GG[{z, -z, 1}, w] + 
       16*GG[{z, -z, -z^(-1)}, w] + 8*GG[{z, -z, z^(-1)}, w] + 
       8*GG[{z, -z, -z}, w] + 16*GG[{z, -z, z}, w] + 4*GG[{z, z, -1}, w] - 
       16*GG[{z, z, 0}, w] + 4*GG[{z, z, 1}, w] + 4*GG[{z, z, -z^(-1)}, w] + 
       8*GG[{z, z, z^(-1)}, w] + 8*GG[{z, z, -z}, w] + 4*GG[{z, z, z}, w]) + 
     8*GG[{-1, -1, -1, 0}, w] - 32*GG[{-1, -1, 0, 0}, w] + 
     24*GG[{-1, -1, -I, 0}, w] + 24*GG[{-1, -1, I, 0}, w] + 
     8*GG[{-1, -1, 1, 0}, w] + 4*GG[{-1, -1, -z^(-1), -1}, w] - 
     4*GG[{-1, -1, -z^(-1), 0}, w] + 4*GG[{-1, -1, -z^(-1), 1}, w] + 
     4*GG[{-1, -1, z^(-1), -1}, w] - 4*GG[{-1, -1, z^(-1), 0}, w] + 
     4*GG[{-1, -1, z^(-1), 1}, w] - 4*GG[{-1, -1, -z, -1}, w] + 
     4*GG[{-1, -1, -z, 0}, w] - 4*GG[{-1, -1, -z, 1}, w] - 
     4*GG[{-1, -1, z, -1}, w] + 4*GG[{-1, -1, z, 0}, w] - 
     4*GG[{-1, -1, z, 1}, w] - 32*GG[{-1, 0, -1, 0}, w] + 
     80*GG[{-1, 0, 0, 0}, w] - 96*GG[{-1, 0, -I, 0}, w] - 
     96*GG[{-1, 0, I, 0}, w] - 32*GG[{-1, 0, 1, 0}, w] - 
     16*GG[{-1, 0, -z^(-1), -1}, w] + 16*GG[{-1, 0, -z^(-1), 0}, w] - 
     16*GG[{-1, 0, -z^(-1), 1}, w] - 16*GG[{-1, 0, z^(-1), -1}, w] + 
     16*GG[{-1, 0, z^(-1), 0}, w] - 16*GG[{-1, 0, z^(-1), 1}, w] + 
     16*GG[{-1, 0, -z, -1}, w] - 16*GG[{-1, 0, -z, 0}, w] + 
     16*GG[{-1, 0, -z, 1}, w] + 16*GG[{-1, 0, z, -1}, w] - 
     16*GG[{-1, 0, z, 0}, w] + 16*GG[{-1, 0, z, 1}, w] + 
     24*GG[{-1, -I, -1, 0}, w] - 96*GG[{-1, -I, 0, 0}, w] + 
     72*GG[{-1, -I, -I, 0}, w] + 72*GG[{-1, -I, I, 0}, w] + 
     24*GG[{-1, -I, 1, 0}, w] + 12*GG[{-1, -I, -z^(-1), -1}, w] - 
     12*GG[{-1, -I, -z^(-1), 0}, w] + 12*GG[{-1, -I, -z^(-1), 1}, w] + 
     12*GG[{-1, -I, z^(-1), -1}, w] - 12*GG[{-1, -I, z^(-1), 0}, w] + 
     12*GG[{-1, -I, z^(-1), 1}, w] - 12*GG[{-1, -I, -z, -1}, w] + 
     12*GG[{-1, -I, -z, 0}, w] - 12*GG[{-1, -I, -z, 1}, w] - 
     12*GG[{-1, -I, z, -1}, w] + 12*GG[{-1, -I, z, 0}, w] - 
     12*GG[{-1, -I, z, 1}, w] + 24*GG[{-1, I, -1, 0}, w] - 
     96*GG[{-1, I, 0, 0}, w] + 72*GG[{-1, I, -I, 0}, w] + 
     72*GG[{-1, I, I, 0}, w] + 24*GG[{-1, I, 1, 0}, w] + 
     12*GG[{-1, I, -z^(-1), -1}, w] - 12*GG[{-1, I, -z^(-1), 0}, w] + 
     12*GG[{-1, I, -z^(-1), 1}, w] + 12*GG[{-1, I, z^(-1), -1}, w] - 
     12*GG[{-1, I, z^(-1), 0}, w] + 12*GG[{-1, I, z^(-1), 1}, w] - 
     12*GG[{-1, I, -z, -1}, w] + 12*GG[{-1, I, -z, 0}, w] - 
     12*GG[{-1, I, -z, 1}, w] - 12*GG[{-1, I, z, -1}, w] + 
     12*GG[{-1, I, z, 0}, w] - 12*GG[{-1, I, z, 1}, w] + 
     8*GG[{-1, 1, -1, 0}, w] - 32*GG[{-1, 1, 0, 0}, w] + 
     24*GG[{-1, 1, -I, 0}, w] + 24*GG[{-1, 1, I, 0}, w] + 
     8*GG[{-1, 1, 1, 0}, w] + 4*GG[{-1, 1, -z^(-1), -1}, w] - 
     4*GG[{-1, 1, -z^(-1), 0}, w] + 4*GG[{-1, 1, -z^(-1), 1}, w] + 
     4*GG[{-1, 1, z^(-1), -1}, w] - 4*GG[{-1, 1, z^(-1), 0}, w] + 
     4*GG[{-1, 1, z^(-1), 1}, w] - 4*GG[{-1, 1, -z, -1}, w] + 
     4*GG[{-1, 1, -z, 0}, w] - 4*GG[{-1, 1, -z, 1}, w] - 
     4*GG[{-1, 1, z, -1}, w] + 4*GG[{-1, 1, z, 0}, w] - 
     4*GG[{-1, 1, z, 1}, w] + 4*GG[{-1, -z^(-1), -1, -1}, w] - 
     4*GG[{-1, -z^(-1), -1, 0}, w] + 4*GG[{-1, -z^(-1), -1, 1}, w] - 
     16*GG[{-1, -z^(-1), 0, -1}, w] + 16*GG[{-1, -z^(-1), 0, 0}, w] - 
     16*GG[{-1, -z^(-1), 0, 1}, w] + 4*GG[{-1, -z^(-1), 1, -1}, w] - 
     4*GG[{-1, -z^(-1), 1, 0}, w] + 4*GG[{-1, -z^(-1), 1, 1}, w] + 
     4*GG[{-1, -z^(-1), -z^(-1), -1}, w] - 
     4*GG[{-1, -z^(-1), -z^(-1), 0}, w] + 
     4*GG[{-1, -z^(-1), -z^(-1), 1}, w] + 
     8*GG[{-1, -z^(-1), z^(-1), -1}, w] - 8*GG[{-1, -z^(-1), z^(-1), 0}, w] + 
     8*GG[{-1, -z^(-1), z^(-1), 1}, w] + 8*GG[{-1, -z^(-1), -z, -1}, w] - 
     8*GG[{-1, -z^(-1), -z, 0}, w] + 8*GG[{-1, -z^(-1), -z, 1}, w] + 
     4*GG[{-1, -z^(-1), z, -1}, w] - 4*GG[{-1, -z^(-1), z, 0}, w] + 
     4*GG[{-1, -z^(-1), z, 1}, w] + 4*GG[{-1, z^(-1), -1, -1}, w] - 
     4*GG[{-1, z^(-1), -1, 0}, w] + 4*GG[{-1, z^(-1), -1, 1}, w] - 
     16*GG[{-1, z^(-1), 0, -1}, w] + 16*GG[{-1, z^(-1), 0, 0}, w] - 
     16*GG[{-1, z^(-1), 0, 1}, w] + 4*GG[{-1, z^(-1), 1, -1}, w] - 
     4*GG[{-1, z^(-1), 1, 0}, w] + 4*GG[{-1, z^(-1), 1, 1}, w] + 
     8*GG[{-1, z^(-1), -z^(-1), -1}, w] - 8*GG[{-1, z^(-1), -z^(-1), 0}, w] + 
     8*GG[{-1, z^(-1), -z^(-1), 1}, w] + 4*GG[{-1, z^(-1), z^(-1), -1}, w] - 
     4*GG[{-1, z^(-1), z^(-1), 0}, w] + 4*GG[{-1, z^(-1), z^(-1), 1}, w] + 
     4*GG[{-1, z^(-1), -z, -1}, w] - 4*GG[{-1, z^(-1), -z, 0}, w] + 
     4*GG[{-1, z^(-1), -z, 1}, w] + 8*GG[{-1, z^(-1), z, -1}, w] - 
     8*GG[{-1, z^(-1), z, 0}, w] + 8*GG[{-1, z^(-1), z, 1}, w] - 
     4*GG[{-1, -z, -1, -1}, w] + 4*GG[{-1, -z, -1, 0}, w] - 
     4*GG[{-1, -z, -1, 1}, w] + 16*GG[{-1, -z, 0, -1}, w] - 
     16*GG[{-1, -z, 0, 0}, w] + 16*GG[{-1, -z, 0, 1}, w] - 
     4*GG[{-1, -z, 1, -1}, w] + 4*GG[{-1, -z, 1, 0}, w] - 
     4*GG[{-1, -z, 1, 1}, w] - 8*GG[{-1, -z, -z^(-1), -1}, w] + 
     8*GG[{-1, -z, -z^(-1), 0}, w] - 8*GG[{-1, -z, -z^(-1), 1}, w] - 
     4*GG[{-1, -z, z^(-1), -1}, w] + 4*GG[{-1, -z, z^(-1), 0}, w] - 
     4*GG[{-1, -z, z^(-1), 1}, w] - 4*GG[{-1, -z, -z, -1}, w] + 
     4*GG[{-1, -z, -z, 0}, w] - 4*GG[{-1, -z, -z, 1}, w] - 
     8*GG[{-1, -z, z, -1}, w] + 8*GG[{-1, -z, z, 0}, w] - 
     8*GG[{-1, -z, z, 1}, w] - 4*GG[{-1, z, -1, -1}, w] + 
     4*GG[{-1, z, -1, 0}, w] - 4*GG[{-1, z, -1, 1}, w] + 
     16*GG[{-1, z, 0, -1}, w] - 16*GG[{-1, z, 0, 0}, w] + 
     16*GG[{-1, z, 0, 1}, w] - 4*GG[{-1, z, 1, -1}, w] + 
     4*GG[{-1, z, 1, 0}, w] - 4*GG[{-1, z, 1, 1}, w] - 
     4*GG[{-1, z, -z^(-1), -1}, w] + 4*GG[{-1, z, -z^(-1), 0}, w] - 
     4*GG[{-1, z, -z^(-1), 1}, w] - 8*GG[{-1, z, z^(-1), -1}, w] + 
     8*GG[{-1, z, z^(-1), 0}, w] - 8*GG[{-1, z, z^(-1), 1}, w] - 
     8*GG[{-1, z, -z, -1}, w] + 8*GG[{-1, z, -z, 0}, w] - 
     8*GG[{-1, z, -z, 1}, w] - 4*GG[{-1, z, z, -1}, w] + 
     4*GG[{-1, z, z, 0}, w] - 4*GG[{-1, z, z, 1}, w] + 
     80*GG[{0, -1, -1, -1}, z] - 32*GG[{0, -1, -1, 0}, w] - 
     80*GG[{0, -1, -1, 0}, z] + 80*GG[{0, -1, -1, 1}, z] - 
     80*GG[{0, -1, 0, -1}, z] + 176*GG[{0, -1, 0, 0}, w] + 
     80*GG[{0, -1, 0, 0}, z] - 80*GG[{0, -1, 0, 1}, z] - 
     96*GG[{0, -1, -I, 0}, w] - 96*GG[{0, -1, I, 0}, w] + 
     80*GG[{0, -1, 1, -1}, z] - 32*GG[{0, -1, 1, 0}, w] - 
     80*GG[{0, -1, 1, 0}, z] + 80*GG[{0, -1, 1, 1}, z] - 
     16*GG[{0, -1, -z^(-1), -1}, w] + 16*GG[{0, -1, -z^(-1), 0}, w] - 
     16*GG[{0, -1, -z^(-1), 1}, w] - 16*GG[{0, -1, z^(-1), -1}, w] + 
     16*GG[{0, -1, z^(-1), 0}, w] - 16*GG[{0, -1, z^(-1), 1}, w] + 
     16*GG[{0, -1, -z, -1}, w] - 16*GG[{0, -1, -z, 0}, w] + 
     16*GG[{0, -1, -z, 1}, w] + 16*GG[{0, -1, z, -1}, w] - 
     16*GG[{0, -1, z, 0}, w] + 16*GG[{0, -1, z, 1}, w] - 
     112*GG[{0, 0, -1, -1}, z] + 80*GG[{0, 0, -1, 0}, w] + 
     112*GG[{0, 0, -1, 0}, z] - 112*GG[{0, 0, -1, 1}, z] + 
     120*GG[{0, 0, 0, -1}, z] - 176*GG[{0, 0, 0, 0}, w] - 
     120*GG[{0, 0, 0, 0}, z] + 120*GG[{0, 0, 0, 1}, z] + 
     240*GG[{0, 0, -I, 0}, w] + 240*GG[{0, 0, I, 0}, w] - 
     112*GG[{0, 0, 1, -1}, z] + 80*GG[{0, 0, 1, 0}, w] + 
     112*GG[{0, 0, 1, 0}, z] - 112*GG[{0, 0, 1, 1}, z] + 
     40*GG[{0, 0, -z^(-1), -1}, w] - 40*GG[{0, 0, -z^(-1), 0}, w] + 
     40*GG[{0, 0, -z^(-1), 1}, w] + 40*GG[{0, 0, z^(-1), -1}, w] - 
     40*GG[{0, 0, z^(-1), 0}, w] + 40*GG[{0, 0, z^(-1), 1}, w] - 
     40*GG[{0, 0, -z, -1}, w] + 40*GG[{0, 0, -z, 0}, w] - 
     40*GG[{0, 0, -z, 1}, w] - 40*GG[{0, 0, z, -1}, w] + 
     40*GG[{0, 0, z, 0}, w] - 40*GG[{0, 0, z, 1}, w] - 
     96*GG[{0, -I, -1, 0}, w] - 8*GG[{0, -I, 0, -1}, z] + 
     384*GG[{0, -I, 0, 0}, w] + 8*GG[{0, -I, 0, 0}, z] - 
     8*GG[{0, -I, 0, 1}, z] - 288*GG[{0, -I, -I, 0}, w] - 
     288*GG[{0, -I, I, 0}, w] - 96*GG[{0, -I, 1, 0}, w] - 
     48*GG[{0, -I, -z^(-1), -1}, w] + 48*GG[{0, -I, -z^(-1), 0}, w] - 
     48*GG[{0, -I, -z^(-1), 1}, w] - 48*GG[{0, -I, z^(-1), -1}, w] + 
     48*GG[{0, -I, z^(-1), 0}, w] - 48*GG[{0, -I, z^(-1), 1}, w] + 
     48*GG[{0, -I, -z, -1}, w] - 48*GG[{0, -I, -z, 0}, w] + 
     48*GG[{0, -I, -z, 1}, w] + 48*GG[{0, -I, z, -1}, w] - 
     48*GG[{0, -I, z, 0}, w] + 48*GG[{0, -I, z, 1}, w] - 
     96*GG[{0, I, -1, 0}, w] - 8*GG[{0, I, 0, -1}, z] + 
     384*GG[{0, I, 0, 0}, w] + 8*GG[{0, I, 0, 0}, z] - 
     8*GG[{0, I, 0, 1}, z] - 288*GG[{0, I, -I, 0}, w] - 
     288*GG[{0, I, I, 0}, w] - 96*GG[{0, I, 1, 0}, w] - 
     48*GG[{0, I, -z^(-1), -1}, w] + 48*GG[{0, I, -z^(-1), 0}, w] - 
     48*GG[{0, I, -z^(-1), 1}, w] - 48*GG[{0, I, z^(-1), -1}, w] + 
     48*GG[{0, I, z^(-1), 0}, w] - 48*GG[{0, I, z^(-1), 1}, w] + 
     48*GG[{0, I, -z, -1}, w] - 48*GG[{0, I, -z, 0}, w] + 
     48*GG[{0, I, -z, 1}, w] + 48*GG[{0, I, z, -1}, w] - 
     48*GG[{0, I, z, 0}, w] + 48*GG[{0, I, z, 1}, w] + 
     80*GG[{0, 1, -1, -1}, z] - 32*GG[{0, 1, -1, 0}, w] - 
     80*GG[{0, 1, -1, 0}, z] + 80*GG[{0, 1, -1, 1}, z] - 
     80*GG[{0, 1, 0, -1}, z] + 176*GG[{0, 1, 0, 0}, w] + 
     80*GG[{0, 1, 0, 0}, z] - 80*GG[{0, 1, 0, 1}, z] - 
     96*GG[{0, 1, -I, 0}, w] - 96*GG[{0, 1, I, 0}, w] + 
     80*GG[{0, 1, 1, -1}, z] - 32*GG[{0, 1, 1, 0}, w] - 
     80*GG[{0, 1, 1, 0}, z] + 80*GG[{0, 1, 1, 1}, z] - 
     16*GG[{0, 1, -z^(-1), -1}, w] + 16*GG[{0, 1, -z^(-1), 0}, w] - 
     16*GG[{0, 1, -z^(-1), 1}, w] - 16*GG[{0, 1, z^(-1), -1}, w] + 
     16*GG[{0, 1, z^(-1), 0}, w] - 16*GG[{0, 1, z^(-1), 1}, w] + 
     16*GG[{0, 1, -z, -1}, w] - 16*GG[{0, 1, -z, 0}, w] + 
     16*GG[{0, 1, -z, 1}, w] + 16*GG[{0, 1, z, -1}, w] - 
     16*GG[{0, 1, z, 0}, w] + 16*GG[{0, 1, z, 1}, w] - 
     16*GG[{0, -z^(-1), -1, -1}, w] + 16*GG[{0, -z^(-1), -1, 0}, w] - 
     16*GG[{0, -z^(-1), -1, 1}, w] + 64*GG[{0, -z^(-1), 0, -1}, w] - 
     64*GG[{0, -z^(-1), 0, 0}, w] + 64*GG[{0, -z^(-1), 0, 1}, w] - 
     16*GG[{0, -z^(-1), 1, -1}, w] + 16*GG[{0, -z^(-1), 1, 0}, w] - 
     16*GG[{0, -z^(-1), 1, 1}, w] - 16*GG[{0, -z^(-1), -z^(-1), -1}, w] + 
     16*GG[{0, -z^(-1), -z^(-1), 0}, w] - 
     16*GG[{0, -z^(-1), -z^(-1), 1}, w] - 
     32*GG[{0, -z^(-1), z^(-1), -1}, w] + 32*GG[{0, -z^(-1), z^(-1), 0}, w] - 
     32*GG[{0, -z^(-1), z^(-1), 1}, w] - 32*GG[{0, -z^(-1), -z, -1}, w] + 
     32*GG[{0, -z^(-1), -z, 0}, w] - 32*GG[{0, -z^(-1), -z, 1}, w] - 
     16*GG[{0, -z^(-1), z, -1}, w] + 16*GG[{0, -z^(-1), z, 0}, w] - 
     16*GG[{0, -z^(-1), z, 1}, w] - 16*GG[{0, z^(-1), -1, -1}, w] + 
     16*GG[{0, z^(-1), -1, 0}, w] - 16*GG[{0, z^(-1), -1, 1}, w] + 
     64*GG[{0, z^(-1), 0, -1}, w] - 64*GG[{0, z^(-1), 0, 0}, w] + 
     64*GG[{0, z^(-1), 0, 1}, w] - 16*GG[{0, z^(-1), 1, -1}, w] + 
     16*GG[{0, z^(-1), 1, 0}, w] - 16*GG[{0, z^(-1), 1, 1}, w] - 
     32*GG[{0, z^(-1), -z^(-1), -1}, w] + 32*GG[{0, z^(-1), -z^(-1), 0}, w] - 
     32*GG[{0, z^(-1), -z^(-1), 1}, w] - 16*GG[{0, z^(-1), z^(-1), -1}, w] + 
     16*GG[{0, z^(-1), z^(-1), 0}, w] - 16*GG[{0, z^(-1), z^(-1), 1}, w] - 
     16*GG[{0, z^(-1), -z, -1}, w] + 16*GG[{0, z^(-1), -z, 0}, w] - 
     16*GG[{0, z^(-1), -z, 1}, w] - 32*GG[{0, z^(-1), z, -1}, w] + 
     32*GG[{0, z^(-1), z, 0}, w] - 32*GG[{0, z^(-1), z, 1}, w] + 
     16*GG[{0, -z, -1, -1}, w] - 16*GG[{0, -z, -1, 0}, w] + 
     16*GG[{0, -z, -1, 1}, w] - 64*GG[{0, -z, 0, -1}, w] + 
     64*GG[{0, -z, 0, 0}, w] - 64*GG[{0, -z, 0, 1}, w] + 
     16*GG[{0, -z, 1, -1}, w] - 16*GG[{0, -z, 1, 0}, w] + 
     16*GG[{0, -z, 1, 1}, w] + 32*GG[{0, -z, -z^(-1), -1}, w] - 
     32*GG[{0, -z, -z^(-1), 0}, w] + 32*GG[{0, -z, -z^(-1), 1}, w] + 
     16*GG[{0, -z, z^(-1), -1}, w] - 16*GG[{0, -z, z^(-1), 0}, w] + 
     16*GG[{0, -z, z^(-1), 1}, w] + 16*GG[{0, -z, -z, -1}, w] - 
     16*GG[{0, -z, -z, 0}, w] + 16*GG[{0, -z, -z, 1}, w] + 
     32*GG[{0, -z, z, -1}, w] - 32*GG[{0, -z, z, 0}, w] + 
     32*GG[{0, -z, z, 1}, w] + 16*GG[{0, z, -1, -1}, w] - 
     16*GG[{0, z, -1, 0}, w] + 16*GG[{0, z, -1, 1}, w] - 
     64*GG[{0, z, 0, -1}, w] + 64*GG[{0, z, 0, 0}, w] - 
     64*GG[{0, z, 0, 1}, w] + 16*GG[{0, z, 1, -1}, w] - 
     16*GG[{0, z, 1, 0}, w] + 16*GG[{0, z, 1, 1}, w] + 
     16*GG[{0, z, -z^(-1), -1}, w] - 16*GG[{0, z, -z^(-1), 0}, w] + 
     16*GG[{0, z, -z^(-1), 1}, w] + 32*GG[{0, z, z^(-1), -1}, w] - 
     32*GG[{0, z, z^(-1), 0}, w] + 32*GG[{0, z, z^(-1), 1}, w] + 
     32*GG[{0, z, -z, -1}, w] - 32*GG[{0, z, -z, 0}, w] + 
     32*GG[{0, z, -z, 1}, w] + 16*GG[{0, z, z, -1}, w] - 
     16*GG[{0, z, z, 0}, w] + 16*GG[{0, z, z, 1}, w] + 
     24*GG[{-I, -1, -1, 0}, w] - 96*GG[{-I, -1, 0, 0}, w] + 
     72*GG[{-I, -1, -I, 0}, w] + 72*GG[{-I, -1, I, 0}, w] + 
     24*GG[{-I, -1, 1, 0}, w] + 12*GG[{-I, -1, -z^(-1), -1}, w] - 
     12*GG[{-I, -1, -z^(-1), 0}, w] + 12*GG[{-I, -1, -z^(-1), 1}, w] + 
     12*GG[{-I, -1, z^(-1), -1}, w] - 12*GG[{-I, -1, z^(-1), 0}, w] + 
     12*GG[{-I, -1, z^(-1), 1}, w] - 12*GG[{-I, -1, -z, -1}, w] + 
     12*GG[{-I, -1, -z, 0}, w] - 12*GG[{-I, -1, -z, 1}, w] - 
     12*GG[{-I, -1, z, -1}, w] + 12*GG[{-I, -1, z, 0}, w] - 
     12*GG[{-I, -1, z, 1}, w] + 32*GG[{-I, 0, -1, -1}, z] - 
     96*GG[{-I, 0, -1, 0}, w] - 32*GG[{-I, 0, -1, 0}, z] + 
     32*GG[{-I, 0, -1, 1}, z] - 40*GG[{-I, 0, 0, -1}, z] + 
     240*GG[{-I, 0, 0, 0}, w] + 40*GG[{-I, 0, 0, 0}, z] - 
     40*GG[{-I, 0, 0, 1}, z] - 288*GG[{-I, 0, -I, 0}, w] - 
     288*GG[{-I, 0, I, 0}, w] + 32*GG[{-I, 0, 1, -1}, z] - 
     96*GG[{-I, 0, 1, 0}, w] - 32*GG[{-I, 0, 1, 0}, z] + 
     32*GG[{-I, 0, 1, 1}, z] - 48*GG[{-I, 0, -z^(-1), -1}, w] + 
     48*GG[{-I, 0, -z^(-1), 0}, w] - 48*GG[{-I, 0, -z^(-1), 1}, w] - 
     48*GG[{-I, 0, z^(-1), -1}, w] + 48*GG[{-I, 0, z^(-1), 0}, w] - 
     48*GG[{-I, 0, z^(-1), 1}, w] + 48*GG[{-I, 0, -z, -1}, w] - 
     48*GG[{-I, 0, -z, 0}, w] + 48*GG[{-I, 0, -z, 1}, w] + 
     48*GG[{-I, 0, z, -1}, w] - 48*GG[{-I, 0, z, 0}, w] + 
     48*GG[{-I, 0, z, 1}, w] + 72*GG[{-I, -I, -1, 0}, w] + 
     8*GG[{-I, -I, 0, -1}, z] - 288*GG[{-I, -I, 0, 0}, w] - 
     8*GG[{-I, -I, 0, 0}, z] + 8*GG[{-I, -I, 0, 1}, z] + 
     216*GG[{-I, -I, -I, 0}, w] + 216*GG[{-I, -I, I, 0}, w] + 
     72*GG[{-I, -I, 1, 0}, w] + 36*GG[{-I, -I, -z^(-1), -1}, w] - 
     36*GG[{-I, -I, -z^(-1), 0}, w] + 36*GG[{-I, -I, -z^(-1), 1}, w] + 
     36*GG[{-I, -I, z^(-1), -1}, w] - 36*GG[{-I, -I, z^(-1), 0}, w] + 
     36*GG[{-I, -I, z^(-1), 1}, w] - 36*GG[{-I, -I, -z, -1}, w] + 
     36*GG[{-I, -I, -z, 0}, w] - 36*GG[{-I, -I, -z, 1}, w] - 
     36*GG[{-I, -I, z, -1}, w] + 36*GG[{-I, -I, z, 0}, w] - 
     36*GG[{-I, -I, z, 1}, w] + 72*GG[{-I, I, -1, 0}, w] + 
     8*GG[{-I, I, 0, -1}, z] - 288*GG[{-I, I, 0, 0}, w] - 
     8*GG[{-I, I, 0, 0}, z] + 8*GG[{-I, I, 0, 1}, z] + 
     216*GG[{-I, I, -I, 0}, w] + 216*GG[{-I, I, I, 0}, w] + 
     72*GG[{-I, I, 1, 0}, w] + 36*GG[{-I, I, -z^(-1), -1}, w] - 
     36*GG[{-I, I, -z^(-1), 0}, w] + 36*GG[{-I, I, -z^(-1), 1}, w] + 
     36*GG[{-I, I, z^(-1), -1}, w] - 36*GG[{-I, I, z^(-1), 0}, w] + 
     36*GG[{-I, I, z^(-1), 1}, w] - 36*GG[{-I, I, -z, -1}, w] + 
     36*GG[{-I, I, -z, 0}, w] - 36*GG[{-I, I, -z, 1}, w] - 
     36*GG[{-I, I, z, -1}, w] + 36*GG[{-I, I, z, 0}, w] - 
     36*GG[{-I, I, z, 1}, w] + 24*GG[{-I, 1, -1, 0}, w] - 
     96*GG[{-I, 1, 0, 0}, w] + 72*GG[{-I, 1, -I, 0}, w] + 
     72*GG[{-I, 1, I, 0}, w] + 24*GG[{-I, 1, 1, 0}, w] + 
     12*GG[{-I, 1, -z^(-1), -1}, w] - 12*GG[{-I, 1, -z^(-1), 0}, w] + 
     12*GG[{-I, 1, -z^(-1), 1}, w] + 12*GG[{-I, 1, z^(-1), -1}, w] - 
     12*GG[{-I, 1, z^(-1), 0}, w] + 12*GG[{-I, 1, z^(-1), 1}, w] - 
     12*GG[{-I, 1, -z, -1}, w] + 12*GG[{-I, 1, -z, 0}, w] - 
     12*GG[{-I, 1, -z, 1}, w] - 12*GG[{-I, 1, z, -1}, w] + 
     12*GG[{-I, 1, z, 0}, w] - 12*GG[{-I, 1, z, 1}, w] + 
     12*GG[{-I, -z^(-1), -1, -1}, w] - 12*GG[{-I, -z^(-1), -1, 0}, w] + 
     12*GG[{-I, -z^(-1), -1, 1}, w] - 48*GG[{-I, -z^(-1), 0, -1}, w] + 
     48*GG[{-I, -z^(-1), 0, 0}, w] - 48*GG[{-I, -z^(-1), 0, 1}, w] + 
     12*GG[{-I, -z^(-1), 1, -1}, w] - 12*GG[{-I, -z^(-1), 1, 0}, w] + 
     12*GG[{-I, -z^(-1), 1, 1}, w] + 12*GG[{-I, -z^(-1), -z^(-1), -1}, w] - 
     12*GG[{-I, -z^(-1), -z^(-1), 0}, w] + 
     12*GG[{-I, -z^(-1), -z^(-1), 1}, w] + 
     24*GG[{-I, -z^(-1), z^(-1), -1}, w] - 
     24*GG[{-I, -z^(-1), z^(-1), 0}, w] + 
     24*GG[{-I, -z^(-1), z^(-1), 1}, w] + 24*GG[{-I, -z^(-1), -z, -1}, w] - 
     24*GG[{-I, -z^(-1), -z, 0}, w] + 24*GG[{-I, -z^(-1), -z, 1}, w] + 
     12*GG[{-I, -z^(-1), z, -1}, w] - 12*GG[{-I, -z^(-1), z, 0}, w] + 
     12*GG[{-I, -z^(-1), z, 1}, w] + 12*GG[{-I, z^(-1), -1, -1}, w] - 
     12*GG[{-I, z^(-1), -1, 0}, w] + 12*GG[{-I, z^(-1), -1, 1}, w] - 
     48*GG[{-I, z^(-1), 0, -1}, w] + 48*GG[{-I, z^(-1), 0, 0}, w] - 
     48*GG[{-I, z^(-1), 0, 1}, w] + 12*GG[{-I, z^(-1), 1, -1}, w] - 
     12*GG[{-I, z^(-1), 1, 0}, w] + 12*GG[{-I, z^(-1), 1, 1}, w] + 
     24*GG[{-I, z^(-1), -z^(-1), -1}, w] - 
     24*GG[{-I, z^(-1), -z^(-1), 0}, w] + 
     24*GG[{-I, z^(-1), -z^(-1), 1}, w] + 
     12*GG[{-I, z^(-1), z^(-1), -1}, w] - 12*GG[{-I, z^(-1), z^(-1), 0}, w] + 
     12*GG[{-I, z^(-1), z^(-1), 1}, w] + 12*GG[{-I, z^(-1), -z, -1}, w] - 
     12*GG[{-I, z^(-1), -z, 0}, w] + 12*GG[{-I, z^(-1), -z, 1}, w] + 
     24*GG[{-I, z^(-1), z, -1}, w] - 24*GG[{-I, z^(-1), z, 0}, w] + 
     24*GG[{-I, z^(-1), z, 1}, w] - 12*GG[{-I, -z, -1, -1}, w] + 
     12*GG[{-I, -z, -1, 0}, w] - 12*GG[{-I, -z, -1, 1}, w] + 
     48*GG[{-I, -z, 0, -1}, w] - 48*GG[{-I, -z, 0, 0}, w] + 
     48*GG[{-I, -z, 0, 1}, w] - 12*GG[{-I, -z, 1, -1}, w] + 
     12*GG[{-I, -z, 1, 0}, w] - 12*GG[{-I, -z, 1, 1}, w] - 
     24*GG[{-I, -z, -z^(-1), -1}, w] + 24*GG[{-I, -z, -z^(-1), 0}, w] - 
     24*GG[{-I, -z, -z^(-1), 1}, w] - 12*GG[{-I, -z, z^(-1), -1}, w] + 
     12*GG[{-I, -z, z^(-1), 0}, w] - 12*GG[{-I, -z, z^(-1), 1}, w] - 
     12*GG[{-I, -z, -z, -1}, w] + 12*GG[{-I, -z, -z, 0}, w] - 
     12*GG[{-I, -z, -z, 1}, w] - 24*GG[{-I, -z, z, -1}, w] + 
     24*GG[{-I, -z, z, 0}, w] - 24*GG[{-I, -z, z, 1}, w] - 
     12*GG[{-I, z, -1, -1}, w] + 12*GG[{-I, z, -1, 0}, w] - 
     12*GG[{-I, z, -1, 1}, w] + 48*GG[{-I, z, 0, -1}, w] - 
     48*GG[{-I, z, 0, 0}, w] + 48*GG[{-I, z, 0, 1}, w] - 
     12*GG[{-I, z, 1, -1}, w] + 12*GG[{-I, z, 1, 0}, w] - 
     12*GG[{-I, z, 1, 1}, w] - 12*GG[{-I, z, -z^(-1), -1}, w] + 
     12*GG[{-I, z, -z^(-1), 0}, w] - 12*GG[{-I, z, -z^(-1), 1}, w] - 
     24*GG[{-I, z, z^(-1), -1}, w] + 24*GG[{-I, z, z^(-1), 0}, w] - 
     24*GG[{-I, z, z^(-1), 1}, w] - 24*GG[{-I, z, -z, -1}, w] + 
     24*GG[{-I, z, -z, 0}, w] - 24*GG[{-I, z, -z, 1}, w] - 
     12*GG[{-I, z, z, -1}, w] + 12*GG[{-I, z, z, 0}, w] - 
     12*GG[{-I, z, z, 1}, w] + 24*GG[{I, -1, -1, 0}, w] - 
     96*GG[{I, -1, 0, 0}, w] + 72*GG[{I, -1, -I, 0}, w] + 
     72*GG[{I, -1, I, 0}, w] + 24*GG[{I, -1, 1, 0}, w] + 
     12*GG[{I, -1, -z^(-1), -1}, w] - 12*GG[{I, -1, -z^(-1), 0}, w] + 
     12*GG[{I, -1, -z^(-1), 1}, w] + 12*GG[{I, -1, z^(-1), -1}, w] - 
     12*GG[{I, -1, z^(-1), 0}, w] + 12*GG[{I, -1, z^(-1), 1}, w] - 
     12*GG[{I, -1, -z, -1}, w] + 12*GG[{I, -1, -z, 0}, w] - 
     12*GG[{I, -1, -z, 1}, w] - 12*GG[{I, -1, z, -1}, w] + 
     12*GG[{I, -1, z, 0}, w] - 12*GG[{I, -1, z, 1}, w] + 
     32*GG[{I, 0, -1, -1}, z] - 96*GG[{I, 0, -1, 0}, w] - 
     32*GG[{I, 0, -1, 0}, z] + 32*GG[{I, 0, -1, 1}, z] - 
     40*GG[{I, 0, 0, -1}, z] + 240*GG[{I, 0, 0, 0}, w] + 
     40*GG[{I, 0, 0, 0}, z] - 40*GG[{I, 0, 0, 1}, z] - 
     288*GG[{I, 0, -I, 0}, w] - 288*GG[{I, 0, I, 0}, w] + 
     32*GG[{I, 0, 1, -1}, z] - 96*GG[{I, 0, 1, 0}, w] - 
     32*GG[{I, 0, 1, 0}, z] + 32*GG[{I, 0, 1, 1}, z] - 
     48*GG[{I, 0, -z^(-1), -1}, w] + 48*GG[{I, 0, -z^(-1), 0}, w] - 
     48*GG[{I, 0, -z^(-1), 1}, w] - 48*GG[{I, 0, z^(-1), -1}, w] + 
     48*GG[{I, 0, z^(-1), 0}, w] - 48*GG[{I, 0, z^(-1), 1}, w] + 
     48*GG[{I, 0, -z, -1}, w] - 48*GG[{I, 0, -z, 0}, w] + 
     48*GG[{I, 0, -z, 1}, w] + 48*GG[{I, 0, z, -1}, w] - 
     48*GG[{I, 0, z, 0}, w] + 48*GG[{I, 0, z, 1}, w] + 
     72*GG[{I, -I, -1, 0}, w] + 8*GG[{I, -I, 0, -1}, z] - 
     288*GG[{I, -I, 0, 0}, w] - 8*GG[{I, -I, 0, 0}, z] + 
     8*GG[{I, -I, 0, 1}, z] + 216*GG[{I, -I, -I, 0}, w] + 
     216*GG[{I, -I, I, 0}, w] + 72*GG[{I, -I, 1, 0}, w] + 
     36*GG[{I, -I, -z^(-1), -1}, w] - 36*GG[{I, -I, -z^(-1), 0}, w] + 
     36*GG[{I, -I, -z^(-1), 1}, w] + 36*GG[{I, -I, z^(-1), -1}, w] - 
     36*GG[{I, -I, z^(-1), 0}, w] + 36*GG[{I, -I, z^(-1), 1}, w] - 
     36*GG[{I, -I, -z, -1}, w] + 36*GG[{I, -I, -z, 0}, w] - 
     36*GG[{I, -I, -z, 1}, w] - 36*GG[{I, -I, z, -1}, w] + 
     36*GG[{I, -I, z, 0}, w] - 36*GG[{I, -I, z, 1}, w] + 
     72*GG[{I, I, -1, 0}, w] + 8*GG[{I, I, 0, -1}, z] - 
     288*GG[{I, I, 0, 0}, w] - 8*GG[{I, I, 0, 0}, z] + 
     8*GG[{I, I, 0, 1}, z] + 216*GG[{I, I, -I, 0}, w] + 
     216*GG[{I, I, I, 0}, w] + 72*GG[{I, I, 1, 0}, w] + 
     36*GG[{I, I, -z^(-1), -1}, w] - 36*GG[{I, I, -z^(-1), 0}, w] + 
     36*GG[{I, I, -z^(-1), 1}, w] + 36*GG[{I, I, z^(-1), -1}, w] - 
     36*GG[{I, I, z^(-1), 0}, w] + 36*GG[{I, I, z^(-1), 1}, w] - 
     36*GG[{I, I, -z, -1}, w] + 36*GG[{I, I, -z, 0}, w] - 
     36*GG[{I, I, -z, 1}, w] - 36*GG[{I, I, z, -1}, w] + 
     36*GG[{I, I, z, 0}, w] - 36*GG[{I, I, z, 1}, w] + 
     24*GG[{I, 1, -1, 0}, w] - 96*GG[{I, 1, 0, 0}, w] + 
     72*GG[{I, 1, -I, 0}, w] + 72*GG[{I, 1, I, 0}, w] + 
     24*GG[{I, 1, 1, 0}, w] + 12*GG[{I, 1, -z^(-1), -1}, w] - 
     12*GG[{I, 1, -z^(-1), 0}, w] + 12*GG[{I, 1, -z^(-1), 1}, w] + 
     12*GG[{I, 1, z^(-1), -1}, w] - 12*GG[{I, 1, z^(-1), 0}, w] + 
     12*GG[{I, 1, z^(-1), 1}, w] - 12*GG[{I, 1, -z, -1}, w] + 
     12*GG[{I, 1, -z, 0}, w] - 12*GG[{I, 1, -z, 1}, w] - 
     12*GG[{I, 1, z, -1}, w] + 12*GG[{I, 1, z, 0}, w] - 
     12*GG[{I, 1, z, 1}, w] + 12*GG[{I, -z^(-1), -1, -1}, w] - 
     12*GG[{I, -z^(-1), -1, 0}, w] + 12*GG[{I, -z^(-1), -1, 1}, w] - 
     48*GG[{I, -z^(-1), 0, -1}, w] + 48*GG[{I, -z^(-1), 0, 0}, w] - 
     48*GG[{I, -z^(-1), 0, 1}, w] + 12*GG[{I, -z^(-1), 1, -1}, w] - 
     12*GG[{I, -z^(-1), 1, 0}, w] + 12*GG[{I, -z^(-1), 1, 1}, w] + 
     12*GG[{I, -z^(-1), -z^(-1), -1}, w] - 
     12*GG[{I, -z^(-1), -z^(-1), 0}, w] + 
     12*GG[{I, -z^(-1), -z^(-1), 1}, w] + 
     24*GG[{I, -z^(-1), z^(-1), -1}, w] - 24*GG[{I, -z^(-1), z^(-1), 0}, w] + 
     24*GG[{I, -z^(-1), z^(-1), 1}, w] + 24*GG[{I, -z^(-1), -z, -1}, w] - 
     24*GG[{I, -z^(-1), -z, 0}, w] + 24*GG[{I, -z^(-1), -z, 1}, w] + 
     12*GG[{I, -z^(-1), z, -1}, w] - 12*GG[{I, -z^(-1), z, 0}, w] + 
     12*GG[{I, -z^(-1), z, 1}, w] + 12*GG[{I, z^(-1), -1, -1}, w] - 
     12*GG[{I, z^(-1), -1, 0}, w] + 12*GG[{I, z^(-1), -1, 1}, w] - 
     48*GG[{I, z^(-1), 0, -1}, w] + 48*GG[{I, z^(-1), 0, 0}, w] - 
     48*GG[{I, z^(-1), 0, 1}, w] + 12*GG[{I, z^(-1), 1, -1}, w] - 
     12*GG[{I, z^(-1), 1, 0}, w] + 12*GG[{I, z^(-1), 1, 1}, w] + 
     24*GG[{I, z^(-1), -z^(-1), -1}, w] - 24*GG[{I, z^(-1), -z^(-1), 0}, w] + 
     24*GG[{I, z^(-1), -z^(-1), 1}, w] + 12*GG[{I, z^(-1), z^(-1), -1}, w] - 
     12*GG[{I, z^(-1), z^(-1), 0}, w] + 12*GG[{I, z^(-1), z^(-1), 1}, w] + 
     12*GG[{I, z^(-1), -z, -1}, w] - 12*GG[{I, z^(-1), -z, 0}, w] + 
     12*GG[{I, z^(-1), -z, 1}, w] + 24*GG[{I, z^(-1), z, -1}, w] - 
     24*GG[{I, z^(-1), z, 0}, w] + 24*GG[{I, z^(-1), z, 1}, w] - 
     12*GG[{I, -z, -1, -1}, w] + 12*GG[{I, -z, -1, 0}, w] - 
     12*GG[{I, -z, -1, 1}, w] + 48*GG[{I, -z, 0, -1}, w] - 
     48*GG[{I, -z, 0, 0}, w] + 48*GG[{I, -z, 0, 1}, w] - 
     12*GG[{I, -z, 1, -1}, w] + 12*GG[{I, -z, 1, 0}, w] - 
     12*GG[{I, -z, 1, 1}, w] - 24*GG[{I, -z, -z^(-1), -1}, w] + 
     24*GG[{I, -z, -z^(-1), 0}, w] - 24*GG[{I, -z, -z^(-1), 1}, w] - 
     12*GG[{I, -z, z^(-1), -1}, w] + 12*GG[{I, -z, z^(-1), 0}, w] - 
     12*GG[{I, -z, z^(-1), 1}, w] - 12*GG[{I, -z, -z, -1}, w] + 
     12*GG[{I, -z, -z, 0}, w] - 12*GG[{I, -z, -z, 1}, w] - 
     24*GG[{I, -z, z, -1}, w] + 24*GG[{I, -z, z, 0}, w] - 
     24*GG[{I, -z, z, 1}, w] - 12*GG[{I, z, -1, -1}, w] + 
     12*GG[{I, z, -1, 0}, w] - 12*GG[{I, z, -1, 1}, w] + 
     48*GG[{I, z, 0, -1}, w] - 48*GG[{I, z, 0, 0}, w] + 
     48*GG[{I, z, 0, 1}, w] - 12*GG[{I, z, 1, -1}, w] + 
     12*GG[{I, z, 1, 0}, w] - 12*GG[{I, z, 1, 1}, w] - 
     12*GG[{I, z, -z^(-1), -1}, w] + 12*GG[{I, z, -z^(-1), 0}, w] - 
     12*GG[{I, z, -z^(-1), 1}, w] - 24*GG[{I, z, z^(-1), -1}, w] + 
     24*GG[{I, z, z^(-1), 0}, w] - 24*GG[{I, z, z^(-1), 1}, w] - 
     24*GG[{I, z, -z, -1}, w] + 24*GG[{I, z, -z, 0}, w] - 
     24*GG[{I, z, -z, 1}, w] - 12*GG[{I, z, z, -1}, w] + 
     12*GG[{I, z, z, 0}, w] - 12*GG[{I, z, z, 1}, w] + 
     8*GG[{1, -1, -1, 0}, w] - 32*GG[{1, -1, 0, 0}, w] + 
     24*GG[{1, -1, -I, 0}, w] + 24*GG[{1, -1, I, 0}, w] + 
     8*GG[{1, -1, 1, 0}, w] + 4*GG[{1, -1, -z^(-1), -1}, w] - 
     4*GG[{1, -1, -z^(-1), 0}, w] + 4*GG[{1, -1, -z^(-1), 1}, w] + 
     4*GG[{1, -1, z^(-1), -1}, w] - 4*GG[{1, -1, z^(-1), 0}, w] + 
     4*GG[{1, -1, z^(-1), 1}, w] - 4*GG[{1, -1, -z, -1}, w] + 
     4*GG[{1, -1, -z, 0}, w] - 4*GG[{1, -1, -z, 1}, w] - 
     4*GG[{1, -1, z, -1}, w] + 4*GG[{1, -1, z, 0}, w] - 
     4*GG[{1, -1, z, 1}, w] - 32*GG[{1, 0, -1, 0}, w] + 
     80*GG[{1, 0, 0, 0}, w] - 96*GG[{1, 0, -I, 0}, w] - 
     96*GG[{1, 0, I, 0}, w] - 32*GG[{1, 0, 1, 0}, w] - 
     16*GG[{1, 0, -z^(-1), -1}, w] + 16*GG[{1, 0, -z^(-1), 0}, w] - 
     16*GG[{1, 0, -z^(-1), 1}, w] - 16*GG[{1, 0, z^(-1), -1}, w] + 
     16*GG[{1, 0, z^(-1), 0}, w] - 16*GG[{1, 0, z^(-1), 1}, w] + 
     16*GG[{1, 0, -z, -1}, w] - 16*GG[{1, 0, -z, 0}, w] + 
     16*GG[{1, 0, -z, 1}, w] + 16*GG[{1, 0, z, -1}, w] - 
     16*GG[{1, 0, z, 0}, w] + 16*GG[{1, 0, z, 1}, w] + 
     24*GG[{1, -I, -1, 0}, w] - 96*GG[{1, -I, 0, 0}, w] + 
     72*GG[{1, -I, -I, 0}, w] + 72*GG[{1, -I, I, 0}, w] + 
     24*GG[{1, -I, 1, 0}, w] + 12*GG[{1, -I, -z^(-1), -1}, w] - 
     12*GG[{1, -I, -z^(-1), 0}, w] + 12*GG[{1, -I, -z^(-1), 1}, w] + 
     12*GG[{1, -I, z^(-1), -1}, w] - 12*GG[{1, -I, z^(-1), 0}, w] + 
     12*GG[{1, -I, z^(-1), 1}, w] - 12*GG[{1, -I, -z, -1}, w] + 
     12*GG[{1, -I, -z, 0}, w] - 12*GG[{1, -I, -z, 1}, w] - 
     12*GG[{1, -I, z, -1}, w] + 12*GG[{1, -I, z, 0}, w] - 
     12*GG[{1, -I, z, 1}, w] + 24*GG[{1, I, -1, 0}, w] - 
     96*GG[{1, I, 0, 0}, w] + 72*GG[{1, I, -I, 0}, w] + 
     72*GG[{1, I, I, 0}, w] + 24*GG[{1, I, 1, 0}, w] + 
     12*GG[{1, I, -z^(-1), -1}, w] - 12*GG[{1, I, -z^(-1), 0}, w] + 
     12*GG[{1, I, -z^(-1), 1}, w] + 12*GG[{1, I, z^(-1), -1}, w] - 
     12*GG[{1, I, z^(-1), 0}, w] + 12*GG[{1, I, z^(-1), 1}, w] - 
     12*GG[{1, I, -z, -1}, w] + 12*GG[{1, I, -z, 0}, w] - 
     12*GG[{1, I, -z, 1}, w] - 12*GG[{1, I, z, -1}, w] + 
     12*GG[{1, I, z, 0}, w] - 12*GG[{1, I, z, 1}, w] + 
     8*GG[{1, 1, -1, 0}, w] - 32*GG[{1, 1, 0, 0}, w] + 
     24*GG[{1, 1, -I, 0}, w] + 24*GG[{1, 1, I, 0}, w] + 
     8*GG[{1, 1, 1, 0}, w] + 4*GG[{1, 1, -z^(-1), -1}, w] - 
     4*GG[{1, 1, -z^(-1), 0}, w] + 4*GG[{1, 1, -z^(-1), 1}, w] + 
     4*GG[{1, 1, z^(-1), -1}, w] - 4*GG[{1, 1, z^(-1), 0}, w] + 
     4*GG[{1, 1, z^(-1), 1}, w] - 4*GG[{1, 1, -z, -1}, w] + 
     4*GG[{1, 1, -z, 0}, w] - 4*GG[{1, 1, -z, 1}, w] - 
     4*GG[{1, 1, z, -1}, w] + 4*GG[{1, 1, z, 0}, w] - 4*GG[{1, 1, z, 1}, w] + 
     4*GG[{1, -z^(-1), -1, -1}, w] - 4*GG[{1, -z^(-1), -1, 0}, w] + 
     4*GG[{1, -z^(-1), -1, 1}, w] - 16*GG[{1, -z^(-1), 0, -1}, w] + 
     16*GG[{1, -z^(-1), 0, 0}, w] - 16*GG[{1, -z^(-1), 0, 1}, w] + 
     4*GG[{1, -z^(-1), 1, -1}, w] - 4*GG[{1, -z^(-1), 1, 0}, w] + 
     4*GG[{1, -z^(-1), 1, 1}, w] + 4*GG[{1, -z^(-1), -z^(-1), -1}, w] - 
     4*GG[{1, -z^(-1), -z^(-1), 0}, w] + 4*GG[{1, -z^(-1), -z^(-1), 1}, w] + 
     8*GG[{1, -z^(-1), z^(-1), -1}, w] - 8*GG[{1, -z^(-1), z^(-1), 0}, w] + 
     8*GG[{1, -z^(-1), z^(-1), 1}, w] + 8*GG[{1, -z^(-1), -z, -1}, w] - 
     8*GG[{1, -z^(-1), -z, 0}, w] + 8*GG[{1, -z^(-1), -z, 1}, w] + 
     4*GG[{1, -z^(-1), z, -1}, w] - 4*GG[{1, -z^(-1), z, 0}, w] + 
     4*GG[{1, -z^(-1), z, 1}, w] + 4*GG[{1, z^(-1), -1, -1}, w] - 
     4*GG[{1, z^(-1), -1, 0}, w] + 4*GG[{1, z^(-1), -1, 1}, w] - 
     16*GG[{1, z^(-1), 0, -1}, w] + 16*GG[{1, z^(-1), 0, 0}, w] - 
     16*GG[{1, z^(-1), 0, 1}, w] + 4*GG[{1, z^(-1), 1, -1}, w] - 
     4*GG[{1, z^(-1), 1, 0}, w] + 4*GG[{1, z^(-1), 1, 1}, w] + 
     8*GG[{1, z^(-1), -z^(-1), -1}, w] - 8*GG[{1, z^(-1), -z^(-1), 0}, w] + 
     8*GG[{1, z^(-1), -z^(-1), 1}, w] + 4*GG[{1, z^(-1), z^(-1), -1}, w] - 
     4*GG[{1, z^(-1), z^(-1), 0}, w] + 4*GG[{1, z^(-1), z^(-1), 1}, w] + 
     4*GG[{1, z^(-1), -z, -1}, w] - 4*GG[{1, z^(-1), -z, 0}, w] + 
     4*GG[{1, z^(-1), -z, 1}, w] + 8*GG[{1, z^(-1), z, -1}, w] - 
     8*GG[{1, z^(-1), z, 0}, w] + 8*GG[{1, z^(-1), z, 1}, w] - 
     4*GG[{1, -z, -1, -1}, w] + 4*GG[{1, -z, -1, 0}, w] - 
     4*GG[{1, -z, -1, 1}, w] + 16*GG[{1, -z, 0, -1}, w] - 
     16*GG[{1, -z, 0, 0}, w] + 16*GG[{1, -z, 0, 1}, w] - 
     4*GG[{1, -z, 1, -1}, w] + 4*GG[{1, -z, 1, 0}, w] - 
     4*GG[{1, -z, 1, 1}, w] - 8*GG[{1, -z, -z^(-1), -1}, w] + 
     8*GG[{1, -z, -z^(-1), 0}, w] - 8*GG[{1, -z, -z^(-1), 1}, w] - 
     4*GG[{1, -z, z^(-1), -1}, w] + 4*GG[{1, -z, z^(-1), 0}, w] - 
     4*GG[{1, -z, z^(-1), 1}, w] - 4*GG[{1, -z, -z, -1}, w] + 
     4*GG[{1, -z, -z, 0}, w] - 4*GG[{1, -z, -z, 1}, w] - 
     8*GG[{1, -z, z, -1}, w] + 8*GG[{1, -z, z, 0}, w] - 
     8*GG[{1, -z, z, 1}, w] - 4*GG[{1, z, -1, -1}, w] + 
     4*GG[{1, z, -1, 0}, w] - 4*GG[{1, z, -1, 1}, w] + 
     16*GG[{1, z, 0, -1}, w] - 16*GG[{1, z, 0, 0}, w] + 
     16*GG[{1, z, 0, 1}, w] - 4*GG[{1, z, 1, -1}, w] + 
     4*GG[{1, z, 1, 0}, w] - 4*GG[{1, z, 1, 1}, w] - 
     4*GG[{1, z, -z^(-1), -1}, w] + 4*GG[{1, z, -z^(-1), 0}, w] - 
     4*GG[{1, z, -z^(-1), 1}, w] - 8*GG[{1, z, z^(-1), -1}, w] + 
     8*GG[{1, z, z^(-1), 0}, w] - 8*GG[{1, z, z^(-1), 1}, w] - 
     8*GG[{1, z, -z, -1}, w] + 8*GG[{1, z, -z, 0}, w] - 
     8*GG[{1, z, -z, 1}, w] - 4*GG[{1, z, z, -1}, w] + 
     4*GG[{1, z, z, 0}, w] - 4*GG[{1, z, z, 1}, w] + 
     4*GG[{-z^(-1), -1, -1, -1}, w] - 4*GG[{-z^(-1), -1, -1, 0}, w] + 
     4*GG[{-z^(-1), -1, -1, 1}, w] + 8*GG[{-z^(-1), -1, 0, -1}, w] - 
     8*GG[{-z^(-1), -1, 0, 0}, w] + 8*GG[{-z^(-1), -1, 0, 1}, w] + 
     4*GG[{-z^(-1), -1, 1, -1}, w] - 4*GG[{-z^(-1), -1, 1, 0}, w] + 
     4*GG[{-z^(-1), -1, 1, 1}, w] - 8*GG[{-z^(-1), -1, -z^(-1), -1}, w] + 
     8*GG[{-z^(-1), -1, -z^(-1), 0}, w] - 
     8*GG[{-z^(-1), -1, -z^(-1), 1}, w] - 
     4*GG[{-z^(-1), -1, z^(-1), -1}, w] + 4*GG[{-z^(-1), -1, z^(-1), 0}, w] - 
     4*GG[{-z^(-1), -1, z^(-1), 1}, w] - 4*GG[{-z^(-1), -1, -z, -1}, w] + 
     4*GG[{-z^(-1), -1, -z, 0}, w] - 4*GG[{-z^(-1), -1, -z, 1}, w] - 
     8*GG[{-z^(-1), -1, z, -1}, w] + 8*GG[{-z^(-1), -1, z, 0}, w] - 
     8*GG[{-z^(-1), -1, z, 1}, w] - 16*GG[{-z^(-1), 0, -1, -1}, w] + 
     16*GG[{-z^(-1), 0, -1, 0}, w] - 16*GG[{-z^(-1), 0, -1, 1}, w] + 
     40*GG[{-z^(-1), 0, 0, -1}, w] - 40*GG[{-z^(-1), 0, 0, 0}, w] + 
     40*GG[{-z^(-1), 0, 0, 1}, w] - 16*GG[{-z^(-1), 0, 1, -1}, w] + 
     16*GG[{-z^(-1), 0, 1, 0}, w] - 16*GG[{-z^(-1), 0, 1, 1}, w] - 
     12*GG[{-z^(-1), 0, -z^(-1), -1}, w] + 
     12*GG[{-z^(-1), 0, -z^(-1), 0}, w] - 
     12*GG[{-z^(-1), 0, -z^(-1), 1}, w] - 
     12*GG[{-z^(-1), 0, z^(-1), -1}, w] + 12*GG[{-z^(-1), 0, z^(-1), 0}, w] - 
     12*GG[{-z^(-1), 0, z^(-1), 1}, w] - 12*GG[{-z^(-1), 0, -z, -1}, w] + 
     12*GG[{-z^(-1), 0, -z, 0}, w] - 12*GG[{-z^(-1), 0, -z, 1}, w] - 
     12*GG[{-z^(-1), 0, z, -1}, w] + 12*GG[{-z^(-1), 0, z, 0}, w] - 
     12*GG[{-z^(-1), 0, z, 1}, w] + 4*GG[{-z^(-1), 1, -1, -1}, w] - 
     4*GG[{-z^(-1), 1, -1, 0}, w] + 4*GG[{-z^(-1), 1, -1, 1}, w] + 
     8*GG[{-z^(-1), 1, 0, -1}, w] - 8*GG[{-z^(-1), 1, 0, 0}, w] + 
     8*GG[{-z^(-1), 1, 0, 1}, w] + 4*GG[{-z^(-1), 1, 1, -1}, w] - 
     4*GG[{-z^(-1), 1, 1, 0}, w] + 4*GG[{-z^(-1), 1, 1, 1}, w] - 
     8*GG[{-z^(-1), 1, -z^(-1), -1}, w] + 8*GG[{-z^(-1), 1, -z^(-1), 0}, w] - 
     8*GG[{-z^(-1), 1, -z^(-1), 1}, w] - 4*GG[{-z^(-1), 1, z^(-1), -1}, w] + 
     4*GG[{-z^(-1), 1, z^(-1), 0}, w] - 4*GG[{-z^(-1), 1, z^(-1), 1}, w] - 
     4*GG[{-z^(-1), 1, -z, -1}, w] + 4*GG[{-z^(-1), 1, -z, 0}, w] - 
     4*GG[{-z^(-1), 1, -z, 1}, w] - 8*GG[{-z^(-1), 1, z, -1}, w] + 
     8*GG[{-z^(-1), 1, z, 0}, w] - 8*GG[{-z^(-1), 1, z, 1}, w] + 
     4*GG[{-z^(-1), -z^(-1), -1, -1}, w] - 
     4*GG[{-z^(-1), -z^(-1), -1, 0}, w] + 
     4*GG[{-z^(-1), -z^(-1), -1, 1}, w] - 
     16*GG[{-z^(-1), -z^(-1), 0, -1}, w] + 
     16*GG[{-z^(-1), -z^(-1), 0, 0}, w] - 
     16*GG[{-z^(-1), -z^(-1), 0, 1}, w] + 
     4*GG[{-z^(-1), -z^(-1), 1, -1}, w] - 4*GG[{-z^(-1), -z^(-1), 1, 0}, w] + 
     4*GG[{-z^(-1), -z^(-1), 1, 1}, w] + 
     4*GG[{-z^(-1), -z^(-1), -z^(-1), -1}, w] - 
     4*GG[{-z^(-1), -z^(-1), -z^(-1), 0}, w] + 
     4*GG[{-z^(-1), -z^(-1), -z^(-1), 1}, w] + 
     8*GG[{-z^(-1), -z^(-1), z^(-1), -1}, w] - 
     8*GG[{-z^(-1), -z^(-1), z^(-1), 0}, w] + 
     8*GG[{-z^(-1), -z^(-1), z^(-1), 1}, w] + 
     8*GG[{-z^(-1), -z^(-1), -z, -1}, w] - 
     8*GG[{-z^(-1), -z^(-1), -z, 0}, w] + 
     8*GG[{-z^(-1), -z^(-1), -z, 1}, w] + 
     4*GG[{-z^(-1), -z^(-1), z, -1}, w] - 4*GG[{-z^(-1), -z^(-1), z, 0}, w] + 
     4*GG[{-z^(-1), -z^(-1), z, 1}, w] + 8*GG[{-z^(-1), z^(-1), -1, -1}, w] - 
     8*GG[{-z^(-1), z^(-1), -1, 0}, w] + 8*GG[{-z^(-1), z^(-1), -1, 1}, w] - 
     32*GG[{-z^(-1), z^(-1), 0, -1}, w] + 32*GG[{-z^(-1), z^(-1), 0, 0}, w] - 
     32*GG[{-z^(-1), z^(-1), 0, 1}, w] + 8*GG[{-z^(-1), z^(-1), 1, -1}, w] - 
     8*GG[{-z^(-1), z^(-1), 1, 0}, w] + 8*GG[{-z^(-1), z^(-1), 1, 1}, w] + 
     16*GG[{-z^(-1), z^(-1), -z^(-1), -1}, w] - 
     16*GG[{-z^(-1), z^(-1), -z^(-1), 0}, w] + 
     16*GG[{-z^(-1), z^(-1), -z^(-1), 1}, w] + 
     8*GG[{-z^(-1), z^(-1), z^(-1), -1}, w] - 
     8*GG[{-z^(-1), z^(-1), z^(-1), 0}, w] + 
     8*GG[{-z^(-1), z^(-1), z^(-1), 1}, w] + 
     8*GG[{-z^(-1), z^(-1), -z, -1}, w] - 8*GG[{-z^(-1), z^(-1), -z, 0}, w] + 
     8*GG[{-z^(-1), z^(-1), -z, 1}, w] + 16*GG[{-z^(-1), z^(-1), z, -1}, w] - 
     16*GG[{-z^(-1), z^(-1), z, 0}, w] + 16*GG[{-z^(-1), z^(-1), z, 1}, w] + 
     8*GG[{-z^(-1), -z, -1, -1}, w] - 8*GG[{-z^(-1), -z, -1, 0}, w] + 
     8*GG[{-z^(-1), -z, -1, 1}, w] - 32*GG[{-z^(-1), -z, 0, -1}, w] + 
     32*GG[{-z^(-1), -z, 0, 0}, w] - 32*GG[{-z^(-1), -z, 0, 1}, w] + 
     8*GG[{-z^(-1), -z, 1, -1}, w] - 8*GG[{-z^(-1), -z, 1, 0}, w] + 
     8*GG[{-z^(-1), -z, 1, 1}, w] + 16*GG[{-z^(-1), -z, -z^(-1), -1}, w] - 
     16*GG[{-z^(-1), -z, -z^(-1), 0}, w] + 
     16*GG[{-z^(-1), -z, -z^(-1), 1}, w] + 
     8*GG[{-z^(-1), -z, z^(-1), -1}, w] - 8*GG[{-z^(-1), -z, z^(-1), 0}, w] + 
     8*GG[{-z^(-1), -z, z^(-1), 1}, w] + 8*GG[{-z^(-1), -z, -z, -1}, w] - 
     8*GG[{-z^(-1), -z, -z, 0}, w] + 8*GG[{-z^(-1), -z, -z, 1}, w] + 
     16*GG[{-z^(-1), -z, z, -1}, w] - 16*GG[{-z^(-1), -z, z, 0}, w] + 
     16*GG[{-z^(-1), -z, z, 1}, w] + 4*GG[{-z^(-1), z, -1, -1}, w] - 
     4*GG[{-z^(-1), z, -1, 0}, w] + 4*GG[{-z^(-1), z, -1, 1}, w] - 
     16*GG[{-z^(-1), z, 0, -1}, w] + 16*GG[{-z^(-1), z, 0, 0}, w] - 
     16*GG[{-z^(-1), z, 0, 1}, w] + 4*GG[{-z^(-1), z, 1, -1}, w] - 
     4*GG[{-z^(-1), z, 1, 0}, w] + 4*GG[{-z^(-1), z, 1, 1}, w] + 
     4*GG[{-z^(-1), z, -z^(-1), -1}, w] - 4*GG[{-z^(-1), z, -z^(-1), 0}, w] + 
     4*GG[{-z^(-1), z, -z^(-1), 1}, w] + 8*GG[{-z^(-1), z, z^(-1), -1}, w] - 
     8*GG[{-z^(-1), z, z^(-1), 0}, w] + 8*GG[{-z^(-1), z, z^(-1), 1}, w] + 
     8*GG[{-z^(-1), z, -z, -1}, w] - 8*GG[{-z^(-1), z, -z, 0}, w] + 
     8*GG[{-z^(-1), z, -z, 1}, w] + 4*GG[{-z^(-1), z, z, -1}, w] - 
     4*GG[{-z^(-1), z, z, 0}, w] + 4*GG[{-z^(-1), z, z, 1}, w] + 
     4*GG[{z^(-1), -1, -1, -1}, w] - 4*GG[{z^(-1), -1, -1, 0}, w] + 
     4*GG[{z^(-1), -1, -1, 1}, w] + 8*GG[{z^(-1), -1, 0, -1}, w] - 
     8*GG[{z^(-1), -1, 0, 0}, w] + 8*GG[{z^(-1), -1, 0, 1}, w] + 
     4*GG[{z^(-1), -1, 1, -1}, w] - 4*GG[{z^(-1), -1, 1, 0}, w] + 
     4*GG[{z^(-1), -1, 1, 1}, w] - 4*GG[{z^(-1), -1, -z^(-1), -1}, w] + 
     4*GG[{z^(-1), -1, -z^(-1), 0}, w] - 4*GG[{z^(-1), -1, -z^(-1), 1}, w] - 
     8*GG[{z^(-1), -1, z^(-1), -1}, w] + 8*GG[{z^(-1), -1, z^(-1), 0}, w] - 
     8*GG[{z^(-1), -1, z^(-1), 1}, w] - 8*GG[{z^(-1), -1, -z, -1}, w] + 
     8*GG[{z^(-1), -1, -z, 0}, w] - 8*GG[{z^(-1), -1, -z, 1}, w] - 
     4*GG[{z^(-1), -1, z, -1}, w] + 4*GG[{z^(-1), -1, z, 0}, w] - 
     4*GG[{z^(-1), -1, z, 1}, w] - 16*GG[{z^(-1), 0, -1, -1}, w] + 
     16*GG[{z^(-1), 0, -1, 0}, w] - 16*GG[{z^(-1), 0, -1, 1}, w] + 
     40*GG[{z^(-1), 0, 0, -1}, w] - 40*GG[{z^(-1), 0, 0, 0}, w] + 
     40*GG[{z^(-1), 0, 0, 1}, w] - 16*GG[{z^(-1), 0, 1, -1}, w] + 
     16*GG[{z^(-1), 0, 1, 0}, w] - 16*GG[{z^(-1), 0, 1, 1}, w] - 
     12*GG[{z^(-1), 0, -z^(-1), -1}, w] + 12*GG[{z^(-1), 0, -z^(-1), 0}, w] - 
     12*GG[{z^(-1), 0, -z^(-1), 1}, w] - 12*GG[{z^(-1), 0, z^(-1), -1}, w] + 
     12*GG[{z^(-1), 0, z^(-1), 0}, w] - 12*GG[{z^(-1), 0, z^(-1), 1}, w] - 
     12*GG[{z^(-1), 0, -z, -1}, w] + 12*GG[{z^(-1), 0, -z, 0}, w] - 
     12*GG[{z^(-1), 0, -z, 1}, w] - 12*GG[{z^(-1), 0, z, -1}, w] + 
     12*GG[{z^(-1), 0, z, 0}, w] - 12*GG[{z^(-1), 0, z, 1}, w] + 
     4*GG[{z^(-1), 1, -1, -1}, w] - 4*GG[{z^(-1), 1, -1, 0}, w] + 
     4*GG[{z^(-1), 1, -1, 1}, w] + 8*GG[{z^(-1), 1, 0, -1}, w] - 
     8*GG[{z^(-1), 1, 0, 0}, w] + 8*GG[{z^(-1), 1, 0, 1}, w] + 
     4*GG[{z^(-1), 1, 1, -1}, w] - 4*GG[{z^(-1), 1, 1, 0}, w] + 
     4*GG[{z^(-1), 1, 1, 1}, w] - 4*GG[{z^(-1), 1, -z^(-1), -1}, w] + 
     4*GG[{z^(-1), 1, -z^(-1), 0}, w] - 4*GG[{z^(-1), 1, -z^(-1), 1}, w] - 
     8*GG[{z^(-1), 1, z^(-1), -1}, w] + 8*GG[{z^(-1), 1, z^(-1), 0}, w] - 
     8*GG[{z^(-1), 1, z^(-1), 1}, w] - 8*GG[{z^(-1), 1, -z, -1}, w] + 
     8*GG[{z^(-1), 1, -z, 0}, w] - 8*GG[{z^(-1), 1, -z, 1}, w] - 
     4*GG[{z^(-1), 1, z, -1}, w] + 4*GG[{z^(-1), 1, z, 0}, w] - 
     4*GG[{z^(-1), 1, z, 1}, w] + 8*GG[{z^(-1), -z^(-1), -1, -1}, w] - 
     8*GG[{z^(-1), -z^(-1), -1, 0}, w] + 8*GG[{z^(-1), -z^(-1), -1, 1}, w] - 
     32*GG[{z^(-1), -z^(-1), 0, -1}, w] + 32*GG[{z^(-1), -z^(-1), 0, 0}, w] - 
     32*GG[{z^(-1), -z^(-1), 0, 1}, w] + 8*GG[{z^(-1), -z^(-1), 1, -1}, w] - 
     8*GG[{z^(-1), -z^(-1), 1, 0}, w] + 8*GG[{z^(-1), -z^(-1), 1, 1}, w] + 
     8*GG[{z^(-1), -z^(-1), -z^(-1), -1}, w] - 
     8*GG[{z^(-1), -z^(-1), -z^(-1), 0}, w] + 
     8*GG[{z^(-1), -z^(-1), -z^(-1), 1}, w] + 
     16*GG[{z^(-1), -z^(-1), z^(-1), -1}, w] - 
     16*GG[{z^(-1), -z^(-1), z^(-1), 0}, w] + 
     16*GG[{z^(-1), -z^(-1), z^(-1), 1}, w] + 
     16*GG[{z^(-1), -z^(-1), -z, -1}, w] - 
     16*GG[{z^(-1), -z^(-1), -z, 0}, w] + 
     16*GG[{z^(-1), -z^(-1), -z, 1}, w] + 8*GG[{z^(-1), -z^(-1), z, -1}, w] - 
     8*GG[{z^(-1), -z^(-1), z, 0}, w] + 8*GG[{z^(-1), -z^(-1), z, 1}, w] + 
     4*GG[{z^(-1), z^(-1), -1, -1}, w] - 4*GG[{z^(-1), z^(-1), -1, 0}, w] + 
     4*GG[{z^(-1), z^(-1), -1, 1}, w] - 16*GG[{z^(-1), z^(-1), 0, -1}, w] + 
     16*GG[{z^(-1), z^(-1), 0, 0}, w] - 16*GG[{z^(-1), z^(-1), 0, 1}, w] + 
     4*GG[{z^(-1), z^(-1), 1, -1}, w] - 4*GG[{z^(-1), z^(-1), 1, 0}, w] + 
     4*GG[{z^(-1), z^(-1), 1, 1}, w] + 8*GG[{z^(-1), z^(-1), -z^(-1), -1}, 
       w] - 8*GG[{z^(-1), z^(-1), -z^(-1), 0}, w] + 
     8*GG[{z^(-1), z^(-1), -z^(-1), 1}, w] + 
     4*GG[{z^(-1), z^(-1), z^(-1), -1}, w] - 
     4*GG[{z^(-1), z^(-1), z^(-1), 0}, w] + 
     4*GG[{z^(-1), z^(-1), z^(-1), 1}, w] + 
     4*GG[{z^(-1), z^(-1), -z, -1}, w] - 4*GG[{z^(-1), z^(-1), -z, 0}, w] + 
     4*GG[{z^(-1), z^(-1), -z, 1}, w] + 8*GG[{z^(-1), z^(-1), z, -1}, w] - 
     8*GG[{z^(-1), z^(-1), z, 0}, w] + 8*GG[{z^(-1), z^(-1), z, 1}, w] + 
     4*GG[{z^(-1), -z, -1, -1}, w] - 4*GG[{z^(-1), -z, -1, 0}, w] + 
     4*GG[{z^(-1), -z, -1, 1}, w] - 16*GG[{z^(-1), -z, 0, -1}, w] + 
     16*GG[{z^(-1), -z, 0, 0}, w] - 16*GG[{z^(-1), -z, 0, 1}, w] + 
     4*GG[{z^(-1), -z, 1, -1}, w] - 4*GG[{z^(-1), -z, 1, 0}, w] + 
     4*GG[{z^(-1), -z, 1, 1}, w] + 8*GG[{z^(-1), -z, -z^(-1), -1}, w] - 
     8*GG[{z^(-1), -z, -z^(-1), 0}, w] + 8*GG[{z^(-1), -z, -z^(-1), 1}, w] + 
     4*GG[{z^(-1), -z, z^(-1), -1}, w] - 4*GG[{z^(-1), -z, z^(-1), 0}, w] + 
     4*GG[{z^(-1), -z, z^(-1), 1}, w] + 4*GG[{z^(-1), -z, -z, -1}, w] - 
     4*GG[{z^(-1), -z, -z, 0}, w] + 4*GG[{z^(-1), -z, -z, 1}, w] + 
     8*GG[{z^(-1), -z, z, -1}, w] - 8*GG[{z^(-1), -z, z, 0}, w] + 
     8*GG[{z^(-1), -z, z, 1}, w] + 8*GG[{z^(-1), z, -1, -1}, w] - 
     8*GG[{z^(-1), z, -1, 0}, w] + 8*GG[{z^(-1), z, -1, 1}, w] - 
     32*GG[{z^(-1), z, 0, -1}, w] + 32*GG[{z^(-1), z, 0, 0}, w] - 
     32*GG[{z^(-1), z, 0, 1}, w] + 8*GG[{z^(-1), z, 1, -1}, w] - 
     8*GG[{z^(-1), z, 1, 0}, w] + 8*GG[{z^(-1), z, 1, 1}, w] + 
     8*GG[{z^(-1), z, -z^(-1), -1}, w] - 8*GG[{z^(-1), z, -z^(-1), 0}, w] + 
     8*GG[{z^(-1), z, -z^(-1), 1}, w] + 16*GG[{z^(-1), z, z^(-1), -1}, w] - 
     16*GG[{z^(-1), z, z^(-1), 0}, w] + 16*GG[{z^(-1), z, z^(-1), 1}, w] + 
     16*GG[{z^(-1), z, -z, -1}, w] - 16*GG[{z^(-1), z, -z, 0}, w] + 
     16*GG[{z^(-1), z, -z, 1}, w] + 8*GG[{z^(-1), z, z, -1}, w] - 
     8*GG[{z^(-1), z, z, 0}, w] + 8*GG[{z^(-1), z, z, 1}, w] - 
     4*GG[{-z, -1, -1, -1}, w] + 4*GG[{-z, -1, -1, 0}, w] - 
     4*GG[{-z, -1, -1, 1}, w] - 8*GG[{-z, -1, 0, -1}, w] + 
     8*GG[{-z, -1, 0, 0}, w] - 8*GG[{-z, -1, 0, 1}, w] - 
     4*GG[{-z, -1, 1, -1}, w] + 4*GG[{-z, -1, 1, 0}, w] - 
     4*GG[{-z, -1, 1, 1}, w] + 4*GG[{-z, -1, -z^(-1), -1}, w] - 
     4*GG[{-z, -1, -z^(-1), 0}, w] + 4*GG[{-z, -1, -z^(-1), 1}, w] + 
     8*GG[{-z, -1, z^(-1), -1}, w] - 8*GG[{-z, -1, z^(-1), 0}, w] + 
     8*GG[{-z, -1, z^(-1), 1}, w] + 8*GG[{-z, -1, -z, -1}, w] - 
     8*GG[{-z, -1, -z, 0}, w] + 8*GG[{-z, -1, -z, 1}, w] + 
     4*GG[{-z, -1, z, -1}, w] - 4*GG[{-z, -1, z, 0}, w] + 
     4*GG[{-z, -1, z, 1}, w] + 16*GG[{-z, 0, -1, -1}, w] - 
     16*GG[{-z, 0, -1, 0}, w] + 16*GG[{-z, 0, -1, 1}, w] - 
     40*GG[{-z, 0, 0, -1}, w] + 40*GG[{-z, 0, 0, 0}, w] - 
     40*GG[{-z, 0, 0, 1}, w] + 16*GG[{-z, 0, 1, -1}, w] - 
     16*GG[{-z, 0, 1, 0}, w] + 16*GG[{-z, 0, 1, 1}, w] + 
     12*GG[{-z, 0, -z^(-1), -1}, w] - 12*GG[{-z, 0, -z^(-1), 0}, w] + 
     12*GG[{-z, 0, -z^(-1), 1}, w] + 12*GG[{-z, 0, z^(-1), -1}, w] - 
     12*GG[{-z, 0, z^(-1), 0}, w] + 12*GG[{-z, 0, z^(-1), 1}, w] + 
     12*GG[{-z, 0, -z, -1}, w] - 12*GG[{-z, 0, -z, 0}, w] + 
     12*GG[{-z, 0, -z, 1}, w] + 12*GG[{-z, 0, z, -1}, w] - 
     12*GG[{-z, 0, z, 0}, w] + 12*GG[{-z, 0, z, 1}, w] - 
     4*GG[{-z, 1, -1, -1}, w] + 4*GG[{-z, 1, -1, 0}, w] - 
     4*GG[{-z, 1, -1, 1}, w] - 8*GG[{-z, 1, 0, -1}, w] + 
     8*GG[{-z, 1, 0, 0}, w] - 8*GG[{-z, 1, 0, 1}, w] - 
     4*GG[{-z, 1, 1, -1}, w] + 4*GG[{-z, 1, 1, 0}, w] - 
     4*GG[{-z, 1, 1, 1}, w] + 4*GG[{-z, 1, -z^(-1), -1}, w] - 
     4*GG[{-z, 1, -z^(-1), 0}, w] + 4*GG[{-z, 1, -z^(-1), 1}, w] + 
     8*GG[{-z, 1, z^(-1), -1}, w] - 8*GG[{-z, 1, z^(-1), 0}, w] + 
     8*GG[{-z, 1, z^(-1), 1}, w] + 8*GG[{-z, 1, -z, -1}, w] - 
     8*GG[{-z, 1, -z, 0}, w] + 8*GG[{-z, 1, -z, 1}, w] + 
     4*GG[{-z, 1, z, -1}, w] - 4*GG[{-z, 1, z, 0}, w] + 
     4*GG[{-z, 1, z, 1}, w] - 8*GG[{-z, -z^(-1), -1, -1}, w] + 
     8*GG[{-z, -z^(-1), -1, 0}, w] - 8*GG[{-z, -z^(-1), -1, 1}, w] + 
     32*GG[{-z, -z^(-1), 0, -1}, w] - 32*GG[{-z, -z^(-1), 0, 0}, w] + 
     32*GG[{-z, -z^(-1), 0, 1}, w] - 8*GG[{-z, -z^(-1), 1, -1}, w] + 
     8*GG[{-z, -z^(-1), 1, 0}, w] - 8*GG[{-z, -z^(-1), 1, 1}, w] - 
     8*GG[{-z, -z^(-1), -z^(-1), -1}, w] + 
     8*GG[{-z, -z^(-1), -z^(-1), 0}, w] - 
     8*GG[{-z, -z^(-1), -z^(-1), 1}, w] - 
     16*GG[{-z, -z^(-1), z^(-1), -1}, w] + 
     16*GG[{-z, -z^(-1), z^(-1), 0}, w] - 
     16*GG[{-z, -z^(-1), z^(-1), 1}, w] - 16*GG[{-z, -z^(-1), -z, -1}, w] + 
     16*GG[{-z, -z^(-1), -z, 0}, w] - 16*GG[{-z, -z^(-1), -z, 1}, w] - 
     8*GG[{-z, -z^(-1), z, -1}, w] + 8*GG[{-z, -z^(-1), z, 0}, w] - 
     8*GG[{-z, -z^(-1), z, 1}, w] - 4*GG[{-z, z^(-1), -1, -1}, w] + 
     4*GG[{-z, z^(-1), -1, 0}, w] - 4*GG[{-z, z^(-1), -1, 1}, w] + 
     16*GG[{-z, z^(-1), 0, -1}, w] - 16*GG[{-z, z^(-1), 0, 0}, w] + 
     16*GG[{-z, z^(-1), 0, 1}, w] - 4*GG[{-z, z^(-1), 1, -1}, w] + 
     4*GG[{-z, z^(-1), 1, 0}, w] - 4*GG[{-z, z^(-1), 1, 1}, w] - 
     8*GG[{-z, z^(-1), -z^(-1), -1}, w] + 8*GG[{-z, z^(-1), -z^(-1), 0}, w] - 
     8*GG[{-z, z^(-1), -z^(-1), 1}, w] - 4*GG[{-z, z^(-1), z^(-1), -1}, w] + 
     4*GG[{-z, z^(-1), z^(-1), 0}, w] - 4*GG[{-z, z^(-1), z^(-1), 1}, w] - 
     4*GG[{-z, z^(-1), -z, -1}, w] + 4*GG[{-z, z^(-1), -z, 0}, w] - 
     4*GG[{-z, z^(-1), -z, 1}, w] - 8*GG[{-z, z^(-1), z, -1}, w] + 
     8*GG[{-z, z^(-1), z, 0}, w] - 8*GG[{-z, z^(-1), z, 1}, w] - 
     4*GG[{-z, -z, -1, -1}, w] + 4*GG[{-z, -z, -1, 0}, w] - 
     4*GG[{-z, -z, -1, 1}, w] + 16*GG[{-z, -z, 0, -1}, w] - 
     16*GG[{-z, -z, 0, 0}, w] + 16*GG[{-z, -z, 0, 1}, w] - 
     4*GG[{-z, -z, 1, -1}, w] + 4*GG[{-z, -z, 1, 0}, w] - 
     4*GG[{-z, -z, 1, 1}, w] - 8*GG[{-z, -z, -z^(-1), -1}, w] + 
     8*GG[{-z, -z, -z^(-1), 0}, w] - 8*GG[{-z, -z, -z^(-1), 1}, w] - 
     4*GG[{-z, -z, z^(-1), -1}, w] + 4*GG[{-z, -z, z^(-1), 0}, w] - 
     4*GG[{-z, -z, z^(-1), 1}, w] - 4*GG[{-z, -z, -z, -1}, w] + 
     4*GG[{-z, -z, -z, 0}, w] - 4*GG[{-z, -z, -z, 1}, w] - 
     8*GG[{-z, -z, z, -1}, w] + 8*GG[{-z, -z, z, 0}, w] - 
     8*GG[{-z, -z, z, 1}, w] - 8*GG[{-z, z, -1, -1}, w] + 
     8*GG[{-z, z, -1, 0}, w] - 8*GG[{-z, z, -1, 1}, w] + 
     32*GG[{-z, z, 0, -1}, w] - 32*GG[{-z, z, 0, 0}, w] + 
     32*GG[{-z, z, 0, 1}, w] - 8*GG[{-z, z, 1, -1}, w] + 
     8*GG[{-z, z, 1, 0}, w] - 8*GG[{-z, z, 1, 1}, w] - 
     8*GG[{-z, z, -z^(-1), -1}, w] + 8*GG[{-z, z, -z^(-1), 0}, w] - 
     8*GG[{-z, z, -z^(-1), 1}, w] - 16*GG[{-z, z, z^(-1), -1}, w] + 
     16*GG[{-z, z, z^(-1), 0}, w] - 16*GG[{-z, z, z^(-1), 1}, w] - 
     16*GG[{-z, z, -z, -1}, w] + 16*GG[{-z, z, -z, 0}, w] - 
     16*GG[{-z, z, -z, 1}, w] - 8*GG[{-z, z, z, -1}, w] + 
     8*GG[{-z, z, z, 0}, w] - 8*GG[{-z, z, z, 1}, w] - 
     4*GG[{z, -1, -1, -1}, w] + 4*GG[{z, -1, -1, 0}, w] - 
     4*GG[{z, -1, -1, 1}, w] - 8*GG[{z, -1, 0, -1}, w] + 
     8*GG[{z, -1, 0, 0}, w] - 8*GG[{z, -1, 0, 1}, w] - 
     4*GG[{z, -1, 1, -1}, w] + 4*GG[{z, -1, 1, 0}, w] - 
     4*GG[{z, -1, 1, 1}, w] + 8*GG[{z, -1, -z^(-1), -1}, w] - 
     8*GG[{z, -1, -z^(-1), 0}, w] + 8*GG[{z, -1, -z^(-1), 1}, w] + 
     4*GG[{z, -1, z^(-1), -1}, w] - 4*GG[{z, -1, z^(-1), 0}, w] + 
     4*GG[{z, -1, z^(-1), 1}, w] + 4*GG[{z, -1, -z, -1}, w] - 
     4*GG[{z, -1, -z, 0}, w] + 4*GG[{z, -1, -z, 1}, w] + 
     8*GG[{z, -1, z, -1}, w] - 8*GG[{z, -1, z, 0}, w] + 
     8*GG[{z, -1, z, 1}, w] + 16*GG[{z, 0, -1, -1}, w] - 
     16*GG[{z, 0, -1, 0}, w] + 16*GG[{z, 0, -1, 1}, w] - 
     40*GG[{z, 0, 0, -1}, w] + 40*GG[{z, 0, 0, 0}, w] - 
     40*GG[{z, 0, 0, 1}, w] + 16*GG[{z, 0, 1, -1}, w] - 
     16*GG[{z, 0, 1, 0}, w] + 16*GG[{z, 0, 1, 1}, w] + 
     12*GG[{z, 0, -z^(-1), -1}, w] - 12*GG[{z, 0, -z^(-1), 0}, w] + 
     12*GG[{z, 0, -z^(-1), 1}, w] + 12*GG[{z, 0, z^(-1), -1}, w] - 
     12*GG[{z, 0, z^(-1), 0}, w] + 12*GG[{z, 0, z^(-1), 1}, w] + 
     12*GG[{z, 0, -z, -1}, w] - 12*GG[{z, 0, -z, 0}, w] + 
     12*GG[{z, 0, -z, 1}, w] + 12*GG[{z, 0, z, -1}, w] - 
     12*GG[{z, 0, z, 0}, w] + 12*GG[{z, 0, z, 1}, w] - 
     4*GG[{z, 1, -1, -1}, w] + 4*GG[{z, 1, -1, 0}, w] - 
     4*GG[{z, 1, -1, 1}, w] - 8*GG[{z, 1, 0, -1}, w] + 
     8*GG[{z, 1, 0, 0}, w] - 8*GG[{z, 1, 0, 1}, w] - 4*GG[{z, 1, 1, -1}, w] + 
     4*GG[{z, 1, 1, 0}, w] - 4*GG[{z, 1, 1, 1}, w] + 
     8*GG[{z, 1, -z^(-1), -1}, w] - 8*GG[{z, 1, -z^(-1), 0}, w] + 
     8*GG[{z, 1, -z^(-1), 1}, w] + 4*GG[{z, 1, z^(-1), -1}, w] - 
     4*GG[{z, 1, z^(-1), 0}, w] + 4*GG[{z, 1, z^(-1), 1}, w] + 
     4*GG[{z, 1, -z, -1}, w] - 4*GG[{z, 1, -z, 0}, w] + 
     4*GG[{z, 1, -z, 1}, w] + 8*GG[{z, 1, z, -1}, w] - 
     8*GG[{z, 1, z, 0}, w] + 8*GG[{z, 1, z, 1}, w] - 
     4*GG[{z, -z^(-1), -1, -1}, w] + 4*GG[{z, -z^(-1), -1, 0}, w] - 
     4*GG[{z, -z^(-1), -1, 1}, w] + 16*GG[{z, -z^(-1), 0, -1}, w] - 
     16*GG[{z, -z^(-1), 0, 0}, w] + 16*GG[{z, -z^(-1), 0, 1}, w] - 
     4*GG[{z, -z^(-1), 1, -1}, w] + 4*GG[{z, -z^(-1), 1, 0}, w] - 
     4*GG[{z, -z^(-1), 1, 1}, w] - 4*GG[{z, -z^(-1), -z^(-1), -1}, w] + 
     4*GG[{z, -z^(-1), -z^(-1), 0}, w] - 4*GG[{z, -z^(-1), -z^(-1), 1}, w] - 
     8*GG[{z, -z^(-1), z^(-1), -1}, w] + 8*GG[{z, -z^(-1), z^(-1), 0}, w] - 
     8*GG[{z, -z^(-1), z^(-1), 1}, w] - 8*GG[{z, -z^(-1), -z, -1}, w] + 
     8*GG[{z, -z^(-1), -z, 0}, w] - 8*GG[{z, -z^(-1), -z, 1}, w] - 
     4*GG[{z, -z^(-1), z, -1}, w] + 4*GG[{z, -z^(-1), z, 0}, w] - 
     4*GG[{z, -z^(-1), z, 1}, w] - 8*GG[{z, z^(-1), -1, -1}, w] + 
     8*GG[{z, z^(-1), -1, 0}, w] - 8*GG[{z, z^(-1), -1, 1}, w] + 
     32*GG[{z, z^(-1), 0, -1}, w] - 32*GG[{z, z^(-1), 0, 0}, w] + 
     32*GG[{z, z^(-1), 0, 1}, w] - 8*GG[{z, z^(-1), 1, -1}, w] + 
     8*GG[{z, z^(-1), 1, 0}, w] - 8*GG[{z, z^(-1), 1, 1}, w] - 
     16*GG[{z, z^(-1), -z^(-1), -1}, w] + 16*GG[{z, z^(-1), -z^(-1), 0}, w] - 
     16*GG[{z, z^(-1), -z^(-1), 1}, w] - 8*GG[{z, z^(-1), z^(-1), -1}, w] + 
     8*GG[{z, z^(-1), z^(-1), 0}, w] - 8*GG[{z, z^(-1), z^(-1), 1}, w] - 
     8*GG[{z, z^(-1), -z, -1}, w] + 8*GG[{z, z^(-1), -z, 0}, w] - 
     8*GG[{z, z^(-1), -z, 1}, w] - 16*GG[{z, z^(-1), z, -1}, w] + 
     16*GG[{z, z^(-1), z, 0}, w] - 16*GG[{z, z^(-1), z, 1}, w] - 
     8*GG[{z, -z, -1, -1}, w] + 8*GG[{z, -z, -1, 0}, w] - 
     8*GG[{z, -z, -1, 1}, w] + 32*GG[{z, -z, 0, -1}, w] - 
     32*GG[{z, -z, 0, 0}, w] + 32*GG[{z, -z, 0, 1}, w] - 
     8*GG[{z, -z, 1, -1}, w] + 8*GG[{z, -z, 1, 0}, w] - 
     8*GG[{z, -z, 1, 1}, w] - 16*GG[{z, -z, -z^(-1), -1}, w] + 
     16*GG[{z, -z, -z^(-1), 0}, w] - 16*GG[{z, -z, -z^(-1), 1}, w] - 
     8*GG[{z, -z, z^(-1), -1}, w] + 8*GG[{z, -z, z^(-1), 0}, w] - 
     8*GG[{z, -z, z^(-1), 1}, w] - 8*GG[{z, -z, -z, -1}, w] + 
     8*GG[{z, -z, -z, 0}, w] - 8*GG[{z, -z, -z, 1}, w] - 
     16*GG[{z, -z, z, -1}, w] + 16*GG[{z, -z, z, 0}, w] - 
     16*GG[{z, -z, z, 1}, w] - 4*GG[{z, z, -1, -1}, w] + 
     4*GG[{z, z, -1, 0}, w] - 4*GG[{z, z, -1, 1}, w] + 
     16*GG[{z, z, 0, -1}, w] - 16*GG[{z, z, 0, 0}, w] + 
     16*GG[{z, z, 0, 1}, w] - 4*GG[{z, z, 1, -1}, w] + 
     4*GG[{z, z, 1, 0}, w] - 4*GG[{z, z, 1, 1}, w] - 
     4*GG[{z, z, -z^(-1), -1}, w] + 4*GG[{z, z, -z^(-1), 0}, w] - 
     4*GG[{z, z, -z^(-1), 1}, w] - 8*GG[{z, z, z^(-1), -1}, w] + 
     8*GG[{z, z, z^(-1), 0}, w] - 8*GG[{z, z, z^(-1), 1}, w] - 
     8*GG[{z, z, -z, -1}, w] + 8*GG[{z, z, -z, 0}, w] - 
     8*GG[{z, z, -z, 1}, w] - 4*GG[{z, z, z, -1}, w] + 
     4*GG[{z, z, z, 0}, w] - 4*GG[{z, z, z, 1}, w] + 
     ((4*Pi^2*GG[{-I}, z])/3 + (4*Pi^2*GG[{I}, z])/3 + 
       GG[{0}, w]*(4*Pi^2 - 32*GG[{0, -1}, z] + 32*GG[{0, 0}, z] - 
         32*GG[{0, 1}, z]) + GG[{-1}, w]*(-Pi^2 + 8*GG[{0, -1}, z] - 
         8*GG[{0, 0}, z] + 8*GG[{0, 1}, z]) + GG[{1}, w]*
        (-Pi^2 + 8*GG[{0, -1}, z] - 8*GG[{0, 0}, z] + 8*GG[{0, 1}, z]) + 
       GG[{-I}, w]*(-3*Pi^2 + 24*GG[{0, -1}, z] - 24*GG[{0, 0}, z] + 
         24*GG[{0, 1}, z]) + GG[{I}, w]*(-3*Pi^2 + 24*GG[{0, -1}, z] - 
         24*GG[{0, 0}, z] + 24*GG[{0, 1}, z]) + 
       GG[{z}, w]*(-16*GG[{-1, -1}, z] + 16*GG[{-1, 0}, z] - 
         16*GG[{-1, 1}, z] + 16*GG[{0, -1}, z] - 16*GG[{0, 0}, z] + 
         16*GG[{0, 1}, z] - 16*GG[{1, -1}, z] + 16*GG[{1, 0}, z] - 
         16*GG[{1, 1}, z]) + GG[{-z}, w]*(-2*Pi^2 - 16*GG[{-1, -1}, z] + 
         16*GG[{-1, 0}, z] - 16*GG[{-1, 1}, z] + 16*GG[{0, -1}, z] - 
         16*GG[{0, 0}, z] + 16*GG[{0, 1}, z] - 16*GG[{1, -1}, z] + 
         16*GG[{1, 0}, z] - 16*GG[{1, 1}, z]) + GG[{-z^(-1)}, w]*
        (16*GG[{-1, -1}, z] - 16*GG[{-1, 0}, z] + 16*GG[{-1, 1}, z] - 
         16*GG[{0, -1}, z] + 16*GG[{0, 0}, z] - 16*GG[{0, 1}, z] + 
         16*GG[{1, -1}, z] - 16*GG[{1, 0}, z] + 16*GG[{1, 1}, z]) + 
       GG[{z^(-1)}, w]*(2*Pi^2 + 16*GG[{-1, -1}, z] - 16*GG[{-1, 0}, z] + 
         16*GG[{-1, 1}, z] - 16*GG[{0, -1}, z] + 16*GG[{0, 0}, z] - 
         16*GG[{0, 1}, z] + 16*GG[{1, -1}, z] - 16*GG[{1, 0}, z] + 
         16*GG[{1, 1}, z]) + GG[{0}, z]*((-11*Pi^2)/3 + 
         4*GG[{-1, -z^(-1)}, w] + 4*GG[{-1, z^(-1)}, w] - 4*GG[{-1, -z}, w] - 
         4*GG[{-1, z}, w] - 16*GG[{0, -z^(-1)}, w] - 16*GG[{0, z^(-1)}, w] + 
         16*GG[{0, -z}, w] + 16*GG[{0, z}, w] + 12*GG[{-I, -z^(-1)}, w] + 
         12*GG[{-I, z^(-1)}, w] - 12*GG[{-I, -z}, w] - 12*GG[{-I, z}, w] + 
         12*GG[{I, -z^(-1)}, w] + 12*GG[{I, z^(-1)}, w] - 12*GG[{I, -z}, w] - 
         12*GG[{I, z}, w] + 4*GG[{1, -z^(-1)}, w] + 4*GG[{1, z^(-1)}, w] - 
         4*GG[{1, -z}, w] - 4*GG[{1, z}, w] + 4*GG[{-z^(-1), -1}, w] - 
         16*GG[{-z^(-1), 0}, w] + 4*GG[{-z^(-1), 1}, w] + 
         4*GG[{-z^(-1), -z^(-1)}, w] + 8*GG[{-z^(-1), z^(-1)}, w] + 
         8*GG[{-z^(-1), -z}, w] + 4*GG[{-z^(-1), z}, w] + 
         4*GG[{z^(-1), -1}, w] - 16*GG[{z^(-1), 0}, w] + 
         4*GG[{z^(-1), 1}, w] + 8*GG[{z^(-1), -z^(-1)}, w] + 
         4*GG[{z^(-1), z^(-1)}, w] + 4*GG[{z^(-1), -z}, w] + 
         8*GG[{z^(-1), z}, w] - 4*GG[{-z, -1}, w] + 16*GG[{-z, 0}, w] - 
         4*GG[{-z, 1}, w] - 8*GG[{-z, -z^(-1)}, w] - 4*GG[{-z, z^(-1)}, w] - 
         4*GG[{-z, -z}, w] - 8*GG[{-z, z}, w] - 4*GG[{z, -1}, w] + 
         16*GG[{z, 0}, w] - 4*GG[{z, 1}, w] - 4*GG[{z, -z^(-1)}, w] - 
         8*GG[{z, z^(-1)}, w] - 8*GG[{z, -z}, w] - 4*GG[{z, z}, w]) + 
       GG[{-1}, z]*(-4*GG[{-1, -z^(-1)}, w] - 4*GG[{-1, z^(-1)}, w] + 
         4*GG[{-1, -z}, w] + 4*GG[{-1, z}, w] + 16*GG[{0, -z^(-1)}, w] + 
         16*GG[{0, z^(-1)}, w] - 16*GG[{0, -z}, w] - 16*GG[{0, z}, w] - 
         12*GG[{-I, -z^(-1)}, w] - 12*GG[{-I, z^(-1)}, w] + 
         12*GG[{-I, -z}, w] + 12*GG[{-I, z}, w] - 12*GG[{I, -z^(-1)}, w] - 
         12*GG[{I, z^(-1)}, w] + 12*GG[{I, -z}, w] + 12*GG[{I, z}, w] - 
         4*GG[{1, -z^(-1)}, w] - 4*GG[{1, z^(-1)}, w] + 4*GG[{1, -z}, w] + 
         4*GG[{1, z}, w] - 4*GG[{-z^(-1), -1}, w] + 16*GG[{-z^(-1), 0}, w] - 
         4*GG[{-z^(-1), 1}, w] - 4*GG[{-z^(-1), -z^(-1)}, w] - 
         8*GG[{-z^(-1), z^(-1)}, w] - 8*GG[{-z^(-1), -z}, w] - 
         4*GG[{-z^(-1), z}, w] - 4*GG[{z^(-1), -1}, w] + 
         16*GG[{z^(-1), 0}, w] - 4*GG[{z^(-1), 1}, w] - 
         8*GG[{z^(-1), -z^(-1)}, w] - 4*GG[{z^(-1), z^(-1)}, w] - 
         4*GG[{z^(-1), -z}, w] - 8*GG[{z^(-1), z}, w] + 4*GG[{-z, -1}, w] - 
         16*GG[{-z, 0}, w] + 4*GG[{-z, 1}, w] + 8*GG[{-z, -z^(-1)}, w] + 
         4*GG[{-z, z^(-1)}, w] + 4*GG[{-z, -z}, w] + 8*GG[{-z, z}, w] + 
         4*GG[{z, -1}, w] - 16*GG[{z, 0}, w] + 4*GG[{z, 1}, w] + 
         4*GG[{z, -z^(-1)}, w] + 8*GG[{z, z^(-1)}, w] + 8*GG[{z, -z}, w] + 
         4*GG[{z, z}, w]) + GG[{1}, z]*(-4*GG[{-1, -z^(-1)}, w] - 
         4*GG[{-1, z^(-1)}, w] + 4*GG[{-1, -z}, w] + 4*GG[{-1, z}, w] + 
         16*GG[{0, -z^(-1)}, w] + 16*GG[{0, z^(-1)}, w] - 16*GG[{0, -z}, w] - 
         16*GG[{0, z}, w] - 12*GG[{-I, -z^(-1)}, w] - 
         12*GG[{-I, z^(-1)}, w] + 12*GG[{-I, -z}, w] + 12*GG[{-I, z}, w] - 
         12*GG[{I, -z^(-1)}, w] - 12*GG[{I, z^(-1)}, w] + 12*GG[{I, -z}, w] + 
         12*GG[{I, z}, w] - 4*GG[{1, -z^(-1)}, w] - 4*GG[{1, z^(-1)}, w] + 
         4*GG[{1, -z}, w] + 4*GG[{1, z}, w] - 4*GG[{-z^(-1), -1}, w] + 
         16*GG[{-z^(-1), 0}, w] - 4*GG[{-z^(-1), 1}, w] - 
         4*GG[{-z^(-1), -z^(-1)}, w] - 8*GG[{-z^(-1), z^(-1)}, w] - 
         8*GG[{-z^(-1), -z}, w] - 4*GG[{-z^(-1), z}, w] - 
         4*GG[{z^(-1), -1}, w] + 16*GG[{z^(-1), 0}, w] - 
         4*GG[{z^(-1), 1}, w] - 8*GG[{z^(-1), -z^(-1)}, w] - 
         4*GG[{z^(-1), z^(-1)}, w] - 4*GG[{z^(-1), -z}, w] - 
         8*GG[{z^(-1), z}, w] + 4*GG[{-z, -1}, w] - 16*GG[{-z, 0}, w] + 
         4*GG[{-z, 1}, w] + 8*GG[{-z, -z^(-1)}, w] + 4*GG[{-z, z^(-1)}, w] + 
         4*GG[{-z, -z}, w] + 8*GG[{-z, z}, w] + 4*GG[{z, -1}, w] - 
         16*GG[{z, 0}, w] + 4*GG[{z, 1}, w] + 4*GG[{z, -z^(-1)}, w] + 
         8*GG[{z, z^(-1)}, w] + 8*GG[{z, -z}, w] + 4*GG[{z, z}, w]) + 
       8*GG[{-1, -1, 0}, w] - 32*GG[{-1, 0, 0}, w] + 24*GG[{-1, -I, 0}, w] + 
       24*GG[{-1, I, 0}, w] + 8*GG[{-1, 1, 0}, w] + 
       4*GG[{-1, -z^(-1), -1}, w] - 4*GG[{-1, -z^(-1), 0}, w] + 
       4*GG[{-1, -z^(-1), 1}, w] + 4*GG[{-1, z^(-1), -1}, w] - 
       4*GG[{-1, z^(-1), 0}, w] + 4*GG[{-1, z^(-1), 1}, w] - 
       4*GG[{-1, -z, -1}, w] + 4*GG[{-1, -z, 0}, w] - 4*GG[{-1, -z, 1}, w] - 
       4*GG[{-1, z, -1}, w] + 4*GG[{-1, z, 0}, w] - 4*GG[{-1, z, 1}, w] - 
       32*GG[{0, -1, -1}, z] - 32*GG[{0, -1, 0}, w] + 32*GG[{0, -1, 0}, z] - 
       32*GG[{0, -1, 1}, z] + 40*GG[{0, 0, -1}, z] + 80*GG[{0, 0, 0}, w] - 
       40*GG[{0, 0, 0}, z] + 40*GG[{0, 0, 1}, z] - 96*GG[{0, -I, 0}, w] - 
       96*GG[{0, I, 0}, w] - 32*GG[{0, 1, -1}, z] - 32*GG[{0, 1, 0}, w] + 
       32*GG[{0, 1, 0}, z] - 32*GG[{0, 1, 1}, z] - 
       16*GG[{0, -z^(-1), -1}, w] + 16*GG[{0, -z^(-1), 0}, w] - 
       16*GG[{0, -z^(-1), 1}, w] - 16*GG[{0, z^(-1), -1}, w] + 
       16*GG[{0, z^(-1), 0}, w] - 16*GG[{0, z^(-1), 1}, w] + 
       16*GG[{0, -z, -1}, w] - 16*GG[{0, -z, 0}, w] + 16*GG[{0, -z, 1}, w] + 
       16*GG[{0, z, -1}, w] - 16*GG[{0, z, 0}, w] + 16*GG[{0, z, 1}, w] + 
       24*GG[{-I, -1, 0}, w] - 8*GG[{-I, 0, -1}, z] - 96*GG[{-I, 0, 0}, w] + 
       8*GG[{-I, 0, 0}, z] - 8*GG[{-I, 0, 1}, z] + 72*GG[{-I, -I, 0}, w] + 
       72*GG[{-I, I, 0}, w] + 24*GG[{-I, 1, 0}, w] + 
       12*GG[{-I, -z^(-1), -1}, w] - 12*GG[{-I, -z^(-1), 0}, w] + 
       12*GG[{-I, -z^(-1), 1}, w] + 12*GG[{-I, z^(-1), -1}, w] - 
       12*GG[{-I, z^(-1), 0}, w] + 12*GG[{-I, z^(-1), 1}, w] - 
       12*GG[{-I, -z, -1}, w] + 12*GG[{-I, -z, 0}, w] - 
       12*GG[{-I, -z, 1}, w] - 12*GG[{-I, z, -1}, w] + 12*GG[{-I, z, 0}, w] - 
       12*GG[{-I, z, 1}, w] + 24*GG[{I, -1, 0}, w] - 8*GG[{I, 0, -1}, z] - 
       96*GG[{I, 0, 0}, w] + 8*GG[{I, 0, 0}, z] - 8*GG[{I, 0, 1}, z] + 
       72*GG[{I, -I, 0}, w] + 72*GG[{I, I, 0}, w] + 24*GG[{I, 1, 0}, w] + 
       12*GG[{I, -z^(-1), -1}, w] - 12*GG[{I, -z^(-1), 0}, w] + 
       12*GG[{I, -z^(-1), 1}, w] + 12*GG[{I, z^(-1), -1}, w] - 
       12*GG[{I, z^(-1), 0}, w] + 12*GG[{I, z^(-1), 1}, w] - 
       12*GG[{I, -z, -1}, w] + 12*GG[{I, -z, 0}, w] - 12*GG[{I, -z, 1}, w] - 
       12*GG[{I, z, -1}, w] + 12*GG[{I, z, 0}, w] - 12*GG[{I, z, 1}, w] + 
       8*GG[{1, -1, 0}, w] - 32*GG[{1, 0, 0}, w] + 24*GG[{1, -I, 0}, w] + 
       24*GG[{1, I, 0}, w] + 8*GG[{1, 1, 0}, w] + 4*GG[{1, -z^(-1), -1}, w] - 
       4*GG[{1, -z^(-1), 0}, w] + 4*GG[{1, -z^(-1), 1}, w] + 
       4*GG[{1, z^(-1), -1}, w] - 4*GG[{1, z^(-1), 0}, w] + 
       4*GG[{1, z^(-1), 1}, w] - 4*GG[{1, -z, -1}, w] + 4*GG[{1, -z, 0}, w] - 
       4*GG[{1, -z, 1}, w] - 4*GG[{1, z, -1}, w] + 4*GG[{1, z, 0}, w] - 
       4*GG[{1, z, 1}, w] + 4*GG[{-z^(-1), -1, -1}, w] - 
       4*GG[{-z^(-1), -1, 0}, w] + 4*GG[{-z^(-1), -1, 1}, w] - 
       16*GG[{-z^(-1), 0, -1}, w] + 16*GG[{-z^(-1), 0, 0}, w] - 
       16*GG[{-z^(-1), 0, 1}, w] + 4*GG[{-z^(-1), 1, -1}, w] - 
       4*GG[{-z^(-1), 1, 0}, w] + 4*GG[{-z^(-1), 1, 1}, w] + 
       4*GG[{-z^(-1), -z^(-1), -1}, w] - 4*GG[{-z^(-1), -z^(-1), 0}, w] + 
       4*GG[{-z^(-1), -z^(-1), 1}, w] + 8*GG[{-z^(-1), z^(-1), -1}, w] - 
       8*GG[{-z^(-1), z^(-1), 0}, w] + 8*GG[{-z^(-1), z^(-1), 1}, w] + 
       8*GG[{-z^(-1), -z, -1}, w] - 8*GG[{-z^(-1), -z, 0}, w] + 
       8*GG[{-z^(-1), -z, 1}, w] + 4*GG[{-z^(-1), z, -1}, w] - 
       4*GG[{-z^(-1), z, 0}, w] + 4*GG[{-z^(-1), z, 1}, w] + 
       4*GG[{z^(-1), -1, -1}, w] - 4*GG[{z^(-1), -1, 0}, w] + 
       4*GG[{z^(-1), -1, 1}, w] - 16*GG[{z^(-1), 0, -1}, w] + 
       16*GG[{z^(-1), 0, 0}, w] - 16*GG[{z^(-1), 0, 1}, w] + 
       4*GG[{z^(-1), 1, -1}, w] - 4*GG[{z^(-1), 1, 0}, w] + 
       4*GG[{z^(-1), 1, 1}, w] + 8*GG[{z^(-1), -z^(-1), -1}, w] - 
       8*GG[{z^(-1), -z^(-1), 0}, w] + 8*GG[{z^(-1), -z^(-1), 1}, w] + 
       4*GG[{z^(-1), z^(-1), -1}, w] - 4*GG[{z^(-1), z^(-1), 0}, w] + 
       4*GG[{z^(-1), z^(-1), 1}, w] + 4*GG[{z^(-1), -z, -1}, w] - 
       4*GG[{z^(-1), -z, 0}, w] + 4*GG[{z^(-1), -z, 1}, w] + 
       8*GG[{z^(-1), z, -1}, w] - 8*GG[{z^(-1), z, 0}, w] + 
       8*GG[{z^(-1), z, 1}, w] - 4*GG[{-z, -1, -1}, w] + 
       4*GG[{-z, -1, 0}, w] - 4*GG[{-z, -1, 1}, w] + 16*GG[{-z, 0, -1}, w] - 
       16*GG[{-z, 0, 0}, w] + 16*GG[{-z, 0, 1}, w] - 4*GG[{-z, 1, -1}, w] + 
       4*GG[{-z, 1, 0}, w] - 4*GG[{-z, 1, 1}, w] - 
       8*GG[{-z, -z^(-1), -1}, w] + 8*GG[{-z, -z^(-1), 0}, w] - 
       8*GG[{-z, -z^(-1), 1}, w] - 4*GG[{-z, z^(-1), -1}, w] + 
       4*GG[{-z, z^(-1), 0}, w] - 4*GG[{-z, z^(-1), 1}, w] - 
       4*GG[{-z, -z, -1}, w] + 4*GG[{-z, -z, 0}, w] - 4*GG[{-z, -z, 1}, w] - 
       8*GG[{-z, z, -1}, w] + 8*GG[{-z, z, 0}, w] - 8*GG[{-z, z, 1}, w] - 
       4*GG[{z, -1, -1}, w] + 4*GG[{z, -1, 0}, w] - 4*GG[{z, -1, 1}, w] + 
       16*GG[{z, 0, -1}, w] - 16*GG[{z, 0, 0}, w] + 16*GG[{z, 0, 1}, w] - 
       4*GG[{z, 1, -1}, w] + 4*GG[{z, 1, 0}, w] - 4*GG[{z, 1, 1}, w] - 
       4*GG[{z, -z^(-1), -1}, w] + 4*GG[{z, -z^(-1), 0}, w] - 
       4*GG[{z, -z^(-1), 1}, w] - 8*GG[{z, z^(-1), -1}, w] + 
       8*GG[{z, z^(-1), 0}, w] - 8*GG[{z, z^(-1), 1}, w] - 
       8*GG[{z, -z, -1}, w] + 8*GG[{z, -z, 0}, w] - 8*GG[{z, -z, 1}, w] - 
       4*GG[{z, z, -1}, w] + 4*GG[{z, z, 0}, w] - 4*GG[{z, z, 1}, w])*
      Log[mb^2/mu^2] + (-Pi^2/2 + (-2*GG[{-1}, z] - 2*GG[{1}, z])*
        GG[{-z^(-1)}, w] + GG[{0}, z]*(2*GG[{-z^(-1)}, w] + 
         2*GG[{z^(-1)}, w] - 2*GG[{-z}, w] - 2*GG[{z}, w]) + 
       GG[{-1}, z]*(-2*GG[{z^(-1)}, w] + 2*GG[{-z}, w] + 2*GG[{z}, w]) + 
       GG[{1}, z]*(-2*GG[{z^(-1)}, w] + 2*GG[{-z}, w] + 2*GG[{z}, w]) + 
       4*GG[{-1, 0}, w] + 4*GG[{0, -1}, z] - 16*GG[{0, 0}, w] - 
       4*GG[{0, 0}, z] + 4*GG[{0, 1}, z] + 12*GG[{-I, 0}, w] + 
       12*GG[{I, 0}, w] + 4*GG[{1, 0}, w] + 2*GG[{-z^(-1), -1}, w] - 
       2*GG[{-z^(-1), 0}, w] + 2*GG[{-z^(-1), 1}, w] + 
       2*GG[{z^(-1), -1}, w] - 2*GG[{z^(-1), 0}, w] + 2*GG[{z^(-1), 1}, w] - 
       2*GG[{-z, -1}, w] + 2*GG[{-z, 0}, w] - 2*GG[{-z, 1}, w] - 
       2*GG[{z, -1}, w] + 2*GG[{z, 0}, w] - 2*GG[{z, 1}, w])*
      Log[mb^2/mu^2]^2 + (4*GG[{0}, w]*Log[mb^2/mu^2]^3)/3 + 
     GG[{I}, z]*((4*Pi^2*GG[{1}, w])/3 - 11*Zeta[3]) + 
     GG[{-I}, z]*(4*Pi^2*GG[{I}, w] + (4*Pi^2*GG[{1}, w])/3 - 11*Zeta[3]) + 
     GG[{0}, w]*((32*Pi^2*GG[{0}, z])/3 - (16*Pi^2*GG[{-I}, z])/3 - 
       (16*Pi^2*GG[{I}, z])/3 + 80*GG[{0, -1, -1}, z] - 
       80*GG[{0, -1, 0}, z] + 80*GG[{0, -1, 1}, z] - 112*GG[{0, 0, -1}, z] + 
       112*GG[{0, 0, 0}, z] - 112*GG[{0, 0, 1}, z] + 80*GG[{0, 1, -1}, z] - 
       80*GG[{0, 1, 0}, z] + 80*GG[{0, 1, 1}, z] + 32*GG[{-I, 0, -1}, z] - 
       32*GG[{-I, 0, 0}, z] + 32*GG[{-I, 0, 1}, z] + 32*GG[{I, 0, -1}, z] - 
       32*GG[{I, 0, 0}, z] + 32*GG[{I, 0, 1}, z] - 6*Zeta[3]) + 
     GG[{z^(-1)}, w]*(-40*GG[{-1, -1, -1}, z] + 40*GG[{-1, -1, 0}, z] - 
       40*GG[{-1, -1, 1}, z] + 40*GG[{-1, 0, -1}, z] - 40*GG[{-1, 0, 0}, z] + 
       40*GG[{-1, 0, 1}, z] - 40*GG[{-1, 1, -1}, z] + 40*GG[{-1, 1, 0}, z] - 
       40*GG[{-1, 1, 1}, z] + 40*GG[{0, -1, -1}, z] - 40*GG[{0, -1, 0}, z] + 
       40*GG[{0, -1, 1}, z] - 40*GG[{0, 0, -1}, z] + 40*GG[{0, 0, 0}, z] - 
       40*GG[{0, 0, 1}, z] + 40*GG[{0, 1, -1}, z] - 40*GG[{0, 1, 0}, z] + 
       40*GG[{0, 1, 1}, z] - 40*GG[{1, -1, -1}, z] + 40*GG[{1, -1, 0}, z] - 
       40*GG[{1, -1, 1}, z] + 40*GG[{1, 0, -1}, z] - 40*GG[{1, 0, 0}, z] + 
       40*GG[{1, 0, 1}, z] - 40*GG[{1, 1, -1}, z] + 40*GG[{1, 1, 0}, z] - 
       40*GG[{1, 1, 1}, z] - 6*Zeta[3]) + GG[{-z^(-1)}, w]*
      (-2*Pi^2*GG[{-1}, z] - 2*Pi^2*GG[{1}, z] - 40*GG[{-1, -1, -1}, z] + 
       40*GG[{-1, -1, 0}, z] - 40*GG[{-1, -1, 1}, z] + 
       40*GG[{-1, 0, -1}, z] - 40*GG[{-1, 0, 0}, z] + 40*GG[{-1, 0, 1}, z] - 
       40*GG[{-1, 1, -1}, z] + 40*GG[{-1, 1, 0}, z] - 40*GG[{-1, 1, 1}, z] + 
       40*GG[{0, -1, -1}, z] - 40*GG[{0, -1, 0}, z] + 40*GG[{0, -1, 1}, z] - 
       40*GG[{0, 0, -1}, z] + 40*GG[{0, 0, 0}, z] - 40*GG[{0, 0, 1}, z] + 
       40*GG[{0, 1, -1}, z] - 40*GG[{0, 1, 0}, z] + 40*GG[{0, 1, 1}, z] - 
       40*GG[{1, -1, -1}, z] + 40*GG[{1, -1, 0}, z] - 40*GG[{1, -1, 1}, z] + 
       40*GG[{1, 0, -1}, z] - 40*GG[{1, 0, 0}, z] + 40*GG[{1, 0, 1}, z] - 
       40*GG[{1, 1, -1}, z] + 40*GG[{1, 1, 0}, z] - 40*GG[{1, 1, 1}, z] - 
       6*Zeta[3]) + GG[{-z}, w]*(40*GG[{-1, -1, -1}, z] - 
       40*GG[{-1, -1, 0}, z] + 40*GG[{-1, -1, 1}, z] - 
       40*GG[{-1, 0, -1}, z] + 40*GG[{-1, 0, 0}, z] - 40*GG[{-1, 0, 1}, z] + 
       40*GG[{-1, 1, -1}, z] - 40*GG[{-1, 1, 0}, z] + 40*GG[{-1, 1, 1}, z] - 
       40*GG[{0, -1, -1}, z] + 40*GG[{0, -1, 0}, z] - 40*GG[{0, -1, 1}, z] + 
       40*GG[{0, 0, -1}, z] - 40*GG[{0, 0, 0}, z] + 40*GG[{0, 0, 1}, z] - 
       40*GG[{0, 1, -1}, z] + 40*GG[{0, 1, 0}, z] - 40*GG[{0, 1, 1}, z] + 
       40*GG[{1, -1, -1}, z] - 40*GG[{1, -1, 0}, z] + 40*GG[{1, -1, 1}, z] - 
       40*GG[{1, 0, -1}, z] + 40*GG[{1, 0, 0}, z] - 40*GG[{1, 0, 1}, z] + 
       40*GG[{1, 1, -1}, z] - 40*GG[{1, 1, 0}, z] + 40*GG[{1, 1, 1}, z] + 
       6*Zeta[3]) + GG[{z}, w]*(40*GG[{-1, -1, -1}, z] - 
       40*GG[{-1, -1, 0}, z] + 40*GG[{-1, -1, 1}, z] - 
       40*GG[{-1, 0, -1}, z] + 40*GG[{-1, 0, 0}, z] - 40*GG[{-1, 0, 1}, z] + 
       40*GG[{-1, 1, -1}, z] - 40*GG[{-1, 1, 0}, z] + 40*GG[{-1, 1, 1}, z] - 
       40*GG[{0, -1, -1}, z] + 40*GG[{0, -1, 0}, z] - 40*GG[{0, -1, 1}, z] + 
       40*GG[{0, 0, -1}, z] - 40*GG[{0, 0, 0}, z] + 40*GG[{0, 0, 1}, z] - 
       40*GG[{0, 1, -1}, z] + 40*GG[{0, 1, 0}, z] - 40*GG[{0, 1, 1}, z] + 
       40*GG[{1, -1, -1}, z] - 40*GG[{1, -1, 0}, z] + 40*GG[{1, -1, 1}, z] - 
       40*GG[{1, 0, -1}, z] + 40*GG[{1, 0, 0}, z] - 40*GG[{1, 0, 1}, z] + 
       40*GG[{1, 1, -1}, z] - 40*GG[{1, 1, 0}, z] + 40*GG[{1, 1, 1}, z] + 
       6*Zeta[3]) + GG[{0}, z]*(-11*Pi^2*GG[{-I}, w] - 11*Pi^2*GG[{I}, w] - 
       (11*Pi^2*GG[{1}, w])/3 + 2*Pi^2*GG[{-z^(-1)}, w] + 
       2*Pi^2*GG[{z^(-1)}, w] - 2*Pi^2*GG[{-z}, w] - 2*Pi^2*GG[{z}, w] + 
       4*GG[{-1, -1, -z^(-1)}, w] + 4*GG[{-1, -1, z^(-1)}, w] - 
       4*GG[{-1, -1, -z}, w] - 4*GG[{-1, -1, z}, w] - 
       16*GG[{-1, 0, -z^(-1)}, w] - 16*GG[{-1, 0, z^(-1)}, w] + 
       16*GG[{-1, 0, -z}, w] + 16*GG[{-1, 0, z}, w] + 
       12*GG[{-1, -I, -z^(-1)}, w] + 12*GG[{-1, -I, z^(-1)}, w] - 
       12*GG[{-1, -I, -z}, w] - 12*GG[{-1, -I, z}, w] + 
       12*GG[{-1, I, -z^(-1)}, w] + 12*GG[{-1, I, z^(-1)}, w] - 
       12*GG[{-1, I, -z}, w] - 12*GG[{-1, I, z}, w] + 
       4*GG[{-1, 1, -z^(-1)}, w] + 4*GG[{-1, 1, z^(-1)}, w] - 
       4*GG[{-1, 1, -z}, w] - 4*GG[{-1, 1, z}, w] + 
       4*GG[{-1, -z^(-1), -1}, w] - 16*GG[{-1, -z^(-1), 0}, w] + 
       4*GG[{-1, -z^(-1), 1}, w] + 4*GG[{-1, -z^(-1), -z^(-1)}, w] + 
       8*GG[{-1, -z^(-1), z^(-1)}, w] + 8*GG[{-1, -z^(-1), -z}, w] + 
       4*GG[{-1, -z^(-1), z}, w] + 4*GG[{-1, z^(-1), -1}, w] - 
       16*GG[{-1, z^(-1), 0}, w] + 4*GG[{-1, z^(-1), 1}, w] + 
       8*GG[{-1, z^(-1), -z^(-1)}, w] + 4*GG[{-1, z^(-1), z^(-1)}, w] + 
       4*GG[{-1, z^(-1), -z}, w] + 8*GG[{-1, z^(-1), z}, w] - 
       4*GG[{-1, -z, -1}, w] + 16*GG[{-1, -z, 0}, w] - 4*GG[{-1, -z, 1}, w] - 
       8*GG[{-1, -z, -z^(-1)}, w] - 4*GG[{-1, -z, z^(-1)}, w] - 
       4*GG[{-1, -z, -z}, w] - 8*GG[{-1, -z, z}, w] - 4*GG[{-1, z, -1}, w] + 
       16*GG[{-1, z, 0}, w] - 4*GG[{-1, z, 1}, w] - 
       4*GG[{-1, z, -z^(-1)}, w] - 8*GG[{-1, z, z^(-1)}, w] - 
       8*GG[{-1, z, -z}, w] - 4*GG[{-1, z, z}, w] - 
       16*GG[{0, -1, -z^(-1)}, w] - 16*GG[{0, -1, z^(-1)}, w] + 
       16*GG[{0, -1, -z}, w] + 16*GG[{0, -1, z}, w] + 
       40*GG[{0, 0, -z^(-1)}, w] + 40*GG[{0, 0, z^(-1)}, w] - 
       40*GG[{0, 0, -z}, w] - 40*GG[{0, 0, z}, w] - 
       48*GG[{0, -I, -z^(-1)}, w] - 48*GG[{0, -I, z^(-1)}, w] + 
       48*GG[{0, -I, -z}, w] + 48*GG[{0, -I, z}, w] - 
       48*GG[{0, I, -z^(-1)}, w] - 48*GG[{0, I, z^(-1)}, w] + 
       48*GG[{0, I, -z}, w] + 48*GG[{0, I, z}, w] - 
       16*GG[{0, 1, -z^(-1)}, w] - 16*GG[{0, 1, z^(-1)}, w] + 
       16*GG[{0, 1, -z}, w] + 16*GG[{0, 1, z}, w] - 
       16*GG[{0, -z^(-1), -1}, w] + 64*GG[{0, -z^(-1), 0}, w] - 
       16*GG[{0, -z^(-1), 1}, w] - 16*GG[{0, -z^(-1), -z^(-1)}, w] - 
       32*GG[{0, -z^(-1), z^(-1)}, w] - 32*GG[{0, -z^(-1), -z}, w] - 
       16*GG[{0, -z^(-1), z}, w] - 16*GG[{0, z^(-1), -1}, w] + 
       64*GG[{0, z^(-1), 0}, w] - 16*GG[{0, z^(-1), 1}, w] - 
       32*GG[{0, z^(-1), -z^(-1)}, w] - 16*GG[{0, z^(-1), z^(-1)}, w] - 
       16*GG[{0, z^(-1), -z}, w] - 32*GG[{0, z^(-1), z}, w] + 
       16*GG[{0, -z, -1}, w] - 64*GG[{0, -z, 0}, w] + 16*GG[{0, -z, 1}, w] + 
       32*GG[{0, -z, -z^(-1)}, w] + 16*GG[{0, -z, z^(-1)}, w] + 
       16*GG[{0, -z, -z}, w] + 32*GG[{0, -z, z}, w] + 16*GG[{0, z, -1}, w] - 
       64*GG[{0, z, 0}, w] + 16*GG[{0, z, 1}, w] + 
       16*GG[{0, z, -z^(-1)}, w] + 32*GG[{0, z, z^(-1)}, w] + 
       32*GG[{0, z, -z}, w] + 16*GG[{0, z, z}, w] + 
       12*GG[{-I, -1, -z^(-1)}, w] + 12*GG[{-I, -1, z^(-1)}, w] - 
       12*GG[{-I, -1, -z}, w] - 12*GG[{-I, -1, z}, w] - 
       48*GG[{-I, 0, -z^(-1)}, w] - 48*GG[{-I, 0, z^(-1)}, w] + 
       48*GG[{-I, 0, -z}, w] + 48*GG[{-I, 0, z}, w] + 
       36*GG[{-I, -I, -z^(-1)}, w] + 36*GG[{-I, -I, z^(-1)}, w] - 
       36*GG[{-I, -I, -z}, w] - 36*GG[{-I, -I, z}, w] + 
       36*GG[{-I, I, -z^(-1)}, w] + 36*GG[{-I, I, z^(-1)}, w] - 
       36*GG[{-I, I, -z}, w] - 36*GG[{-I, I, z}, w] + 
       12*GG[{-I, 1, -z^(-1)}, w] + 12*GG[{-I, 1, z^(-1)}, w] - 
       12*GG[{-I, 1, -z}, w] - 12*GG[{-I, 1, z}, w] + 
       12*GG[{-I, -z^(-1), -1}, w] - 48*GG[{-I, -z^(-1), 0}, w] + 
       12*GG[{-I, -z^(-1), 1}, w] + 12*GG[{-I, -z^(-1), -z^(-1)}, w] + 
       24*GG[{-I, -z^(-1), z^(-1)}, w] + 24*GG[{-I, -z^(-1), -z}, w] + 
       12*GG[{-I, -z^(-1), z}, w] + 12*GG[{-I, z^(-1), -1}, w] - 
       48*GG[{-I, z^(-1), 0}, w] + 12*GG[{-I, z^(-1), 1}, w] + 
       24*GG[{-I, z^(-1), -z^(-1)}, w] + 12*GG[{-I, z^(-1), z^(-1)}, w] + 
       12*GG[{-I, z^(-1), -z}, w] + 24*GG[{-I, z^(-1), z}, w] - 
       12*GG[{-I, -z, -1}, w] + 48*GG[{-I, -z, 0}, w] - 
       12*GG[{-I, -z, 1}, w] - 24*GG[{-I, -z, -z^(-1)}, w] - 
       12*GG[{-I, -z, z^(-1)}, w] - 12*GG[{-I, -z, -z}, w] - 
       24*GG[{-I, -z, z}, w] - 12*GG[{-I, z, -1}, w] + 48*GG[{-I, z, 0}, w] - 
       12*GG[{-I, z, 1}, w] - 12*GG[{-I, z, -z^(-1)}, w] - 
       24*GG[{-I, z, z^(-1)}, w] - 24*GG[{-I, z, -z}, w] - 
       12*GG[{-I, z, z}, w] + 12*GG[{I, -1, -z^(-1)}, w] + 
       12*GG[{I, -1, z^(-1)}, w] - 12*GG[{I, -1, -z}, w] - 
       12*GG[{I, -1, z}, w] - 48*GG[{I, 0, -z^(-1)}, w] - 
       48*GG[{I, 0, z^(-1)}, w] + 48*GG[{I, 0, -z}, w] + 
       48*GG[{I, 0, z}, w] + 36*GG[{I, -I, -z^(-1)}, w] + 
       36*GG[{I, -I, z^(-1)}, w] - 36*GG[{I, -I, -z}, w] - 
       36*GG[{I, -I, z}, w] + 36*GG[{I, I, -z^(-1)}, w] + 
       36*GG[{I, I, z^(-1)}, w] - 36*GG[{I, I, -z}, w] - 
       36*GG[{I, I, z}, w] + 12*GG[{I, 1, -z^(-1)}, w] + 
       12*GG[{I, 1, z^(-1)}, w] - 12*GG[{I, 1, -z}, w] - 
       12*GG[{I, 1, z}, w] + 12*GG[{I, -z^(-1), -1}, w] - 
       48*GG[{I, -z^(-1), 0}, w] + 12*GG[{I, -z^(-1), 1}, w] + 
       12*GG[{I, -z^(-1), -z^(-1)}, w] + 24*GG[{I, -z^(-1), z^(-1)}, w] + 
       24*GG[{I, -z^(-1), -z}, w] + 12*GG[{I, -z^(-1), z}, w] + 
       12*GG[{I, z^(-1), -1}, w] - 48*GG[{I, z^(-1), 0}, w] + 
       12*GG[{I, z^(-1), 1}, w] + 24*GG[{I, z^(-1), -z^(-1)}, w] + 
       12*GG[{I, z^(-1), z^(-1)}, w] + 12*GG[{I, z^(-1), -z}, w] + 
       24*GG[{I, z^(-1), z}, w] - 12*GG[{I, -z, -1}, w] + 
       48*GG[{I, -z, 0}, w] - 12*GG[{I, -z, 1}, w] - 
       24*GG[{I, -z, -z^(-1)}, w] - 12*GG[{I, -z, z^(-1)}, w] - 
       12*GG[{I, -z, -z}, w] - 24*GG[{I, -z, z}, w] - 12*GG[{I, z, -1}, w] + 
       48*GG[{I, z, 0}, w] - 12*GG[{I, z, 1}, w] - 
       12*GG[{I, z, -z^(-1)}, w] - 24*GG[{I, z, z^(-1)}, w] - 
       24*GG[{I, z, -z}, w] - 12*GG[{I, z, z}, w] + 
       4*GG[{1, -1, -z^(-1)}, w] + 4*GG[{1, -1, z^(-1)}, w] - 
       4*GG[{1, -1, -z}, w] - 4*GG[{1, -1, z}, w] - 
       16*GG[{1, 0, -z^(-1)}, w] - 16*GG[{1, 0, z^(-1)}, w] + 
       16*GG[{1, 0, -z}, w] + 16*GG[{1, 0, z}, w] + 
       12*GG[{1, -I, -z^(-1)}, w] + 12*GG[{1, -I, z^(-1)}, w] - 
       12*GG[{1, -I, -z}, w] - 12*GG[{1, -I, z}, w] + 
       12*GG[{1, I, -z^(-1)}, w] + 12*GG[{1, I, z^(-1)}, w] - 
       12*GG[{1, I, -z}, w] - 12*GG[{1, I, z}, w] + 
       4*GG[{1, 1, -z^(-1)}, w] + 4*GG[{1, 1, z^(-1)}, w] - 
       4*GG[{1, 1, -z}, w] - 4*GG[{1, 1, z}, w] + 4*GG[{1, -z^(-1), -1}, w] - 
       16*GG[{1, -z^(-1), 0}, w] + 4*GG[{1, -z^(-1), 1}, w] + 
       4*GG[{1, -z^(-1), -z^(-1)}, w] + 8*GG[{1, -z^(-1), z^(-1)}, w] + 
       8*GG[{1, -z^(-1), -z}, w] + 4*GG[{1, -z^(-1), z}, w] + 
       4*GG[{1, z^(-1), -1}, w] - 16*GG[{1, z^(-1), 0}, w] + 
       4*GG[{1, z^(-1), 1}, w] + 8*GG[{1, z^(-1), -z^(-1)}, w] + 
       4*GG[{1, z^(-1), z^(-1)}, w] + 4*GG[{1, z^(-1), -z}, w] + 
       8*GG[{1, z^(-1), z}, w] - 4*GG[{1, -z, -1}, w] + 
       16*GG[{1, -z, 0}, w] - 4*GG[{1, -z, 1}, w] - 
       8*GG[{1, -z, -z^(-1)}, w] - 4*GG[{1, -z, z^(-1)}, w] - 
       4*GG[{1, -z, -z}, w] - 8*GG[{1, -z, z}, w] - 4*GG[{1, z, -1}, w] + 
       16*GG[{1, z, 0}, w] - 4*GG[{1, z, 1}, w] - 4*GG[{1, z, -z^(-1)}, w] - 
       8*GG[{1, z, z^(-1)}, w] - 8*GG[{1, z, -z}, w] - 4*GG[{1, z, z}, w] + 
       4*GG[{-z^(-1), -1, -1}, w] + 8*GG[{-z^(-1), -1, 0}, w] + 
       4*GG[{-z^(-1), -1, 1}, w] - 8*GG[{-z^(-1), -1, -z^(-1)}, w] - 
       4*GG[{-z^(-1), -1, z^(-1)}, w] - 4*GG[{-z^(-1), -1, -z}, w] - 
       8*GG[{-z^(-1), -1, z}, w] - 16*GG[{-z^(-1), 0, -1}, w] + 
       40*GG[{-z^(-1), 0, 0}, w] - 16*GG[{-z^(-1), 0, 1}, w] - 
       12*GG[{-z^(-1), 0, -z^(-1)}, w] - 12*GG[{-z^(-1), 0, z^(-1)}, w] - 
       12*GG[{-z^(-1), 0, -z}, w] - 12*GG[{-z^(-1), 0, z}, w] + 
       4*GG[{-z^(-1), 1, -1}, w] + 8*GG[{-z^(-1), 1, 0}, w] + 
       4*GG[{-z^(-1), 1, 1}, w] - 8*GG[{-z^(-1), 1, -z^(-1)}, w] - 
       4*GG[{-z^(-1), 1, z^(-1)}, w] - 4*GG[{-z^(-1), 1, -z}, w] - 
       8*GG[{-z^(-1), 1, z}, w] + 4*GG[{-z^(-1), -z^(-1), -1}, w] - 
       16*GG[{-z^(-1), -z^(-1), 0}, w] + 4*GG[{-z^(-1), -z^(-1), 1}, w] + 
       4*GG[{-z^(-1), -z^(-1), -z^(-1)}, w] + 
       8*GG[{-z^(-1), -z^(-1), z^(-1)}, w] + 
       8*GG[{-z^(-1), -z^(-1), -z}, w] + 4*GG[{-z^(-1), -z^(-1), z}, w] + 
       8*GG[{-z^(-1), z^(-1), -1}, w] - 32*GG[{-z^(-1), z^(-1), 0}, w] + 
       8*GG[{-z^(-1), z^(-1), 1}, w] + 16*GG[{-z^(-1), z^(-1), -z^(-1)}, w] + 
       8*GG[{-z^(-1), z^(-1), z^(-1)}, w] + 8*GG[{-z^(-1), z^(-1), -z}, w] + 
       16*GG[{-z^(-1), z^(-1), z}, w] + 8*GG[{-z^(-1), -z, -1}, w] - 
       32*GG[{-z^(-1), -z, 0}, w] + 8*GG[{-z^(-1), -z, 1}, w] + 
       16*GG[{-z^(-1), -z, -z^(-1)}, w] + 8*GG[{-z^(-1), -z, z^(-1)}, w] + 
       8*GG[{-z^(-1), -z, -z}, w] + 16*GG[{-z^(-1), -z, z}, w] + 
       4*GG[{-z^(-1), z, -1}, w] - 16*GG[{-z^(-1), z, 0}, w] + 
       4*GG[{-z^(-1), z, 1}, w] + 4*GG[{-z^(-1), z, -z^(-1)}, w] + 
       8*GG[{-z^(-1), z, z^(-1)}, w] + 8*GG[{-z^(-1), z, -z}, w] + 
       4*GG[{-z^(-1), z, z}, w] + 4*GG[{z^(-1), -1, -1}, w] + 
       8*GG[{z^(-1), -1, 0}, w] + 4*GG[{z^(-1), -1, 1}, w] - 
       4*GG[{z^(-1), -1, -z^(-1)}, w] - 8*GG[{z^(-1), -1, z^(-1)}, w] - 
       8*GG[{z^(-1), -1, -z}, w] - 4*GG[{z^(-1), -1, z}, w] - 
       16*GG[{z^(-1), 0, -1}, w] + 40*GG[{z^(-1), 0, 0}, w] - 
       16*GG[{z^(-1), 0, 1}, w] - 12*GG[{z^(-1), 0, -z^(-1)}, w] - 
       12*GG[{z^(-1), 0, z^(-1)}, w] - 12*GG[{z^(-1), 0, -z}, w] - 
       12*GG[{z^(-1), 0, z}, w] + 4*GG[{z^(-1), 1, -1}, w] + 
       8*GG[{z^(-1), 1, 0}, w] + 4*GG[{z^(-1), 1, 1}, w] - 
       4*GG[{z^(-1), 1, -z^(-1)}, w] - 8*GG[{z^(-1), 1, z^(-1)}, w] - 
       8*GG[{z^(-1), 1, -z}, w] - 4*GG[{z^(-1), 1, z}, w] + 
       8*GG[{z^(-1), -z^(-1), -1}, w] - 32*GG[{z^(-1), -z^(-1), 0}, w] + 
       8*GG[{z^(-1), -z^(-1), 1}, w] + 8*GG[{z^(-1), -z^(-1), -z^(-1)}, w] + 
       16*GG[{z^(-1), -z^(-1), z^(-1)}, w] + 
       16*GG[{z^(-1), -z^(-1), -z}, w] + 8*GG[{z^(-1), -z^(-1), z}, w] + 
       4*GG[{z^(-1), z^(-1), -1}, w] - 16*GG[{z^(-1), z^(-1), 0}, w] + 
       4*GG[{z^(-1), z^(-1), 1}, w] + 8*GG[{z^(-1), z^(-1), -z^(-1)}, w] + 
       4*GG[{z^(-1), z^(-1), z^(-1)}, w] + 4*GG[{z^(-1), z^(-1), -z}, w] + 
       8*GG[{z^(-1), z^(-1), z}, w] + 4*GG[{z^(-1), -z, -1}, w] - 
       16*GG[{z^(-1), -z, 0}, w] + 4*GG[{z^(-1), -z, 1}, w] + 
       8*GG[{z^(-1), -z, -z^(-1)}, w] + 4*GG[{z^(-1), -z, z^(-1)}, w] + 
       4*GG[{z^(-1), -z, -z}, w] + 8*GG[{z^(-1), -z, z}, w] + 
       8*GG[{z^(-1), z, -1}, w] - 32*GG[{z^(-1), z, 0}, w] + 
       8*GG[{z^(-1), z, 1}, w] + 8*GG[{z^(-1), z, -z^(-1)}, w] + 
       16*GG[{z^(-1), z, z^(-1)}, w] + 16*GG[{z^(-1), z, -z}, w] + 
       8*GG[{z^(-1), z, z}, w] - 4*GG[{-z, -1, -1}, w] - 
       8*GG[{-z, -1, 0}, w] - 4*GG[{-z, -1, 1}, w] + 
       4*GG[{-z, -1, -z^(-1)}, w] + 8*GG[{-z, -1, z^(-1)}, w] + 
       8*GG[{-z, -1, -z}, w] + 4*GG[{-z, -1, z}, w] + 16*GG[{-z, 0, -1}, w] - 
       40*GG[{-z, 0, 0}, w] + 16*GG[{-z, 0, 1}, w] + 
       12*GG[{-z, 0, -z^(-1)}, w] + 12*GG[{-z, 0, z^(-1)}, w] + 
       12*GG[{-z, 0, -z}, w] + 12*GG[{-z, 0, z}, w] - 4*GG[{-z, 1, -1}, w] - 
       8*GG[{-z, 1, 0}, w] - 4*GG[{-z, 1, 1}, w] + 
       4*GG[{-z, 1, -z^(-1)}, w] + 8*GG[{-z, 1, z^(-1)}, w] + 
       8*GG[{-z, 1, -z}, w] + 4*GG[{-z, 1, z}, w] - 
       8*GG[{-z, -z^(-1), -1}, w] + 32*GG[{-z, -z^(-1), 0}, w] - 
       8*GG[{-z, -z^(-1), 1}, w] - 8*GG[{-z, -z^(-1), -z^(-1)}, w] - 
       16*GG[{-z, -z^(-1), z^(-1)}, w] - 16*GG[{-z, -z^(-1), -z}, w] - 
       8*GG[{-z, -z^(-1), z}, w] - 4*GG[{-z, z^(-1), -1}, w] + 
       16*GG[{-z, z^(-1), 0}, w] - 4*GG[{-z, z^(-1), 1}, w] - 
       8*GG[{-z, z^(-1), -z^(-1)}, w] - 4*GG[{-z, z^(-1), z^(-1)}, w] - 
       4*GG[{-z, z^(-1), -z}, w] - 8*GG[{-z, z^(-1), z}, w] - 
       4*GG[{-z, -z, -1}, w] + 16*GG[{-z, -z, 0}, w] - 4*GG[{-z, -z, 1}, w] - 
       8*GG[{-z, -z, -z^(-1)}, w] - 4*GG[{-z, -z, z^(-1)}, w] - 
       4*GG[{-z, -z, -z}, w] - 8*GG[{-z, -z, z}, w] - 8*GG[{-z, z, -1}, w] + 
       32*GG[{-z, z, 0}, w] - 8*GG[{-z, z, 1}, w] - 
       8*GG[{-z, z, -z^(-1)}, w] - 16*GG[{-z, z, z^(-1)}, w] - 
       16*GG[{-z, z, -z}, w] - 8*GG[{-z, z, z}, w] - 4*GG[{z, -1, -1}, w] - 
       8*GG[{z, -1, 0}, w] - 4*GG[{z, -1, 1}, w] + 
       8*GG[{z, -1, -z^(-1)}, w] + 4*GG[{z, -1, z^(-1)}, w] + 
       4*GG[{z, -1, -z}, w] + 8*GG[{z, -1, z}, w] + 16*GG[{z, 0, -1}, w] - 
       40*GG[{z, 0, 0}, w] + 16*GG[{z, 0, 1}, w] + 
       12*GG[{z, 0, -z^(-1)}, w] + 12*GG[{z, 0, z^(-1)}, w] + 
       12*GG[{z, 0, -z}, w] + 12*GG[{z, 0, z}, w] - 4*GG[{z, 1, -1}, w] - 
       8*GG[{z, 1, 0}, w] - 4*GG[{z, 1, 1}, w] + 8*GG[{z, 1, -z^(-1)}, w] + 
       4*GG[{z, 1, z^(-1)}, w] + 4*GG[{z, 1, -z}, w] + 8*GG[{z, 1, z}, w] - 
       4*GG[{z, -z^(-1), -1}, w] + 16*GG[{z, -z^(-1), 0}, w] - 
       4*GG[{z, -z^(-1), 1}, w] - 4*GG[{z, -z^(-1), -z^(-1)}, w] - 
       8*GG[{z, -z^(-1), z^(-1)}, w] - 8*GG[{z, -z^(-1), -z}, w] - 
       4*GG[{z, -z^(-1), z}, w] - 8*GG[{z, z^(-1), -1}, w] + 
       32*GG[{z, z^(-1), 0}, w] - 8*GG[{z, z^(-1), 1}, w] - 
       16*GG[{z, z^(-1), -z^(-1)}, w] - 8*GG[{z, z^(-1), z^(-1)}, w] - 
       8*GG[{z, z^(-1), -z}, w] - 16*GG[{z, z^(-1), z}, w] - 
       8*GG[{z, -z, -1}, w] + 32*GG[{z, -z, 0}, w] - 8*GG[{z, -z, 1}, w] - 
       16*GG[{z, -z, -z^(-1)}, w] - 8*GG[{z, -z, z^(-1)}, w] - 
       8*GG[{z, -z, -z}, w] - 16*GG[{z, -z, z}, w] - 4*GG[{z, z, -1}, w] + 
       16*GG[{z, z, 0}, w] - 4*GG[{z, z, 1}, w] - 4*GG[{z, z, -z^(-1)}, w] - 
       8*GG[{z, z, z^(-1)}, w] - 8*GG[{z, z, -z}, w] - 4*GG[{z, z, z}, w] + 
       34*Zeta[3])), MI["fam1", 13] -> 
  ep^3*(GG[{-1}, z]*(4*GG[{-z^(-1), 0}, w] + 4*GG[{z^(-1), 0}, w] - 
       4*GG[{-z, 0}, w] - 4*GG[{z, 0}, w]) + 
     GG[{1}, z]*(4*GG[{-z^(-1), 0}, w] + 4*GG[{z^(-1), 0}, w] - 
       4*GG[{-z, 0}, w] - 4*GG[{z, 0}, w]) + 
     GG[{0}, z]*((2*Pi^2)/3 - 4*GG[{-z^(-1), 0}, w] - 4*GG[{z^(-1), 0}, w] + 
       4*GG[{-z, 0}, w] + 4*GG[{z, 0}, w]) + 8*GG[{0, -1, -1}, z] - 
     8*GG[{0, -1, 0}, z] + 8*GG[{0, -1, 1}, z] - 8*GG[{0, 0, -1}, z] + 
     8*GG[{0, 0, 0}, z] - 8*GG[{0, 0, 1}, z] + 8*GG[{0, 1, -1}, z] - 
     8*GG[{0, 1, 0}, z] + 8*GG[{0, 1, 1}, z] - 4*GG[{-z^(-1), -1, 0}, w] - 
     4*GG[{-z^(-1), 0, -1}, w] + 8*GG[{-z^(-1), 0, 0}, w] - 
     4*GG[{-z^(-1), 0, 1}, w] - 4*GG[{-z^(-1), 1, 0}, w] - 
     4*GG[{z^(-1), -1, 0}, w] - 4*GG[{z^(-1), 0, -1}, w] + 
     8*GG[{z^(-1), 0, 0}, w] - 4*GG[{z^(-1), 0, 1}, w] - 
     4*GG[{z^(-1), 1, 0}, w] + 4*GG[{-z, -1, 0}, w] + 4*GG[{-z, 0, -1}, w] - 
     8*GG[{-z, 0, 0}, w] + 4*GG[{-z, 0, 1}, w] + 4*GG[{-z, 1, 0}, w] + 
     4*GG[{z, -1, 0}, w] + 4*GG[{z, 0, -1}, w] - 8*GG[{z, 0, 0}, w] + 
     4*GG[{z, 0, 1}, w] + 4*GG[{z, 1, 0}, w] - 2*Zeta[3]) + 
   ep^4*((-8*Pi^4)/45 + GG[{-1, 0}, w]*((-8*Pi^2)/3 + 16*GG[{0, -1}, z] - 
       16*GG[{0, 0}, z] + 16*GG[{0, 1}, z]) + (4*Pi^2*GG[{-I, 0}, z])/3 + 
     (4*Pi^2*GG[{I, 0}, z])/3 - (8*Pi^2*GG[{1, 0}, w])/3 + 
     (Pi^2*GG[{-z^(-1), -1}, w])/3 + (Pi^2 + 8*GG[{-1, -1}, z] + 
       8*GG[{-1, 1}, z] + 8*GG[{1, -1}, z] + 8*GG[{1, 1}, z])*
      GG[{-z^(-1), 0}, w] + (Pi^2*GG[{-z^(-1), 1}, w])/3 + 
     (Pi^2*GG[{z^(-1), -1}, w])/3 + GG[{0, -1}, z]*
      ((10*Pi^2)/3 + 16*GG[{1, 0}, w] - 16*GG[{-z^(-1), 0}, w] - 
       16*GG[{z^(-1), 0}, w]) + GG[{0, 1}, z]*((10*Pi^2)/3 + 
       16*GG[{1, 0}, w] - 16*GG[{-z^(-1), 0}, w] - 16*GG[{z^(-1), 0}, w]) + 
     Pi^2*GG[{z^(-1), 0}, w] + GG[{0, 0}, z]*((-14*Pi^2)/3 - 
       16*GG[{1, 0}, w] + 16*GG[{-z^(-1), 0}, w] + 16*GG[{z^(-1), 0}, w]) + 
     (Pi^2*GG[{z^(-1), 1}, w])/3 - (Pi^2*GG[{-z, -1}, w])/3 + 
     (5*Pi^2*GG[{-z, 0}, w])/3 - (Pi^2*GG[{-z, 1}, w])/3 - 
     (Pi^2*GG[{z, -1}, w])/3 + GG[{-1, -1}, z]*(8*GG[{z^(-1), 0}, w] - 
       8*GG[{-z, 0}, w] - 8*GG[{z, 0}, w]) + GG[{-1, 1}, z]*
      (8*GG[{z^(-1), 0}, w] - 8*GG[{-z, 0}, w] - 8*GG[{z, 0}, w]) + 
     GG[{1, -1}, z]*(8*GG[{z^(-1), 0}, w] - 8*GG[{-z, 0}, w] - 
       8*GG[{z, 0}, w]) + GG[{1, 1}, z]*(8*GG[{z^(-1), 0}, w] - 
       8*GG[{-z, 0}, w] - 8*GG[{z, 0}, w]) + (5*Pi^2*GG[{z, 0}, w])/3 + 
     GG[{-1, 0}, z]*((8*Pi^2)/3 - 8*GG[{-z^(-1), 0}, w] - 
       8*GG[{z^(-1), 0}, w] + 8*GG[{-z, 0}, w] + 8*GG[{z, 0}, w]) + 
     GG[{1, 0}, z]*((8*Pi^2)/3 - 8*GG[{-z^(-1), 0}, w] - 
       8*GG[{z^(-1), 0}, w] + 8*GG[{-z, 0}, w] + 8*GG[{z, 0}, w]) - 
     (Pi^2*GG[{z, 1}, w])/3 + 32*GG[{-1, 0, -1, -1}, z] - 
     32*GG[{-1, 0, -1, 0}, z] + 32*GG[{-1, 0, -1, 1}, z] - 
     32*GG[{-1, 0, 0, -1}, z] + 32*GG[{-1, 0, 0, 0}, z] - 
     32*GG[{-1, 0, 0, 1}, z] + 32*GG[{-1, 0, 1, -1}, z] - 
     32*GG[{-1, 0, 1, 0}, z] + 32*GG[{-1, 0, 1, 1}, z] + 
     8*GG[{-1, 0, -z^(-1), -1}, w] - 8*GG[{-1, 0, -z^(-1), 0}, w] + 
     8*GG[{-1, 0, -z^(-1), 1}, w] + 8*GG[{-1, 0, z^(-1), -1}, w] - 
     8*GG[{-1, 0, z^(-1), 0}, w] + 8*GG[{-1, 0, z^(-1), 1}, w] - 
     8*GG[{-1, 0, -z, -1}, w] + 8*GG[{-1, 0, -z, 0}, w] - 
     8*GG[{-1, 0, -z, 1}, w] - 8*GG[{-1, 0, z, -1}, w] + 
     8*GG[{-1, 0, z, 0}, w] - 8*GG[{-1, 0, z, 1}, w] + 
     48*GG[{0, -1, -1, -1}, z] - 48*GG[{0, -1, -1, 0}, z] + 
     48*GG[{0, -1, -1, 1}, z] - 48*GG[{0, -1, 0, -1}, z] + 
     48*GG[{0, -1, 0, 0}, z] - 48*GG[{0, -1, 0, 1}, z] + 
     48*GG[{0, -1, 1, -1}, z] - 48*GG[{0, -1, 1, 0}, z] + 
     48*GG[{0, -1, 1, 1}, z] - 96*GG[{0, 0, -1, -1}, z] + 
     96*GG[{0, 0, -1, 0}, z] - 96*GG[{0, 0, -1, 1}, z] + 
     80*GG[{0, 0, 0, -1}, z] - 80*GG[{0, 0, 0, 0}, z] + 
     80*GG[{0, 0, 0, 1}, z] - 96*GG[{0, 0, 1, -1}, z] + 
     96*GG[{0, 0, 1, 0}, z] - 96*GG[{0, 0, 1, 1}, z] + 
     48*GG[{0, 1, -1, -1}, z] - 48*GG[{0, 1, -1, 0}, z] + 
     48*GG[{0, 1, -1, 1}, z] - 48*GG[{0, 1, 0, -1}, z] + 
     48*GG[{0, 1, 0, 0}, z] - 48*GG[{0, 1, 0, 1}, z] + 
     48*GG[{0, 1, 1, -1}, z] - 48*GG[{0, 1, 1, 0}, z] + 
     48*GG[{0, 1, 1, 1}, z] - 16*GG[{0, -z^(-1), -1, 0}, w] - 
     16*GG[{0, -z^(-1), 0, -1}, w] + 32*GG[{0, -z^(-1), 0, 0}, w] - 
     16*GG[{0, -z^(-1), 0, 1}, w] - 16*GG[{0, -z^(-1), 1, 0}, w] - 
     16*GG[{0, z^(-1), -1, 0}, w] - 16*GG[{0, z^(-1), 0, -1}, w] + 
     32*GG[{0, z^(-1), 0, 0}, w] - 16*GG[{0, z^(-1), 0, 1}, w] - 
     16*GG[{0, z^(-1), 1, 0}, w] + 16*GG[{0, -z, -1, 0}, w] + 
     16*GG[{0, -z, 0, -1}, w] - 32*GG[{0, -z, 0, 0}, w] + 
     16*GG[{0, -z, 0, 1}, w] + 16*GG[{0, -z, 1, 0}, w] + 
     16*GG[{0, z, -1, 0}, w] + 16*GG[{0, z, 0, -1}, w] - 
     32*GG[{0, z, 0, 0}, w] + 16*GG[{0, z, 0, 1}, w] + 
     16*GG[{0, z, 1, 0}, w] + 16*GG[{-I, 0, -1, -1}, z] - 
     16*GG[{-I, 0, -1, 0}, z] + 16*GG[{-I, 0, -1, 1}, z] - 
     16*GG[{-I, 0, 0, -1}, z] + 16*GG[{-I, 0, 0, 0}, z] - 
     16*GG[{-I, 0, 0, 1}, z] + 16*GG[{-I, 0, 1, -1}, z] - 
     16*GG[{-I, 0, 1, 0}, z] + 16*GG[{-I, 0, 1, 1}, z] + 
     16*GG[{I, 0, -1, -1}, z] - 16*GG[{I, 0, -1, 0}, z] + 
     16*GG[{I, 0, -1, 1}, z] - 16*GG[{I, 0, 0, -1}, z] + 
     16*GG[{I, 0, 0, 0}, z] - 16*GG[{I, 0, 0, 1}, z] + 
     16*GG[{I, 0, 1, -1}, z] - 16*GG[{I, 0, 1, 0}, z] + 
     16*GG[{I, 0, 1, 1}, z] + 32*GG[{1, 0, -1, -1}, z] - 
     32*GG[{1, 0, -1, 0}, z] + 32*GG[{1, 0, -1, 1}, z] - 
     32*GG[{1, 0, 0, -1}, z] + 32*GG[{1, 0, 0, 0}, z] - 
     32*GG[{1, 0, 0, 1}, z] + 32*GG[{1, 0, 1, -1}, z] - 
     32*GG[{1, 0, 1, 0}, z] + 32*GG[{1, 0, 1, 1}, z] + 
     8*GG[{1, 0, -z^(-1), -1}, w] - 8*GG[{1, 0, -z^(-1), 0}, w] + 
     8*GG[{1, 0, -z^(-1), 1}, w] + 8*GG[{1, 0, z^(-1), -1}, w] - 
     8*GG[{1, 0, z^(-1), 0}, w] + 8*GG[{1, 0, z^(-1), 1}, w] - 
     8*GG[{1, 0, -z, -1}, w] + 8*GG[{1, 0, -z, 0}, w] - 
     8*GG[{1, 0, -z, 1}, w] - 8*GG[{1, 0, z, -1}, w] + 
     8*GG[{1, 0, z, 0}, w] - 8*GG[{1, 0, z, 1}, w] + 
     8*GG[{-z^(-1), -1, -1, 0}, w] + 8*GG[{-z^(-1), -1, 0, -1}, w] - 
     24*GG[{-z^(-1), -1, 0, 0}, w] + 8*GG[{-z^(-1), -1, 0, 1}, w] + 
     8*GG[{-z^(-1), -1, -I, 0}, w] + 8*GG[{-z^(-1), -1, I, 0}, w] + 
     8*GG[{-z^(-1), -1, 1, 0}, w] + 8*GG[{-z^(-1), 0, -1, -1}, w] - 
     24*GG[{-z^(-1), 0, -1, 0}, w] + 8*GG[{-z^(-1), 0, -1, 1}, w] - 
     24*GG[{-z^(-1), 0, 0, -1}, w] + 48*GG[{-z^(-1), 0, 0, 0}, w] - 
     24*GG[{-z^(-1), 0, 0, 1}, w] - 8*GG[{-z^(-1), 0, -I, 0}, w] - 
     8*GG[{-z^(-1), 0, I, 0}, w] + 8*GG[{-z^(-1), 0, 1, -1}, w] - 
     24*GG[{-z^(-1), 0, 1, 0}, w] + 8*GG[{-z^(-1), 0, 1, 1}, w] - 
     4*GG[{-z^(-1), 0, -z^(-1), -1}, w] + 4*GG[{-z^(-1), 0, -z^(-1), 0}, w] - 
     4*GG[{-z^(-1), 0, -z^(-1), 1}, w] - 4*GG[{-z^(-1), 0, z^(-1), -1}, w] + 
     4*GG[{-z^(-1), 0, z^(-1), 0}, w] - 4*GG[{-z^(-1), 0, z^(-1), 1}, w] + 
     4*GG[{-z^(-1), 0, -z, -1}, w] - 4*GG[{-z^(-1), 0, -z, 0}, w] + 
     4*GG[{-z^(-1), 0, -z, 1}, w] + 4*GG[{-z^(-1), 0, z, -1}, w] - 
     4*GG[{-z^(-1), 0, z, 0}, w] + 4*GG[{-z^(-1), 0, z, 1}, w] + 
     8*GG[{-z^(-1), -I, -1, 0}, w] + 8*GG[{-z^(-1), -I, 0, -1}, w] - 
     16*GG[{-z^(-1), -I, 0, 0}, w] + 8*GG[{-z^(-1), -I, 0, 1}, w] + 
     8*GG[{-z^(-1), -I, 1, 0}, w] + 8*GG[{-z^(-1), I, -1, 0}, w] + 
     8*GG[{-z^(-1), I, 0, -1}, w] - 16*GG[{-z^(-1), I, 0, 0}, w] + 
     8*GG[{-z^(-1), I, 0, 1}, w] + 8*GG[{-z^(-1), I, 1, 0}, w] + 
     8*GG[{-z^(-1), 1, -1, 0}, w] + 8*GG[{-z^(-1), 1, 0, -1}, w] - 
     24*GG[{-z^(-1), 1, 0, 0}, w] + 8*GG[{-z^(-1), 1, 0, 1}, w] + 
     8*GG[{-z^(-1), 1, -I, 0}, w] + 8*GG[{-z^(-1), 1, I, 0}, w] + 
     8*GG[{-z^(-1), 1, 1, 0}, w] + 8*GG[{-z^(-1), -z^(-1), -1, 0}, w] + 
     8*GG[{-z^(-1), -z^(-1), 0, -1}, w] - 
     16*GG[{-z^(-1), -z^(-1), 0, 0}, w] + 8*GG[{-z^(-1), -z^(-1), 0, 1}, w] + 
     8*GG[{-z^(-1), -z^(-1), 1, 0}, w] + 8*GG[{-z^(-1), z^(-1), -1, 0}, w] + 
     8*GG[{-z^(-1), z^(-1), 0, -1}, w] - 16*GG[{-z^(-1), z^(-1), 0, 0}, w] + 
     8*GG[{-z^(-1), z^(-1), 0, 1}, w] + 8*GG[{-z^(-1), z^(-1), 1, 0}, w] - 
     8*GG[{-z^(-1), -z, -1, 0}, w] - 8*GG[{-z^(-1), -z, 0, -1}, w] + 
     16*GG[{-z^(-1), -z, 0, 0}, w] - 8*GG[{-z^(-1), -z, 0, 1}, w] - 
     8*GG[{-z^(-1), -z, 1, 0}, w] - 8*GG[{-z^(-1), z, -1, 0}, w] - 
     8*GG[{-z^(-1), z, 0, -1}, w] + 16*GG[{-z^(-1), z, 0, 0}, w] - 
     8*GG[{-z^(-1), z, 0, 1}, w] - 8*GG[{-z^(-1), z, 1, 0}, w] + 
     8*GG[{z^(-1), -1, -1, 0}, w] + 8*GG[{z^(-1), -1, 0, -1}, w] - 
     24*GG[{z^(-1), -1, 0, 0}, w] + 8*GG[{z^(-1), -1, 0, 1}, w] + 
     8*GG[{z^(-1), -1, -I, 0}, w] + 8*GG[{z^(-1), -1, I, 0}, w] + 
     8*GG[{z^(-1), -1, 1, 0}, w] + 8*GG[{z^(-1), 0, -1, -1}, w] - 
     24*GG[{z^(-1), 0, -1, 0}, w] + 8*GG[{z^(-1), 0, -1, 1}, w] - 
     24*GG[{z^(-1), 0, 0, -1}, w] + 48*GG[{z^(-1), 0, 0, 0}, w] - 
     24*GG[{z^(-1), 0, 0, 1}, w] - 8*GG[{z^(-1), 0, -I, 0}, w] - 
     8*GG[{z^(-1), 0, I, 0}, w] + 8*GG[{z^(-1), 0, 1, -1}, w] - 
     24*GG[{z^(-1), 0, 1, 0}, w] + 8*GG[{z^(-1), 0, 1, 1}, w] - 
     4*GG[{z^(-1), 0, -z^(-1), -1}, w] + 4*GG[{z^(-1), 0, -z^(-1), 0}, w] - 
     4*GG[{z^(-1), 0, -z^(-1), 1}, w] - 4*GG[{z^(-1), 0, z^(-1), -1}, w] + 
     4*GG[{z^(-1), 0, z^(-1), 0}, w] - 4*GG[{z^(-1), 0, z^(-1), 1}, w] + 
     4*GG[{z^(-1), 0, -z, -1}, w] - 4*GG[{z^(-1), 0, -z, 0}, w] + 
     4*GG[{z^(-1), 0, -z, 1}, w] + 4*GG[{z^(-1), 0, z, -1}, w] - 
     4*GG[{z^(-1), 0, z, 0}, w] + 4*GG[{z^(-1), 0, z, 1}, w] + 
     8*GG[{z^(-1), -I, -1, 0}, w] + 8*GG[{z^(-1), -I, 0, -1}, w] - 
     16*GG[{z^(-1), -I, 0, 0}, w] + 8*GG[{z^(-1), -I, 0, 1}, w] + 
     8*GG[{z^(-1), -I, 1, 0}, w] + 8*GG[{z^(-1), I, -1, 0}, w] + 
     8*GG[{z^(-1), I, 0, -1}, w] - 16*GG[{z^(-1), I, 0, 0}, w] + 
     8*GG[{z^(-1), I, 0, 1}, w] + 8*GG[{z^(-1), I, 1, 0}, w] + 
     8*GG[{z^(-1), 1, -1, 0}, w] + 8*GG[{z^(-1), 1, 0, -1}, w] - 
     24*GG[{z^(-1), 1, 0, 0}, w] + 8*GG[{z^(-1), 1, 0, 1}, w] + 
     8*GG[{z^(-1), 1, -I, 0}, w] + 8*GG[{z^(-1), 1, I, 0}, w] + 
     8*GG[{z^(-1), 1, 1, 0}, w] + 8*GG[{z^(-1), -z^(-1), -1, 0}, w] + 
     8*GG[{z^(-1), -z^(-1), 0, -1}, w] - 16*GG[{z^(-1), -z^(-1), 0, 0}, w] + 
     8*GG[{z^(-1), -z^(-1), 0, 1}, w] + 8*GG[{z^(-1), -z^(-1), 1, 0}, w] + 
     8*GG[{z^(-1), z^(-1), -1, 0}, w] + 8*GG[{z^(-1), z^(-1), 0, -1}, w] - 
     16*GG[{z^(-1), z^(-1), 0, 0}, w] + 8*GG[{z^(-1), z^(-1), 0, 1}, w] + 
     8*GG[{z^(-1), z^(-1), 1, 0}, w] - 8*GG[{z^(-1), -z, -1, 0}, w] - 
     8*GG[{z^(-1), -z, 0, -1}, w] + 16*GG[{z^(-1), -z, 0, 0}, w] - 
     8*GG[{z^(-1), -z, 0, 1}, w] - 8*GG[{z^(-1), -z, 1, 0}, w] - 
     8*GG[{z^(-1), z, -1, 0}, w] - 8*GG[{z^(-1), z, 0, -1}, w] + 
     16*GG[{z^(-1), z, 0, 0}, w] - 8*GG[{z^(-1), z, 0, 1}, w] - 
     8*GG[{z^(-1), z, 1, 0}, w] - 8*GG[{-z, -1, -1, 0}, w] - 
     8*GG[{-z, -1, 0, -1}, w] + 24*GG[{-z, -1, 0, 0}, w] - 
     8*GG[{-z, -1, 0, 1}, w] - 8*GG[{-z, -1, -I, 0}, w] - 
     8*GG[{-z, -1, I, 0}, w] - 8*GG[{-z, -1, 1, 0}, w] - 
     8*GG[{-z, 0, -1, -1}, w] + 24*GG[{-z, 0, -1, 0}, w] - 
     8*GG[{-z, 0, -1, 1}, w] + 24*GG[{-z, 0, 0, -1}, w] - 
     48*GG[{-z, 0, 0, 0}, w] + 24*GG[{-z, 0, 0, 1}, w] + 
     8*GG[{-z, 0, -I, 0}, w] + 8*GG[{-z, 0, I, 0}, w] - 
     8*GG[{-z, 0, 1, -1}, w] + 24*GG[{-z, 0, 1, 0}, w] - 
     8*GG[{-z, 0, 1, 1}, w] - 4*GG[{-z, 0, -z^(-1), -1}, w] + 
     4*GG[{-z, 0, -z^(-1), 0}, w] - 4*GG[{-z, 0, -z^(-1), 1}, w] - 
     4*GG[{-z, 0, z^(-1), -1}, w] + 4*GG[{-z, 0, z^(-1), 0}, w] - 
     4*GG[{-z, 0, z^(-1), 1}, w] + 4*GG[{-z, 0, -z, -1}, w] - 
     4*GG[{-z, 0, -z, 0}, w] + 4*GG[{-z, 0, -z, 1}, w] + 
     4*GG[{-z, 0, z, -1}, w] - 4*GG[{-z, 0, z, 0}, w] + 
     4*GG[{-z, 0, z, 1}, w] - 8*GG[{-z, -I, -1, 0}, w] - 
     8*GG[{-z, -I, 0, -1}, w] + 16*GG[{-z, -I, 0, 0}, w] - 
     8*GG[{-z, -I, 0, 1}, w] - 8*GG[{-z, -I, 1, 0}, w] - 
     8*GG[{-z, I, -1, 0}, w] - 8*GG[{-z, I, 0, -1}, w] + 
     16*GG[{-z, I, 0, 0}, w] - 8*GG[{-z, I, 0, 1}, w] - 
     8*GG[{-z, I, 1, 0}, w] - 8*GG[{-z, 1, -1, 0}, w] - 
     8*GG[{-z, 1, 0, -1}, w] + 24*GG[{-z, 1, 0, 0}, w] - 
     8*GG[{-z, 1, 0, 1}, w] - 8*GG[{-z, 1, -I, 0}, w] - 
     8*GG[{-z, 1, I, 0}, w] - 8*GG[{-z, 1, 1, 0}, w] + 
     8*GG[{-z, -z^(-1), -1, 0}, w] + 8*GG[{-z, -z^(-1), 0, -1}, w] - 
     16*GG[{-z, -z^(-1), 0, 0}, w] + 8*GG[{-z, -z^(-1), 0, 1}, w] + 
     8*GG[{-z, -z^(-1), 1, 0}, w] + 8*GG[{-z, z^(-1), -1, 0}, w] + 
     8*GG[{-z, z^(-1), 0, -1}, w] - 16*GG[{-z, z^(-1), 0, 0}, w] + 
     8*GG[{-z, z^(-1), 0, 1}, w] + 8*GG[{-z, z^(-1), 1, 0}, w] - 
     8*GG[{-z, -z, -1, 0}, w] - 8*GG[{-z, -z, 0, -1}, w] + 
     16*GG[{-z, -z, 0, 0}, w] - 8*GG[{-z, -z, 0, 1}, w] - 
     8*GG[{-z, -z, 1, 0}, w] - 8*GG[{-z, z, -1, 0}, w] - 
     8*GG[{-z, z, 0, -1}, w] + 16*GG[{-z, z, 0, 0}, w] - 
     8*GG[{-z, z, 0, 1}, w] - 8*GG[{-z, z, 1, 0}, w] - 
     8*GG[{z, -1, -1, 0}, w] - 8*GG[{z, -1, 0, -1}, w] + 
     24*GG[{z, -1, 0, 0}, w] - 8*GG[{z, -1, 0, 1}, w] - 
     8*GG[{z, -1, -I, 0}, w] - 8*GG[{z, -1, I, 0}, w] - 
     8*GG[{z, -1, 1, 0}, w] - 8*GG[{z, 0, -1, -1}, w] + 
     24*GG[{z, 0, -1, 0}, w] - 8*GG[{z, 0, -1, 1}, w] + 
     24*GG[{z, 0, 0, -1}, w] - 48*GG[{z, 0, 0, 0}, w] + 
     24*GG[{z, 0, 0, 1}, w] + 8*GG[{z, 0, -I, 0}, w] + 
     8*GG[{z, 0, I, 0}, w] - 8*GG[{z, 0, 1, -1}, w] + 
     24*GG[{z, 0, 1, 0}, w] - 8*GG[{z, 0, 1, 1}, w] - 
     4*GG[{z, 0, -z^(-1), -1}, w] + 4*GG[{z, 0, -z^(-1), 0}, w] - 
     4*GG[{z, 0, -z^(-1), 1}, w] - 4*GG[{z, 0, z^(-1), -1}, w] + 
     4*GG[{z, 0, z^(-1), 0}, w] - 4*GG[{z, 0, z^(-1), 1}, w] + 
     4*GG[{z, 0, -z, -1}, w] - 4*GG[{z, 0, -z, 0}, w] + 
     4*GG[{z, 0, -z, 1}, w] + 4*GG[{z, 0, z, -1}, w] - 
     4*GG[{z, 0, z, 0}, w] + 4*GG[{z, 0, z, 1}, w] - 
     8*GG[{z, -I, -1, 0}, w] - 8*GG[{z, -I, 0, -1}, w] + 
     16*GG[{z, -I, 0, 0}, w] - 8*GG[{z, -I, 0, 1}, w] - 
     8*GG[{z, -I, 1, 0}, w] - 8*GG[{z, I, -1, 0}, w] - 
     8*GG[{z, I, 0, -1}, w] + 16*GG[{z, I, 0, 0}, w] - 
     8*GG[{z, I, 0, 1}, w] - 8*GG[{z, I, 1, 0}, w] - 8*GG[{z, 1, -1, 0}, w] - 
     8*GG[{z, 1, 0, -1}, w] + 24*GG[{z, 1, 0, 0}, w] - 
     8*GG[{z, 1, 0, 1}, w] - 8*GG[{z, 1, -I, 0}, w] - 8*GG[{z, 1, I, 0}, w] - 
     8*GG[{z, 1, 1, 0}, w] + 8*GG[{z, -z^(-1), -1, 0}, w] + 
     8*GG[{z, -z^(-1), 0, -1}, w] - 16*GG[{z, -z^(-1), 0, 0}, w] + 
     8*GG[{z, -z^(-1), 0, 1}, w] + 8*GG[{z, -z^(-1), 1, 0}, w] + 
     8*GG[{z, z^(-1), -1, 0}, w] + 8*GG[{z, z^(-1), 0, -1}, w] - 
     16*GG[{z, z^(-1), 0, 0}, w] + 8*GG[{z, z^(-1), 0, 1}, w] + 
     8*GG[{z, z^(-1), 1, 0}, w] - 8*GG[{z, -z, -1, 0}, w] - 
     8*GG[{z, -z, 0, -1}, w] + 16*GG[{z, -z, 0, 0}, w] - 
     8*GG[{z, -z, 0, 1}, w] - 8*GG[{z, -z, 1, 0}, w] - 
     8*GG[{z, z, -1, 0}, w] - 8*GG[{z, z, 0, -1}, w] + 
     16*GG[{z, z, 0, 0}, w] - 8*GG[{z, z, 0, 1}, w] - 8*GG[{z, z, 1, 0}, w] + 
     GG[{0}, w]*(32*GG[{0, -1, -1}, z] - 32*GG[{0, -1, 0}, z] + 
       32*GG[{0, -1, 1}, z] - 32*GG[{0, 0, -1}, z] + 32*GG[{0, 0, 0}, z] - 
       32*GG[{0, 0, 1}, z] + 32*GG[{0, 1, -1}, z] - 32*GG[{0, 1, 0}, z] + 
       32*GG[{0, 1, 1}, z] - 8*Zeta[3]) + 
     GG[{1}, z]*(-(Pi^2*GG[{z^(-1)}, w])/3 + (Pi^2*GG[{-z}, w])/3 + 
       (Pi^2*GG[{z}, w])/3 - 8*GG[{-1, 0, -z^(-1)}, w] - 
       8*GG[{-1, 0, z^(-1)}, w] + 8*GG[{-1, 0, -z}, w] + 
       8*GG[{-1, 0, z}, w] + 16*GG[{0, -z^(-1), 0}, w] + 
       16*GG[{0, z^(-1), 0}, w] - 16*GG[{0, -z, 0}, w] - 
       16*GG[{0, z, 0}, w] - 8*GG[{1, 0, -z^(-1)}, w] - 
       8*GG[{1, 0, z^(-1)}, w] + 8*GG[{1, 0, -z}, w] + 8*GG[{1, 0, z}, w] - 
       8*GG[{-z^(-1), -1, 0}, w] - 8*GG[{-z^(-1), 0, -1}, w] + 
       24*GG[{-z^(-1), 0, 0}, w] - 8*GG[{-z^(-1), 0, 1}, w] + 
       4*GG[{-z^(-1), 0, -z^(-1)}, w] + 4*GG[{-z^(-1), 0, z^(-1)}, w] - 
       4*GG[{-z^(-1), 0, -z}, w] - 4*GG[{-z^(-1), 0, z}, w] - 
       8*GG[{-z^(-1), -I, 0}, w] - 8*GG[{-z^(-1), I, 0}, w] - 
       8*GG[{-z^(-1), 1, 0}, w] - 8*GG[{-z^(-1), -z^(-1), 0}, w] - 
       8*GG[{-z^(-1), z^(-1), 0}, w] + 8*GG[{-z^(-1), -z, 0}, w] + 
       8*GG[{-z^(-1), z, 0}, w] - 8*GG[{z^(-1), -1, 0}, w] - 
       8*GG[{z^(-1), 0, -1}, w] + 24*GG[{z^(-1), 0, 0}, w] - 
       8*GG[{z^(-1), 0, 1}, w] + 4*GG[{z^(-1), 0, -z^(-1)}, w] + 
       4*GG[{z^(-1), 0, z^(-1)}, w] - 4*GG[{z^(-1), 0, -z}, w] - 
       4*GG[{z^(-1), 0, z}, w] - 8*GG[{z^(-1), -I, 0}, w] - 
       8*GG[{z^(-1), I, 0}, w] - 8*GG[{z^(-1), 1, 0}, w] - 
       8*GG[{z^(-1), -z^(-1), 0}, w] - 8*GG[{z^(-1), z^(-1), 0}, w] + 
       8*GG[{z^(-1), -z, 0}, w] + 8*GG[{z^(-1), z, 0}, w] + 
       8*GG[{-z, -1, 0}, w] + 8*GG[{-z, 0, -1}, w] - 24*GG[{-z, 0, 0}, w] + 
       8*GG[{-z, 0, 1}, w] + 4*GG[{-z, 0, -z^(-1)}, w] + 
       4*GG[{-z, 0, z^(-1)}, w] - 4*GG[{-z, 0, -z}, w] - 
       4*GG[{-z, 0, z}, w] + 8*GG[{-z, -I, 0}, w] + 8*GG[{-z, I, 0}, w] + 
       8*GG[{-z, 1, 0}, w] - 8*GG[{-z, -z^(-1), 0}, w] - 
       8*GG[{-z, z^(-1), 0}, w] + 8*GG[{-z, -z, 0}, w] + 
       8*GG[{-z, z, 0}, w] + 8*GG[{z, -1, 0}, w] + 8*GG[{z, 0, -1}, w] - 
       24*GG[{z, 0, 0}, w] + 8*GG[{z, 0, 1}, w] + 4*GG[{z, 0, -z^(-1)}, w] + 
       4*GG[{z, 0, z^(-1)}, w] - 4*GG[{z, 0, -z}, w] - 4*GG[{z, 0, z}, w] + 
       8*GG[{z, -I, 0}, w] + 8*GG[{z, I, 0}, w] + 8*GG[{z, 1, 0}, w] - 
       8*GG[{z, -z^(-1), 0}, w] - 8*GG[{z, z^(-1), 0}, w] + 
       8*GG[{z, -z, 0}, w] + 8*GG[{z, z, 0}, w] - 8*Zeta[3]) + 
     GG[{-1}, z]*(-(Pi^2*GG[{-z^(-1)}, w])/3 - (Pi^2*GG[{z^(-1)}, w])/3 + 
       (Pi^2*GG[{-z}, w])/3 + (Pi^2*GG[{z}, w])/3 - 
       8*GG[{-1, 0, -z^(-1)}, w] - 8*GG[{-1, 0, z^(-1)}, w] + 
       8*GG[{-1, 0, -z}, w] + 8*GG[{-1, 0, z}, w] + 
       16*GG[{0, -z^(-1), 0}, w] + 16*GG[{0, z^(-1), 0}, w] - 
       16*GG[{0, -z, 0}, w] - 16*GG[{0, z, 0}, w] - 
       8*GG[{1, 0, -z^(-1)}, w] - 8*GG[{1, 0, z^(-1)}, w] + 
       8*GG[{1, 0, -z}, w] + 8*GG[{1, 0, z}, w] - 8*GG[{-z^(-1), -1, 0}, w] - 
       8*GG[{-z^(-1), 0, -1}, w] + 24*GG[{-z^(-1), 0, 0}, w] - 
       8*GG[{-z^(-1), 0, 1}, w] + 4*GG[{-z^(-1), 0, -z^(-1)}, w] + 
       4*GG[{-z^(-1), 0, z^(-1)}, w] - 4*GG[{-z^(-1), 0, -z}, w] - 
       4*GG[{-z^(-1), 0, z}, w] - 8*GG[{-z^(-1), -I, 0}, w] - 
       8*GG[{-z^(-1), I, 0}, w] - 8*GG[{-z^(-1), 1, 0}, w] - 
       8*GG[{-z^(-1), -z^(-1), 0}, w] - 8*GG[{-z^(-1), z^(-1), 0}, w] + 
       8*GG[{-z^(-1), -z, 0}, w] + 8*GG[{-z^(-1), z, 0}, w] - 
       8*GG[{z^(-1), -1, 0}, w] - 8*GG[{z^(-1), 0, -1}, w] + 
       24*GG[{z^(-1), 0, 0}, w] - 8*GG[{z^(-1), 0, 1}, w] + 
       4*GG[{z^(-1), 0, -z^(-1)}, w] + 4*GG[{z^(-1), 0, z^(-1)}, w] - 
       4*GG[{z^(-1), 0, -z}, w] - 4*GG[{z^(-1), 0, z}, w] - 
       8*GG[{z^(-1), -I, 0}, w] - 8*GG[{z^(-1), I, 0}, w] - 
       8*GG[{z^(-1), 1, 0}, w] - 8*GG[{z^(-1), -z^(-1), 0}, w] - 
       8*GG[{z^(-1), z^(-1), 0}, w] + 8*GG[{z^(-1), -z, 0}, w] + 
       8*GG[{z^(-1), z, 0}, w] + 8*GG[{-z, -1, 0}, w] + 
       8*GG[{-z, 0, -1}, w] - 24*GG[{-z, 0, 0}, w] + 8*GG[{-z, 0, 1}, w] + 
       4*GG[{-z, 0, -z^(-1)}, w] + 4*GG[{-z, 0, z^(-1)}, w] - 
       4*GG[{-z, 0, -z}, w] - 4*GG[{-z, 0, z}, w] + 8*GG[{-z, -I, 0}, w] + 
       8*GG[{-z, I, 0}, w] + 8*GG[{-z, 1, 0}, w] - 
       8*GG[{-z, -z^(-1), 0}, w] - 8*GG[{-z, z^(-1), 0}, w] + 
       8*GG[{-z, -z, 0}, w] + 8*GG[{-z, z, 0}, w] + 8*GG[{z, -1, 0}, w] + 
       8*GG[{z, 0, -1}, w] - 24*GG[{z, 0, 0}, w] + 8*GG[{z, 0, 1}, w] + 
       4*GG[{z, 0, -z^(-1)}, w] + 4*GG[{z, 0, z^(-1)}, w] - 
       4*GG[{z, 0, -z}, w] - 4*GG[{z, 0, z}, w] + 8*GG[{z, -I, 0}, w] + 
       8*GG[{z, I, 0}, w] + 8*GG[{z, 1, 0}, w] - 8*GG[{z, -z^(-1), 0}, w] - 
       8*GG[{z, z^(-1), 0}, w] + 8*GG[{z, -z, 0}, w] + 8*GG[{z, z, 0}, w] - 
       8*Zeta[3]) + GG[{-1}, w]*(16*GG[{0, -1, -1}, z] - 
       16*GG[{0, -1, 0}, z] + 16*GG[{0, -1, 1}, z] - 16*GG[{0, 0, -1}, z] + 
       16*GG[{0, 0, 0}, z] - 16*GG[{0, 0, 1}, z] + 16*GG[{0, 1, -1}, z] - 
       16*GG[{0, 1, 0}, z] + 16*GG[{0, 1, 1}, z] - 4*Zeta[3]) + 
     GG[{1}, w]*(16*GG[{0, -1, -1}, z] - 16*GG[{0, -1, 0}, z] + 
       16*GG[{0, -1, 1}, z] - 16*GG[{0, 0, -1}, z] + 16*GG[{0, 0, 0}, z] - 
       16*GG[{0, 0, 1}, z] + 16*GG[{0, 1, -1}, z] - 16*GG[{0, 1, 0}, z] + 
       16*GG[{0, 1, 1}, z] - 4*Zeta[3]) - 4*GG[{-I}, z]*Zeta[3] - 
     4*GG[{I}, z]*Zeta[3] + GG[{0}, z]*((4*Pi^2*GG[{-1}, w])/3 + 
       (8*Pi^2*GG[{0}, w])/3 + (4*Pi^2*GG[{1}, w])/3 - 
       (5*Pi^2*GG[{-z^(-1)}, w])/3 - (5*Pi^2*GG[{z^(-1)}, w])/3 - 
       (7*Pi^2*GG[{-z}, w])/3 - (7*Pi^2*GG[{z}, w])/3 + 
       8*GG[{-1, 0, -z^(-1)}, w] + 8*GG[{-1, 0, z^(-1)}, w] - 
       8*GG[{-1, 0, -z}, w] - 8*GG[{-1, 0, z}, w] - 
       16*GG[{0, -z^(-1), 0}, w] - 16*GG[{0, z^(-1), 0}, w] + 
       16*GG[{0, -z, 0}, w] + 16*GG[{0, z, 0}, w] + 
       8*GG[{1, 0, -z^(-1)}, w] + 8*GG[{1, 0, z^(-1)}, w] - 
       8*GG[{1, 0, -z}, w] - 8*GG[{1, 0, z}, w] + 8*GG[{-z^(-1), -1, 0}, w] + 
       8*GG[{-z^(-1), 0, -1}, w] - 24*GG[{-z^(-1), 0, 0}, w] + 
       8*GG[{-z^(-1), 0, 1}, w] - 4*GG[{-z^(-1), 0, -z^(-1)}, w] - 
       4*GG[{-z^(-1), 0, z^(-1)}, w] + 4*GG[{-z^(-1), 0, -z}, w] + 
       4*GG[{-z^(-1), 0, z}, w] + 8*GG[{-z^(-1), -I, 0}, w] + 
       8*GG[{-z^(-1), I, 0}, w] + 8*GG[{-z^(-1), 1, 0}, w] + 
       8*GG[{-z^(-1), -z^(-1), 0}, w] + 8*GG[{-z^(-1), z^(-1), 0}, w] - 
       8*GG[{-z^(-1), -z, 0}, w] - 8*GG[{-z^(-1), z, 0}, w] + 
       8*GG[{z^(-1), -1, 0}, w] + 8*GG[{z^(-1), 0, -1}, w] - 
       24*GG[{z^(-1), 0, 0}, w] + 8*GG[{z^(-1), 0, 1}, w] - 
       4*GG[{z^(-1), 0, -z^(-1)}, w] - 4*GG[{z^(-1), 0, z^(-1)}, w] + 
       4*GG[{z^(-1), 0, -z}, w] + 4*GG[{z^(-1), 0, z}, w] + 
       8*GG[{z^(-1), -I, 0}, w] + 8*GG[{z^(-1), I, 0}, w] + 
       8*GG[{z^(-1), 1, 0}, w] + 8*GG[{z^(-1), -z^(-1), 0}, w] + 
       8*GG[{z^(-1), z^(-1), 0}, w] - 8*GG[{z^(-1), -z, 0}, w] - 
       8*GG[{z^(-1), z, 0}, w] - 8*GG[{-z, -1, 0}, w] - 
       8*GG[{-z, 0, -1}, w] + 24*GG[{-z, 0, 0}, w] - 8*GG[{-z, 0, 1}, w] - 
       4*GG[{-z, 0, -z^(-1)}, w] - 4*GG[{-z, 0, z^(-1)}, w] + 
       4*GG[{-z, 0, -z}, w] + 4*GG[{-z, 0, z}, w] - 8*GG[{-z, -I, 0}, w] - 
       8*GG[{-z, I, 0}, w] - 8*GG[{-z, 1, 0}, w] + 
       8*GG[{-z, -z^(-1), 0}, w] + 8*GG[{-z, z^(-1), 0}, w] - 
       8*GG[{-z, -z, 0}, w] - 8*GG[{-z, z, 0}, w] - 8*GG[{z, -1, 0}, w] - 
       8*GG[{z, 0, -1}, w] + 24*GG[{z, 0, 0}, w] - 8*GG[{z, 0, 1}, w] - 
       4*GG[{z, 0, -z^(-1)}, w] - 4*GG[{z, 0, z^(-1)}, w] + 
       4*GG[{z, 0, -z}, w] + 4*GG[{z, 0, z}, w] - 8*GG[{z, -I, 0}, w] - 
       8*GG[{z, I, 0}, w] - 8*GG[{z, 1, 0}, w] + 8*GG[{z, -z^(-1), 0}, w] + 
       8*GG[{z, z^(-1), 0}, w] - 8*GG[{z, -z, 0}, w] - 8*GG[{z, z, 0}, w] + 
       2*Zeta[3]) + Log[mb^2/mu^2]*
      (GG[{0}, z]*((-4*Pi^2)/3 + 8*GG[{-z^(-1), 0}, w] + 
         8*GG[{z^(-1), 0}, w] - 8*GG[{-z, 0}, w] - 8*GG[{z, 0}, w]) + 
       GG[{-1}, z]*(-8*GG[{-z^(-1), 0}, w] - 8*GG[{z^(-1), 0}, w] + 
         8*GG[{-z, 0}, w] + 8*GG[{z, 0}, w]) + 
       GG[{1}, z]*(-8*GG[{-z^(-1), 0}, w] - 8*GG[{z^(-1), 0}, w] + 
         8*GG[{-z, 0}, w] + 8*GG[{z, 0}, w]) - 16*GG[{0, -1, -1}, z] + 
       16*GG[{0, -1, 0}, z] - 16*GG[{0, -1, 1}, z] + 16*GG[{0, 0, -1}, z] - 
       16*GG[{0, 0, 0}, z] + 16*GG[{0, 0, 1}, z] - 16*GG[{0, 1, -1}, z] + 
       16*GG[{0, 1, 0}, z] - 16*GG[{0, 1, 1}, z] + 
       8*GG[{-z^(-1), -1, 0}, w] + 8*GG[{-z^(-1), 0, -1}, w] - 
       16*GG[{-z^(-1), 0, 0}, w] + 8*GG[{-z^(-1), 0, 1}, w] + 
       8*GG[{-z^(-1), 1, 0}, w] + 8*GG[{z^(-1), -1, 0}, w] + 
       8*GG[{z^(-1), 0, -1}, w] - 16*GG[{z^(-1), 0, 0}, w] + 
       8*GG[{z^(-1), 0, 1}, w] + 8*GG[{z^(-1), 1, 0}, w] - 
       8*GG[{-z, -1, 0}, w] - 8*GG[{-z, 0, -1}, w] + 16*GG[{-z, 0, 0}, w] - 
       8*GG[{-z, 0, 1}, w] - 8*GG[{-z, 1, 0}, w] - 8*GG[{z, -1, 0}, w] - 
       8*GG[{z, 0, -1}, w] + 16*GG[{z, 0, 0}, w] - 8*GG[{z, 0, 1}, w] - 
       8*GG[{z, 1, 0}, w] + 4*Zeta[3]) + GG[{z^(-1)}, w]*
      (-24*GG[{0, -1, -1}, z] + 24*GG[{0, -1, 0}, z] - 24*GG[{0, -1, 1}, z] + 
       24*GG[{0, 0, -1}, z] - 24*GG[{0, 0, 0}, z] + 24*GG[{0, 0, 1}, z] - 
       24*GG[{0, 1, -1}, z] + 24*GG[{0, 1, 0}, z] - 24*GG[{0, 1, 1}, z] + 
       6*Zeta[3]) + GG[{-z}, w]*(-24*GG[{0, -1, -1}, z] + 
       24*GG[{0, -1, 0}, z] - 24*GG[{0, -1, 1}, z] + 24*GG[{0, 0, -1}, z] - 
       24*GG[{0, 0, 0}, z] + 24*GG[{0, 0, 1}, z] - 24*GG[{0, 1, -1}, z] + 
       24*GG[{0, 1, 0}, z] - 24*GG[{0, 1, 1}, z] + 6*Zeta[3]) + 
     GG[{z}, w]*(-24*GG[{0, -1, -1}, z] + 24*GG[{0, -1, 0}, z] - 
       24*GG[{0, -1, 1}, z] + 24*GG[{0, 0, -1}, z] - 24*GG[{0, 0, 0}, z] + 
       24*GG[{0, 0, 1}, z] - 24*GG[{0, 1, -1}, z] + 24*GG[{0, 1, 0}, z] - 
       24*GG[{0, 1, 1}, z] + 6*Zeta[3]) + GG[{-z^(-1)}, w]*
      (-(Pi^2*GG[{1}, z])/3 - 24*GG[{0, -1, -1}, z] + 24*GG[{0, -1, 0}, z] - 
       24*GG[{0, -1, 1}, z] + 24*GG[{0, 0, -1}, z] - 24*GG[{0, 0, 0}, z] + 
       24*GG[{0, 0, 1}, z] - 24*GG[{0, 1, -1}, z] + 24*GG[{0, 1, 0}, z] - 
       24*GG[{0, 1, 1}, z] + 6*Zeta[3])), 
 MI["fam1", 14] -> 
  ep^3*(GG[{0}, w]*((4*Pi^2)/3 - 8*GG[{0, -1}, z] + 8*GG[{0, 0}, z] - 
       8*GG[{0, 1}, z]) + GG[{0}, z]*((-4*Pi^2)/3 - 4*GG[{0, -z^(-1)}, w] - 
       4*GG[{0, z^(-1)}, w] + 4*GG[{0, -z}, w] + 4*GG[{0, z}, w] + 
       4*GG[{-z^(-1), 0}, w] + 4*GG[{z^(-1), 0}, w] - 4*GG[{-z, 0}, w] - 
       4*GG[{z, 0}, w]) + GG[{-1}, z]*(4*GG[{0, -z^(-1)}, w] + 
       4*GG[{0, z^(-1)}, w] - 4*GG[{0, -z}, w] - 4*GG[{0, z}, w] - 
       4*GG[{-z^(-1), 0}, w] - 4*GG[{z^(-1), 0}, w] + 4*GG[{-z, 0}, w] + 
       4*GG[{z, 0}, w]) + GG[{1}, z]*(4*GG[{0, -z^(-1)}, w] + 
       4*GG[{0, z^(-1)}, w] - 4*GG[{0, -z}, w] - 4*GG[{0, z}, w] - 
       4*GG[{-z^(-1), 0}, w] - 4*GG[{z^(-1), 0}, w] + 4*GG[{-z, 0}, w] + 
       4*GG[{z, 0}, w]) - 16*GG[{0, -1, -1}, z] + 16*GG[{0, -1, 0}, z] - 
     16*GG[{0, -1, 1}, z] + 16*GG[{0, 0, -1}, z] - 16*GG[{0, 0, 0}, z] + 
     16*GG[{0, 0, 1}, z] - 16*GG[{0, 1, -1}, z] + 16*GG[{0, 1, 0}, z] - 
     16*GG[{0, 1, 1}, z] - 4*GG[{0, -z^(-1), -1}, w] + 
     4*GG[{0, -z^(-1), 0}, w] - 4*GG[{0, -z^(-1), 1}, w] - 
     4*GG[{0, z^(-1), -1}, w] + 4*GG[{0, z^(-1), 0}, w] - 
     4*GG[{0, z^(-1), 1}, w] + 4*GG[{0, -z, -1}, w] - 4*GG[{0, -z, 0}, w] + 
     4*GG[{0, -z, 1}, w] + 4*GG[{0, z, -1}, w] - 4*GG[{0, z, 0}, w] + 
     4*GG[{0, z, 1}, w] + 4*GG[{-z^(-1), -1, 0}, w] + 
     4*GG[{-z^(-1), 0, -1}, w] - 8*GG[{-z^(-1), 0, 0}, w] + 
     4*GG[{-z^(-1), 0, 1}, w] + 4*GG[{-z^(-1), 1, 0}, w] + 
     4*GG[{z^(-1), -1, 0}, w] + 4*GG[{z^(-1), 0, -1}, w] - 
     8*GG[{z^(-1), 0, 0}, w] + 4*GG[{z^(-1), 0, 1}, w] + 
     4*GG[{z^(-1), 1, 0}, w] - 4*GG[{-z, -1, 0}, w] - 4*GG[{-z, 0, -1}, w] + 
     8*GG[{-z, 0, 0}, w] - 4*GG[{-z, 0, 1}, w] - 4*GG[{-z, 1, 0}, w] - 
     4*GG[{z, -1, 0}, w] - 4*GG[{z, 0, -1}, w] + 8*GG[{z, 0, 0}, w] - 
     4*GG[{z, 0, 1}, w] - 4*GG[{z, 1, 0}, w] + 4*Zeta[3]) + 
   ep^4*((19*Pi^4)/30 + GG[{0, 0}, w]*(8*Pi^2 + 48*GG[{0, 0}, z] - 
       48*GG[{0, 1}, z]) + GG[{-1, 0}, w]*((8*Pi^2)/3 - 16*GG[{0, -1}, z] + 
       16*GG[{0, 0}, z] - 16*GG[{0, 1}, z]) + GG[{0, -I}, w]*
      ((-8*Pi^2)/3 + 16*GG[{0, 1}, z]) + GG[{0, I}, w]*
      ((-8*Pi^2)/3 + 16*GG[{0, 1}, z]) + GG[{0, 1}, w]*
      ((-8*Pi^2)/3 + 16*GG[{0, 1}, z]) + GG[{0, -1}, w]*
      ((-8*Pi^2)/3 + 16*GG[{0, -1}, z] - 16*GG[{0, 0}, z] + 
       16*GG[{0, 1}, z]) - (8*Pi^2*GG[{-I, 0}, z])/3 - 
     (8*Pi^2*GG[{I, 0}, z])/3 + (8*Pi^2*GG[{1, 0}, w])/3 + 
     GG[{0, -z}, w]*((-22*Pi^2)/3 - 32*GG[{1, -1}, z] + 32*GG[{1, 0}, z] - 
       32*GG[{1, 1}, z]) + GG[{0, z}, w]*((2*Pi^2)/3 - 32*GG[{1, -1}, z] + 
       32*GG[{1, 0}, z] - 32*GG[{1, 1}, z]) + GG[{0, z^(-1)}, w]*
      ((14*Pi^2)/3 + 32*GG[{1, -1}, z] - 32*GG[{1, 0}, z] + 
       32*GG[{1, 1}, z]) + GG[{0, -z^(-1)}, w]*((-10*Pi^2)/3 + 
       32*GG[{-1, -1}, z] + 32*GG[{-1, 1}, z] + 32*GG[{1, -1}, z] - 
       32*GG[{1, 0}, z] + 32*GG[{1, 1}, z]) - (Pi^2*GG[{-z^(-1), -1}, w])/3 - 
     Pi^2*GG[{-z^(-1), 0}, w] - (Pi^2*GG[{-z^(-1), 1}, w])/3 - 
     (Pi^2*GG[{z^(-1), -1}, w])/3 + GG[{0, 0}, z]*
      (10*Pi^2 - 16*GG[{0, -I}, w] - 16*GG[{0, I}, w] - 16*GG[{0, 1}, w] + 
       24*GG[{0, -z^(-1)}, w] + 24*GG[{0, z^(-1)}, w] - 40*GG[{0, -z}, w] - 
       40*GG[{0, z}, w] + 16*GG[{1, 0}, w] - 16*GG[{-z^(-1), 0}, w] - 
       16*GG[{z^(-1), 0}, w]) - Pi^2*GG[{z^(-1), 0}, w] + 
     GG[{0, 1}, z]*(-6*Pi^2 - 24*GG[{0, -z^(-1)}, w] - 
       24*GG[{0, z^(-1)}, w] + 40*GG[{0, -z}, w] + 40*GG[{0, z}, w] - 
       16*GG[{1, 0}, w] + 16*GG[{-z^(-1), 0}, w] + 16*GG[{z^(-1), 0}, w]) + 
     GG[{0, -1}, z]*(-6*Pi^2 - 48*GG[{0, 0}, w] + 16*GG[{0, -I}, w] + 
       16*GG[{0, I}, w] + 16*GG[{0, 1}, w] - 24*GG[{0, -z^(-1)}, w] - 
       24*GG[{0, z^(-1)}, w] + 40*GG[{0, -z}, w] + 40*GG[{0, z}, w] - 
       16*GG[{1, 0}, w] + 16*GG[{-z^(-1), 0}, w] + 16*GG[{z^(-1), 0}, w]) - 
     (Pi^2*GG[{z^(-1), 1}, w])/3 + (Pi^2*GG[{-z, -1}, w])/3 - 
     (5*Pi^2*GG[{-z, 0}, w])/3 + (Pi^2*GG[{-z, 1}, w])/3 + 
     (Pi^2*GG[{z, -1}, w])/3 + GG[{1, 0}, z]*((-4*Pi^2)/3 + 
       8*GG[{-z^(-1), 0}, w] + 8*GG[{z^(-1), 0}, w] - 8*GG[{-z, 0}, w] - 
       8*GG[{z, 0}, w]) + GG[{-1, 0}, z]*((-4*Pi^2)/3 - 
       32*GG[{0, -z^(-1)}, w] - 32*GG[{0, z^(-1)}, w] + 32*GG[{0, -z}, w] + 
       32*GG[{0, z}, w] + 8*GG[{-z^(-1), 0}, w] + 8*GG[{z^(-1), 0}, w] - 
       8*GG[{-z, 0}, w] - 8*GG[{z, 0}, w]) - (5*Pi^2*GG[{z, 0}, w])/3 + 
     GG[{1, -1}, z]*(-8*GG[{-z^(-1), 0}, w] - 8*GG[{z^(-1), 0}, w] + 
       8*GG[{-z, 0}, w] + 8*GG[{z, 0}, w]) + GG[{1, 1}, z]*
      (-8*GG[{-z^(-1), 0}, w] - 8*GG[{z^(-1), 0}, w] + 8*GG[{-z, 0}, w] + 
       8*GG[{z, 0}, w]) + GG[{-1, -1}, z]*(32*GG[{0, z^(-1)}, w] - 
       32*GG[{0, -z}, w] - 32*GG[{0, z}, w] - 8*GG[{-z^(-1), 0}, w] - 
       8*GG[{z^(-1), 0}, w] + 8*GG[{-z, 0}, w] + 8*GG[{z, 0}, w]) + 
     GG[{-1, 1}, z]*(32*GG[{0, z^(-1)}, w] - 32*GG[{0, -z}, w] - 
       32*GG[{0, z}, w] - 8*GG[{-z^(-1), 0}, w] - 8*GG[{z^(-1), 0}, w] + 
       8*GG[{-z, 0}, w] + 8*GG[{z, 0}, w]) + (Pi^2*GG[{z, 1}, w])/3 - 
     16*GG[{-1, 0, -1, -1}, z] + 16*GG[{-1, 0, -1, 0}, z] - 
     16*GG[{-1, 0, -1, 1}, z] + 16*GG[{-1, 0, 0, -1}, z] - 
     16*GG[{-1, 0, 0, 0}, z] + 16*GG[{-1, 0, 0, 1}, z] - 
     16*GG[{-1, 0, 1, -1}, z] + 16*GG[{-1, 0, 1, 0}, z] - 
     16*GG[{-1, 0, 1, 1}, z] - 8*GG[{-1, 0, -z^(-1), -1}, w] + 
     8*GG[{-1, 0, -z^(-1), 0}, w] - 8*GG[{-1, 0, -z^(-1), 1}, w] - 
     8*GG[{-1, 0, z^(-1), -1}, w] + 8*GG[{-1, 0, z^(-1), 0}, w] - 
     8*GG[{-1, 0, z^(-1), 1}, w] + 8*GG[{-1, 0, -z, -1}, w] - 
     8*GG[{-1, 0, -z, 0}, w] + 8*GG[{-1, 0, -z, 1}, w] + 
     8*GG[{-1, 0, z, -1}, w] - 8*GG[{-1, 0, z, 0}, w] + 
     8*GG[{-1, 0, z, 1}, w] + 8*GG[{-1, -z^(-1), -1, 0}, w] + 
     8*GG[{-1, -z^(-1), 0, -1}, w] - 16*GG[{-1, -z^(-1), 0, 0}, w] + 
     8*GG[{-1, -z^(-1), 0, 1}, w] + 8*GG[{-1, -z^(-1), 1, 0}, w] + 
     8*GG[{-1, z^(-1), -1, 0}, w] + 8*GG[{-1, z^(-1), 0, -1}, w] - 
     16*GG[{-1, z^(-1), 0, 0}, w] + 8*GG[{-1, z^(-1), 0, 1}, w] + 
     8*GG[{-1, z^(-1), 1, 0}, w] - 8*GG[{-1, -z, -1, 0}, w] - 
     8*GG[{-1, -z, 0, -1}, w] + 16*GG[{-1, -z, 0, 0}, w] - 
     8*GG[{-1, -z, 0, 1}, w] - 8*GG[{-1, -z, 1, 0}, w] - 
     8*GG[{-1, z, -1, 0}, w] - 8*GG[{-1, z, 0, -1}, w] + 
     16*GG[{-1, z, 0, 0}, w] - 8*GG[{-1, z, 0, 1}, w] - 
     8*GG[{-1, z, 1, 0}, w] - 96*GG[{0, -1, -1, -1}, z] + 
     96*GG[{0, -1, -1, 0}, z] - 96*GG[{0, -1, -1, 1}, z] + 
     96*GG[{0, -1, 0, -1}, z] - 96*GG[{0, -1, 0, 0}, z] + 
     96*GG[{0, -1, 0, 1}, z] - 96*GG[{0, -1, 1, -1}, z] + 
     96*GG[{0, -1, 1, 0}, z] - 96*GG[{0, -1, 1, 1}, z] + 
     8*GG[{0, -1, -z^(-1), -1}, w] - 8*GG[{0, -1, -z^(-1), 0}, w] + 
     8*GG[{0, -1, -z^(-1), 1}, w] + 8*GG[{0, -1, z^(-1), -1}, w] - 
     8*GG[{0, -1, z^(-1), 0}, w] + 8*GG[{0, -1, z^(-1), 1}, w] - 
     8*GG[{0, -1, -z, -1}, w] + 8*GG[{0, -1, -z, 0}, w] - 
     8*GG[{0, -1, -z, 1}, w] - 8*GG[{0, -1, z, -1}, w] + 
     8*GG[{0, -1, z, 0}, w] - 8*GG[{0, -1, z, 1}, w] + 
     144*GG[{0, 0, -1, -1}, z] - 144*GG[{0, 0, -1, 0}, z] + 
     144*GG[{0, 0, -1, 1}, z] - 144*GG[{0, 0, 0, -1}, z] + 
     144*GG[{0, 0, 0, 0}, z] - 144*GG[{0, 0, 0, 1}, z] + 
     144*GG[{0, 0, 1, -1}, z] - 144*GG[{0, 0, 1, 0}, z] + 
     144*GG[{0, 0, 1, 1}, z] - 24*GG[{0, 0, -z^(-1), -1}, w] + 
     24*GG[{0, 0, -z^(-1), 0}, w] - 24*GG[{0, 0, -z^(-1), 1}, w] - 
     24*GG[{0, 0, z^(-1), -1}, w] + 24*GG[{0, 0, z^(-1), 0}, w] - 
     24*GG[{0, 0, z^(-1), 1}, w] + 24*GG[{0, 0, -z, -1}, w] - 
     24*GG[{0, 0, -z, 0}, w] + 24*GG[{0, 0, -z, 1}, w] + 
     24*GG[{0, 0, z, -1}, w] - 24*GG[{0, 0, z, 0}, w] + 
     24*GG[{0, 0, z, 1}, w] + 8*GG[{0, -I, -z^(-1), -1}, w] - 
     8*GG[{0, -I, -z^(-1), 0}, w] + 8*GG[{0, -I, -z^(-1), 1}, w] + 
     8*GG[{0, -I, z^(-1), -1}, w] - 8*GG[{0, -I, z^(-1), 0}, w] + 
     8*GG[{0, -I, z^(-1), 1}, w] - 8*GG[{0, -I, -z, -1}, w] + 
     8*GG[{0, -I, -z, 0}, w] - 8*GG[{0, -I, -z, 1}, w] - 
     8*GG[{0, -I, z, -1}, w] + 8*GG[{0, -I, z, 0}, w] - 
     8*GG[{0, -I, z, 1}, w] + 8*GG[{0, I, -z^(-1), -1}, w] - 
     8*GG[{0, I, -z^(-1), 0}, w] + 8*GG[{0, I, -z^(-1), 1}, w] + 
     8*GG[{0, I, z^(-1), -1}, w] - 8*GG[{0, I, z^(-1), 0}, w] + 
     8*GG[{0, I, z^(-1), 1}, w] - 8*GG[{0, I, -z, -1}, w] + 
     8*GG[{0, I, -z, 0}, w] - 8*GG[{0, I, -z, 1}, w] - 
     8*GG[{0, I, z, -1}, w] + 8*GG[{0, I, z, 0}, w] - 8*GG[{0, I, z, 1}, w] - 
     96*GG[{0, 1, -1, -1}, z] + 96*GG[{0, 1, -1, 0}, z] - 
     96*GG[{0, 1, -1, 1}, z] + 96*GG[{0, 1, 0, -1}, z] - 
     96*GG[{0, 1, 0, 0}, z] + 96*GG[{0, 1, 0, 1}, z] - 
     96*GG[{0, 1, 1, -1}, z] + 96*GG[{0, 1, 1, 0}, z] - 
     96*GG[{0, 1, 1, 1}, z] + 8*GG[{0, 1, -z^(-1), -1}, w] - 
     8*GG[{0, 1, -z^(-1), 0}, w] + 8*GG[{0, 1, -z^(-1), 1}, w] + 
     8*GG[{0, 1, z^(-1), -1}, w] - 8*GG[{0, 1, z^(-1), 0}, w] + 
     8*GG[{0, 1, z^(-1), 1}, w] - 8*GG[{0, 1, -z, -1}, w] + 
     8*GG[{0, 1, -z, 0}, w] - 8*GG[{0, 1, -z, 1}, w] - 
     8*GG[{0, 1, z, -1}, w] + 8*GG[{0, 1, z, 0}, w] - 8*GG[{0, 1, z, 1}, w] + 
     8*GG[{0, -z^(-1), -1, -1}, w] + 8*GG[{0, -z^(-1), -1, 1}, w] - 
     24*GG[{0, -z^(-1), 0, -1}, w] + 8*GG[{0, -z^(-1), 0, 0}, w] - 
     24*GG[{0, -z^(-1), 0, 1}, w] + 8*GG[{0, -z^(-1), 1, -1}, w] + 
     8*GG[{0, -z^(-1), 1, 1}, w] + 8*GG[{0, -z^(-1), -z^(-1), -1}, w] - 
     8*GG[{0, -z^(-1), -z^(-1), 0}, w] + 8*GG[{0, -z^(-1), -z^(-1), 1}, w] + 
     24*GG[{0, -z^(-1), z^(-1), -1}, w] - 24*GG[{0, -z^(-1), z^(-1), 0}, w] + 
     24*GG[{0, -z^(-1), z^(-1), 1}, w] + 16*GG[{0, -z^(-1), -z, -1}, w] - 
     16*GG[{0, -z^(-1), -z, 0}, w] + 16*GG[{0, -z^(-1), -z, 1}, w] + 
     8*GG[{0, z^(-1), -1, -1}, w] + 8*GG[{0, z^(-1), -1, 1}, w] - 
     24*GG[{0, z^(-1), 0, -1}, w] + 8*GG[{0, z^(-1), 0, 0}, w] - 
     24*GG[{0, z^(-1), 0, 1}, w] + 8*GG[{0, z^(-1), 1, -1}, w] + 
     8*GG[{0, z^(-1), 1, 1}, w] + 24*GG[{0, z^(-1), -z^(-1), -1}, w] - 
     24*GG[{0, z^(-1), -z^(-1), 0}, w] + 24*GG[{0, z^(-1), -z^(-1), 1}, w] + 
     8*GG[{0, z^(-1), z^(-1), -1}, w] - 8*GG[{0, z^(-1), z^(-1), 0}, w] + 
     8*GG[{0, z^(-1), z^(-1), 1}, w] + 16*GG[{0, z^(-1), z, -1}, w] - 
     16*GG[{0, z^(-1), z, 0}, w] + 16*GG[{0, z^(-1), z, 1}, w] - 
     8*GG[{0, -z, -1, -1}, w] - 8*GG[{0, -z, -1, 1}, w] + 
     24*GG[{0, -z, 0, -1}, w] - 8*GG[{0, -z, 0, 0}, w] + 
     24*GG[{0, -z, 0, 1}, w] - 8*GG[{0, -z, 1, -1}, w] - 
     8*GG[{0, -z, 1, 1}, w] - 16*GG[{0, -z, -z^(-1), -1}, w] + 
     16*GG[{0, -z, -z^(-1), 0}, w] - 16*GG[{0, -z, -z^(-1), 1}, w] - 
     8*GG[{0, -z, -z, -1}, w] + 8*GG[{0, -z, -z, 0}, w] - 
     8*GG[{0, -z, -z, 1}, w] - 24*GG[{0, -z, z, -1}, w] + 
     24*GG[{0, -z, z, 0}, w] - 24*GG[{0, -z, z, 1}, w] - 
     8*GG[{0, z, -1, -1}, w] - 8*GG[{0, z, -1, 1}, w] + 
     24*GG[{0, z, 0, -1}, w] - 8*GG[{0, z, 0, 0}, w] + 
     24*GG[{0, z, 0, 1}, w] - 8*GG[{0, z, 1, -1}, w] - 
     8*GG[{0, z, 1, 1}, w] - 16*GG[{0, z, z^(-1), -1}, w] + 
     16*GG[{0, z, z^(-1), 0}, w] - 16*GG[{0, z, z^(-1), 1}, w] - 
     24*GG[{0, z, -z, -1}, w] + 24*GG[{0, z, -z, 0}, w] - 
     24*GG[{0, z, -z, 1}, w] - 8*GG[{0, z, z, -1}, w] + 
     8*GG[{0, z, z, 0}, w] - 8*GG[{0, z, z, 1}, w] - 
     32*GG[{-I, 0, -1, -1}, z] + 32*GG[{-I, 0, -1, 0}, z] - 
     32*GG[{-I, 0, -1, 1}, z] + 32*GG[{-I, 0, 0, -1}, z] - 
     32*GG[{-I, 0, 0, 0}, z] + 32*GG[{-I, 0, 0, 1}, z] - 
     32*GG[{-I, 0, 1, -1}, z] + 32*GG[{-I, 0, 1, 0}, z] - 
     32*GG[{-I, 0, 1, 1}, z] - 32*GG[{I, 0, -1, -1}, z] + 
     32*GG[{I, 0, -1, 0}, z] - 32*GG[{I, 0, -1, 1}, z] + 
     32*GG[{I, 0, 0, -1}, z] - 32*GG[{I, 0, 0, 0}, z] + 
     32*GG[{I, 0, 0, 1}, z] - 32*GG[{I, 0, 1, -1}, z] + 
     32*GG[{I, 0, 1, 0}, z] - 32*GG[{I, 0, 1, 1}, z] - 
     16*GG[{1, 0, -1, -1}, z] + 16*GG[{1, 0, -1, 0}, z] - 
     16*GG[{1, 0, -1, 1}, z] + 16*GG[{1, 0, 0, -1}, z] - 
     16*GG[{1, 0, 0, 0}, z] + 16*GG[{1, 0, 0, 1}, z] - 
     16*GG[{1, 0, 1, -1}, z] + 16*GG[{1, 0, 1, 0}, z] - 
     16*GG[{1, 0, 1, 1}, z] - 8*GG[{1, 0, -z^(-1), -1}, w] + 
     8*GG[{1, 0, -z^(-1), 0}, w] - 8*GG[{1, 0, -z^(-1), 1}, w] - 
     8*GG[{1, 0, z^(-1), -1}, w] + 8*GG[{1, 0, z^(-1), 0}, w] - 
     8*GG[{1, 0, z^(-1), 1}, w] + 8*GG[{1, 0, -z, -1}, w] - 
     8*GG[{1, 0, -z, 0}, w] + 8*GG[{1, 0, -z, 1}, w] + 
     8*GG[{1, 0, z, -1}, w] - 8*GG[{1, 0, z, 0}, w] + 8*GG[{1, 0, z, 1}, w] + 
     8*GG[{1, -z^(-1), -1, 0}, w] + 8*GG[{1, -z^(-1), 0, -1}, w] - 
     16*GG[{1, -z^(-1), 0, 0}, w] + 8*GG[{1, -z^(-1), 0, 1}, w] + 
     8*GG[{1, -z^(-1), 1, 0}, w] + 8*GG[{1, z^(-1), -1, 0}, w] + 
     8*GG[{1, z^(-1), 0, -1}, w] - 16*GG[{1, z^(-1), 0, 0}, w] + 
     8*GG[{1, z^(-1), 0, 1}, w] + 8*GG[{1, z^(-1), 1, 0}, w] - 
     8*GG[{1, -z, -1, 0}, w] - 8*GG[{1, -z, 0, -1}, w] + 
     16*GG[{1, -z, 0, 0}, w] - 8*GG[{1, -z, 0, 1}, w] - 
     8*GG[{1, -z, 1, 0}, w] - 8*GG[{1, z, -1, 0}, w] - 
     8*GG[{1, z, 0, -1}, w] + 16*GG[{1, z, 0, 0}, w] - 
     8*GG[{1, z, 0, 1}, w] - 8*GG[{1, z, 1, 0}, w] - 
     8*GG[{-z^(-1), -1, -1, 0}, w] - 8*GG[{-z^(-1), -1, 0, -1}, w] + 
     24*GG[{-z^(-1), -1, 0, 0}, w] - 8*GG[{-z^(-1), -1, 0, 1}, w] - 
     8*GG[{-z^(-1), -1, -I, 0}, w] - 8*GG[{-z^(-1), -1, I, 0}, w] - 
     8*GG[{-z^(-1), -1, 1, 0}, w] - 8*GG[{-z^(-1), 0, -1, -1}, w] + 
     24*GG[{-z^(-1), 0, -1, 0}, w] - 8*GG[{-z^(-1), 0, -1, 1}, w] + 
     24*GG[{-z^(-1), 0, 0, -1}, w] - 48*GG[{-z^(-1), 0, 0, 0}, w] + 
     24*GG[{-z^(-1), 0, 0, 1}, w] + 8*GG[{-z^(-1), 0, -I, 0}, w] + 
     8*GG[{-z^(-1), 0, I, 0}, w] - 8*GG[{-z^(-1), 0, 1, -1}, w] + 
     24*GG[{-z^(-1), 0, 1, 0}, w] - 8*GG[{-z^(-1), 0, 1, 1}, w] + 
     4*GG[{-z^(-1), 0, -z^(-1), -1}, w] - 4*GG[{-z^(-1), 0, -z^(-1), 0}, w] + 
     4*GG[{-z^(-1), 0, -z^(-1), 1}, w] + 4*GG[{-z^(-1), 0, z^(-1), -1}, w] - 
     4*GG[{-z^(-1), 0, z^(-1), 0}, w] + 4*GG[{-z^(-1), 0, z^(-1), 1}, w] - 
     4*GG[{-z^(-1), 0, -z, -1}, w] + 4*GG[{-z^(-1), 0, -z, 0}, w] - 
     4*GG[{-z^(-1), 0, -z, 1}, w] - 4*GG[{-z^(-1), 0, z, -1}, w] + 
     4*GG[{-z^(-1), 0, z, 0}, w] - 4*GG[{-z^(-1), 0, z, 1}, w] - 
     8*GG[{-z^(-1), -I, -1, 0}, w] - 8*GG[{-z^(-1), -I, 0, -1}, w] + 
     16*GG[{-z^(-1), -I, 0, 0}, w] - 8*GG[{-z^(-1), -I, 0, 1}, w] - 
     8*GG[{-z^(-1), -I, 1, 0}, w] - 8*GG[{-z^(-1), I, -1, 0}, w] - 
     8*GG[{-z^(-1), I, 0, -1}, w] + 16*GG[{-z^(-1), I, 0, 0}, w] - 
     8*GG[{-z^(-1), I, 0, 1}, w] - 8*GG[{-z^(-1), I, 1, 0}, w] - 
     8*GG[{-z^(-1), 1, -1, 0}, w] - 8*GG[{-z^(-1), 1, 0, -1}, w] + 
     24*GG[{-z^(-1), 1, 0, 0}, w] - 8*GG[{-z^(-1), 1, 0, 1}, w] - 
     8*GG[{-z^(-1), 1, -I, 0}, w] - 8*GG[{-z^(-1), 1, I, 0}, w] - 
     8*GG[{-z^(-1), 1, 1, 0}, w] - 8*GG[{-z^(-1), -z^(-1), -1, 0}, w] - 
     8*GG[{-z^(-1), -z^(-1), 0, -1}, w] + 
     16*GG[{-z^(-1), -z^(-1), 0, 0}, w] - 8*GG[{-z^(-1), -z^(-1), 0, 1}, w] - 
     8*GG[{-z^(-1), -z^(-1), 1, 0}, w] - 8*GG[{-z^(-1), z^(-1), -1, 0}, w] - 
     8*GG[{-z^(-1), z^(-1), 0, -1}, w] + 16*GG[{-z^(-1), z^(-1), 0, 0}, w] - 
     8*GG[{-z^(-1), z^(-1), 0, 1}, w] - 8*GG[{-z^(-1), z^(-1), 1, 0}, w] + 
     8*GG[{-z^(-1), -z, -1, 0}, w] + 8*GG[{-z^(-1), -z, 0, -1}, w] - 
     16*GG[{-z^(-1), -z, 0, 0}, w] + 8*GG[{-z^(-1), -z, 0, 1}, w] + 
     8*GG[{-z^(-1), -z, 1, 0}, w] + 8*GG[{-z^(-1), z, -1, 0}, w] + 
     8*GG[{-z^(-1), z, 0, -1}, w] - 16*GG[{-z^(-1), z, 0, 0}, w] + 
     8*GG[{-z^(-1), z, 0, 1}, w] + 8*GG[{-z^(-1), z, 1, 0}, w] - 
     8*GG[{z^(-1), -1, -1, 0}, w] - 8*GG[{z^(-1), -1, 0, -1}, w] + 
     24*GG[{z^(-1), -1, 0, 0}, w] - 8*GG[{z^(-1), -1, 0, 1}, w] - 
     8*GG[{z^(-1), -1, -I, 0}, w] - 8*GG[{z^(-1), -1, I, 0}, w] - 
     8*GG[{z^(-1), -1, 1, 0}, w] - 8*GG[{z^(-1), 0, -1, -1}, w] + 
     24*GG[{z^(-1), 0, -1, 0}, w] - 8*GG[{z^(-1), 0, -1, 1}, w] + 
     24*GG[{z^(-1), 0, 0, -1}, w] - 48*GG[{z^(-1), 0, 0, 0}, w] + 
     24*GG[{z^(-1), 0, 0, 1}, w] + 8*GG[{z^(-1), 0, -I, 0}, w] + 
     8*GG[{z^(-1), 0, I, 0}, w] - 8*GG[{z^(-1), 0, 1, -1}, w] + 
     24*GG[{z^(-1), 0, 1, 0}, w] - 8*GG[{z^(-1), 0, 1, 1}, w] + 
     4*GG[{z^(-1), 0, -z^(-1), -1}, w] - 4*GG[{z^(-1), 0, -z^(-1), 0}, w] + 
     4*GG[{z^(-1), 0, -z^(-1), 1}, w] + 4*GG[{z^(-1), 0, z^(-1), -1}, w] - 
     4*GG[{z^(-1), 0, z^(-1), 0}, w] + 4*GG[{z^(-1), 0, z^(-1), 1}, w] - 
     4*GG[{z^(-1), 0, -z, -1}, w] + 4*GG[{z^(-1), 0, -z, 0}, w] - 
     4*GG[{z^(-1), 0, -z, 1}, w] - 4*GG[{z^(-1), 0, z, -1}, w] + 
     4*GG[{z^(-1), 0, z, 0}, w] - 4*GG[{z^(-1), 0, z, 1}, w] - 
     8*GG[{z^(-1), -I, -1, 0}, w] - 8*GG[{z^(-1), -I, 0, -1}, w] + 
     16*GG[{z^(-1), -I, 0, 0}, w] - 8*GG[{z^(-1), -I, 0, 1}, w] - 
     8*GG[{z^(-1), -I, 1, 0}, w] - 8*GG[{z^(-1), I, -1, 0}, w] - 
     8*GG[{z^(-1), I, 0, -1}, w] + 16*GG[{z^(-1), I, 0, 0}, w] - 
     8*GG[{z^(-1), I, 0, 1}, w] - 8*GG[{z^(-1), I, 1, 0}, w] - 
     8*GG[{z^(-1), 1, -1, 0}, w] - 8*GG[{z^(-1), 1, 0, -1}, w] + 
     24*GG[{z^(-1), 1, 0, 0}, w] - 8*GG[{z^(-1), 1, 0, 1}, w] - 
     8*GG[{z^(-1), 1, -I, 0}, w] - 8*GG[{z^(-1), 1, I, 0}, w] - 
     8*GG[{z^(-1), 1, 1, 0}, w] - 8*GG[{z^(-1), -z^(-1), -1, 0}, w] - 
     8*GG[{z^(-1), -z^(-1), 0, -1}, w] + 16*GG[{z^(-1), -z^(-1), 0, 0}, w] - 
     8*GG[{z^(-1), -z^(-1), 0, 1}, w] - 8*GG[{z^(-1), -z^(-1), 1, 0}, w] - 
     8*GG[{z^(-1), z^(-1), -1, 0}, w] - 8*GG[{z^(-1), z^(-1), 0, -1}, w] + 
     16*GG[{z^(-1), z^(-1), 0, 0}, w] - 8*GG[{z^(-1), z^(-1), 0, 1}, w] - 
     8*GG[{z^(-1), z^(-1), 1, 0}, w] + 8*GG[{z^(-1), -z, -1, 0}, w] + 
     8*GG[{z^(-1), -z, 0, -1}, w] - 16*GG[{z^(-1), -z, 0, 0}, w] + 
     8*GG[{z^(-1), -z, 0, 1}, w] + 8*GG[{z^(-1), -z, 1, 0}, w] + 
     8*GG[{z^(-1), z, -1, 0}, w] + 8*GG[{z^(-1), z, 0, -1}, w] - 
     16*GG[{z^(-1), z, 0, 0}, w] + 8*GG[{z^(-1), z, 0, 1}, w] + 
     8*GG[{z^(-1), z, 1, 0}, w] + 8*GG[{-z, -1, -1, 0}, w] + 
     8*GG[{-z, -1, 0, -1}, w] - 24*GG[{-z, -1, 0, 0}, w] + 
     8*GG[{-z, -1, 0, 1}, w] + 8*GG[{-z, -1, -I, 0}, w] + 
     8*GG[{-z, -1, I, 0}, w] + 8*GG[{-z, -1, 1, 0}, w] + 
     8*GG[{-z, 0, -1, -1}, w] - 24*GG[{-z, 0, -1, 0}, w] + 
     8*GG[{-z, 0, -1, 1}, w] - 24*GG[{-z, 0, 0, -1}, w] + 
     48*GG[{-z, 0, 0, 0}, w] - 24*GG[{-z, 0, 0, 1}, w] - 
     8*GG[{-z, 0, -I, 0}, w] - 8*GG[{-z, 0, I, 0}, w] + 
     8*GG[{-z, 0, 1, -1}, w] - 24*GG[{-z, 0, 1, 0}, w] + 
     8*GG[{-z, 0, 1, 1}, w] + 4*GG[{-z, 0, -z^(-1), -1}, w] - 
     4*GG[{-z, 0, -z^(-1), 0}, w] + 4*GG[{-z, 0, -z^(-1), 1}, w] + 
     4*GG[{-z, 0, z^(-1), -1}, w] - 4*GG[{-z, 0, z^(-1), 0}, w] + 
     4*GG[{-z, 0, z^(-1), 1}, w] - 4*GG[{-z, 0, -z, -1}, w] + 
     4*GG[{-z, 0, -z, 0}, w] - 4*GG[{-z, 0, -z, 1}, w] - 
     4*GG[{-z, 0, z, -1}, w] + 4*GG[{-z, 0, z, 0}, w] - 
     4*GG[{-z, 0, z, 1}, w] + 8*GG[{-z, -I, -1, 0}, w] + 
     8*GG[{-z, -I, 0, -1}, w] - 16*GG[{-z, -I, 0, 0}, w] + 
     8*GG[{-z, -I, 0, 1}, w] + 8*GG[{-z, -I, 1, 0}, w] + 
     8*GG[{-z, I, -1, 0}, w] + 8*GG[{-z, I, 0, -1}, w] - 
     16*GG[{-z, I, 0, 0}, w] + 8*GG[{-z, I, 0, 1}, w] + 
     8*GG[{-z, I, 1, 0}, w] + 8*GG[{-z, 1, -1, 0}, w] + 
     8*GG[{-z, 1, 0, -1}, w] - 24*GG[{-z, 1, 0, 0}, w] + 
     8*GG[{-z, 1, 0, 1}, w] + 8*GG[{-z, 1, -I, 0}, w] + 
     8*GG[{-z, 1, I, 0}, w] + 8*GG[{-z, 1, 1, 0}, w] - 
     8*GG[{-z, -z^(-1), -1, 0}, w] - 8*GG[{-z, -z^(-1), 0, -1}, w] + 
     16*GG[{-z, -z^(-1), 0, 0}, w] - 8*GG[{-z, -z^(-1), 0, 1}, w] - 
     8*GG[{-z, -z^(-1), 1, 0}, w] - 8*GG[{-z, z^(-1), -1, 0}, w] - 
     8*GG[{-z, z^(-1), 0, -1}, w] + 16*GG[{-z, z^(-1), 0, 0}, w] - 
     8*GG[{-z, z^(-1), 0, 1}, w] - 8*GG[{-z, z^(-1), 1, 0}, w] + 
     8*GG[{-z, -z, -1, 0}, w] + 8*GG[{-z, -z, 0, -1}, w] - 
     16*GG[{-z, -z, 0, 0}, w] + 8*GG[{-z, -z, 0, 1}, w] + 
     8*GG[{-z, -z, 1, 0}, w] + 8*GG[{-z, z, -1, 0}, w] + 
     8*GG[{-z, z, 0, -1}, w] - 16*GG[{-z, z, 0, 0}, w] + 
     8*GG[{-z, z, 0, 1}, w] + 8*GG[{-z, z, 1, 0}, w] + 
     8*GG[{z, -1, -1, 0}, w] + 8*GG[{z, -1, 0, -1}, w] - 
     24*GG[{z, -1, 0, 0}, w] + 8*GG[{z, -1, 0, 1}, w] + 
     8*GG[{z, -1, -I, 0}, w] + 8*GG[{z, -1, I, 0}, w] + 
     8*GG[{z, -1, 1, 0}, w] + 8*GG[{z, 0, -1, -1}, w] - 
     24*GG[{z, 0, -1, 0}, w] + 8*GG[{z, 0, -1, 1}, w] - 
     24*GG[{z, 0, 0, -1}, w] + 48*GG[{z, 0, 0, 0}, w] - 
     24*GG[{z, 0, 0, 1}, w] - 8*GG[{z, 0, -I, 0}, w] - 
     8*GG[{z, 0, I, 0}, w] + 8*GG[{z, 0, 1, -1}, w] - 
     24*GG[{z, 0, 1, 0}, w] + 8*GG[{z, 0, 1, 1}, w] + 
     4*GG[{z, 0, -z^(-1), -1}, w] - 4*GG[{z, 0, -z^(-1), 0}, w] + 
     4*GG[{z, 0, -z^(-1), 1}, w] + 4*GG[{z, 0, z^(-1), -1}, w] - 
     4*GG[{z, 0, z^(-1), 0}, w] + 4*GG[{z, 0, z^(-1), 1}, w] - 
     4*GG[{z, 0, -z, -1}, w] + 4*GG[{z, 0, -z, 0}, w] - 
     4*GG[{z, 0, -z, 1}, w] - 4*GG[{z, 0, z, -1}, w] + 
     4*GG[{z, 0, z, 0}, w] - 4*GG[{z, 0, z, 1}, w] + 
     8*GG[{z, -I, -1, 0}, w] + 8*GG[{z, -I, 0, -1}, w] - 
     16*GG[{z, -I, 0, 0}, w] + 8*GG[{z, -I, 0, 1}, w] + 
     8*GG[{z, -I, 1, 0}, w] + 8*GG[{z, I, -1, 0}, w] + 
     8*GG[{z, I, 0, -1}, w] - 16*GG[{z, I, 0, 0}, w] + 
     8*GG[{z, I, 0, 1}, w] + 8*GG[{z, I, 1, 0}, w] + 8*GG[{z, 1, -1, 0}, w] + 
     8*GG[{z, 1, 0, -1}, w] - 24*GG[{z, 1, 0, 0}, w] + 
     8*GG[{z, 1, 0, 1}, w] + 8*GG[{z, 1, -I, 0}, w] + 8*GG[{z, 1, I, 0}, w] + 
     8*GG[{z, 1, 1, 0}, w] - 8*GG[{z, -z^(-1), -1, 0}, w] - 
     8*GG[{z, -z^(-1), 0, -1}, w] + 16*GG[{z, -z^(-1), 0, 0}, w] - 
     8*GG[{z, -z^(-1), 0, 1}, w] - 8*GG[{z, -z^(-1), 1, 0}, w] - 
     8*GG[{z, z^(-1), -1, 0}, w] - 8*GG[{z, z^(-1), 0, -1}, w] + 
     16*GG[{z, z^(-1), 0, 0}, w] - 8*GG[{z, z^(-1), 0, 1}, w] - 
     8*GG[{z, z^(-1), 1, 0}, w] + 8*GG[{z, -z, -1, 0}, w] + 
     8*GG[{z, -z, 0, -1}, w] - 16*GG[{z, -z, 0, 0}, w] + 
     8*GG[{z, -z, 0, 1}, w] + 8*GG[{z, -z, 1, 0}, w] + 
     8*GG[{z, z, -1, 0}, w] + 8*GG[{z, z, 0, -1}, w] - 
     16*GG[{z, z, 0, 0}, w] + 8*GG[{z, z, 0, 1}, w] + 8*GG[{z, z, 1, 0}, w] + 
     GG[{0}, z]*((-8*Pi^2*GG[{-1}, w])/3 - (8*Pi^2*GG[{1}, w])/3 + 
       (5*Pi^2*GG[{-z^(-1)}, w])/3 + (5*Pi^2*GG[{z^(-1)}, w])/3 + 
       (7*Pi^2*GG[{-z}, w])/3 + (7*Pi^2*GG[{z}, w])/3 - 
       8*GG[{-1, 0, -z^(-1)}, w] - 8*GG[{-1, 0, z^(-1)}, w] + 
       8*GG[{-1, 0, -z}, w] + 8*GG[{-1, 0, z}, w] + 
       8*GG[{-1, -z^(-1), 0}, w] + 8*GG[{-1, z^(-1), 0}, w] - 
       8*GG[{-1, -z, 0}, w] - 8*GG[{-1, z, 0}, w] + 
       8*GG[{0, -1, -z^(-1)}, w] + 8*GG[{0, -1, z^(-1)}, w] - 
       8*GG[{0, -1, -z}, w] - 8*GG[{0, -1, z}, w] - 
       24*GG[{0, 0, -z^(-1)}, w] - 24*GG[{0, 0, z^(-1)}, w] + 
       24*GG[{0, 0, -z}, w] + 24*GG[{0, 0, z}, w] + 
       8*GG[{0, -I, -z^(-1)}, w] + 8*GG[{0, -I, z^(-1)}, w] - 
       8*GG[{0, -I, -z}, w] - 8*GG[{0, -I, z}, w] + 
       8*GG[{0, I, -z^(-1)}, w] + 8*GG[{0, I, z^(-1)}, w] - 
       8*GG[{0, I, -z}, w] - 8*GG[{0, I, z}, w] + 8*GG[{0, 1, -z^(-1)}, w] + 
       8*GG[{0, 1, z^(-1)}, w] - 8*GG[{0, 1, -z}, w] - 8*GG[{0, 1, z}, w] + 
       8*GG[{0, -z^(-1), -1}, w] - 24*GG[{0, -z^(-1), 0}, w] + 
       8*GG[{0, -z^(-1), 1}, w] + 8*GG[{0, -z^(-1), -z^(-1)}, w] + 
       24*GG[{0, -z^(-1), z^(-1)}, w] + 16*GG[{0, -z^(-1), -z}, w] + 
       8*GG[{0, z^(-1), -1}, w] - 24*GG[{0, z^(-1), 0}, w] + 
       8*GG[{0, z^(-1), 1}, w] + 24*GG[{0, z^(-1), -z^(-1)}, w] + 
       8*GG[{0, z^(-1), z^(-1)}, w] + 16*GG[{0, z^(-1), z}, w] - 
       8*GG[{0, -z, -1}, w] + 24*GG[{0, -z, 0}, w] - 8*GG[{0, -z, 1}, w] - 
       16*GG[{0, -z, -z^(-1)}, w] - 8*GG[{0, -z, -z}, w] - 
       24*GG[{0, -z, z}, w] - 8*GG[{0, z, -1}, w] + 24*GG[{0, z, 0}, w] - 
       8*GG[{0, z, 1}, w] - 16*GG[{0, z, z^(-1)}, w] - 24*GG[{0, z, -z}, w] - 
       8*GG[{0, z, z}, w] - 8*GG[{1, 0, -z^(-1)}, w] - 
       8*GG[{1, 0, z^(-1)}, w] + 8*GG[{1, 0, -z}, w] + 8*GG[{1, 0, z}, w] + 
       8*GG[{1, -z^(-1), 0}, w] + 8*GG[{1, z^(-1), 0}, w] - 
       8*GG[{1, -z, 0}, w] - 8*GG[{1, z, 0}, w] - 8*GG[{-z^(-1), -1, 0}, w] - 
       8*GG[{-z^(-1), 0, -1}, w] + 24*GG[{-z^(-1), 0, 0}, w] - 
       8*GG[{-z^(-1), 0, 1}, w] + 4*GG[{-z^(-1), 0, -z^(-1)}, w] + 
       4*GG[{-z^(-1), 0, z^(-1)}, w] - 4*GG[{-z^(-1), 0, -z}, w] - 
       4*GG[{-z^(-1), 0, z}, w] - 8*GG[{-z^(-1), -I, 0}, w] - 
       8*GG[{-z^(-1), I, 0}, w] - 8*GG[{-z^(-1), 1, 0}, w] - 
       8*GG[{-z^(-1), -z^(-1), 0}, w] - 8*GG[{-z^(-1), z^(-1), 0}, w] + 
       8*GG[{-z^(-1), -z, 0}, w] + 8*GG[{-z^(-1), z, 0}, w] - 
       8*GG[{z^(-1), -1, 0}, w] - 8*GG[{z^(-1), 0, -1}, w] + 
       24*GG[{z^(-1), 0, 0}, w] - 8*GG[{z^(-1), 0, 1}, w] + 
       4*GG[{z^(-1), 0, -z^(-1)}, w] + 4*GG[{z^(-1), 0, z^(-1)}, w] - 
       4*GG[{z^(-1), 0, -z}, w] - 4*GG[{z^(-1), 0, z}, w] - 
       8*GG[{z^(-1), -I, 0}, w] - 8*GG[{z^(-1), I, 0}, w] - 
       8*GG[{z^(-1), 1, 0}, w] - 8*GG[{z^(-1), -z^(-1), 0}, w] - 
       8*GG[{z^(-1), z^(-1), 0}, w] + 8*GG[{z^(-1), -z, 0}, w] + 
       8*GG[{z^(-1), z, 0}, w] + 8*GG[{-z, -1, 0}, w] + 
       8*GG[{-z, 0, -1}, w] - 24*GG[{-z, 0, 0}, w] + 8*GG[{-z, 0, 1}, w] + 
       4*GG[{-z, 0, -z^(-1)}, w] + 4*GG[{-z, 0, z^(-1)}, w] - 
       4*GG[{-z, 0, -z}, w] - 4*GG[{-z, 0, z}, w] + 8*GG[{-z, -I, 0}, w] + 
       8*GG[{-z, I, 0}, w] + 8*GG[{-z, 1, 0}, w] - 
       8*GG[{-z, -z^(-1), 0}, w] - 8*GG[{-z, z^(-1), 0}, w] + 
       8*GG[{-z, -z, 0}, w] + 8*GG[{-z, z, 0}, w] + 8*GG[{z, -1, 0}, w] + 
       8*GG[{z, 0, -1}, w] - 24*GG[{z, 0, 0}, w] + 8*GG[{z, 0, 1}, w] + 
       4*GG[{z, 0, -z^(-1)}, w] + 4*GG[{z, 0, z^(-1)}, w] - 
       4*GG[{z, 0, -z}, w] - 4*GG[{z, 0, z}, w] + 8*GG[{z, -I, 0}, w] + 
       8*GG[{z, I, 0}, w] + 8*GG[{z, 1, 0}, w] - 8*GG[{z, -z^(-1), 0}, w] - 
       8*GG[{z, z^(-1), 0}, w] + 8*GG[{z, -z, 0}, w] + 8*GG[{z, z, 0}, w] - 
       28*Zeta[3]) + Log[mb^2/mu^2]*
      (GG[{0}, w]*((-8*Pi^2)/3 + 16*GG[{0, -1}, z] - 16*GG[{0, 0}, z] + 
         16*GG[{0, 1}, z]) + GG[{-1}, z]*(-8*GG[{0, -z^(-1)}, w] - 
         8*GG[{0, z^(-1)}, w] + 8*GG[{0, -z}, w] + 8*GG[{0, z}, w] + 
         8*GG[{-z^(-1), 0}, w] + 8*GG[{z^(-1), 0}, w] - 8*GG[{-z, 0}, w] - 
         8*GG[{z, 0}, w]) + GG[{1}, z]*(-8*GG[{0, -z^(-1)}, w] - 
         8*GG[{0, z^(-1)}, w] + 8*GG[{0, -z}, w] + 8*GG[{0, z}, w] + 
         8*GG[{-z^(-1), 0}, w] + 8*GG[{z^(-1), 0}, w] - 8*GG[{-z, 0}, w] - 
         8*GG[{z, 0}, w]) + GG[{0}, z]*((8*Pi^2)/3 + 8*GG[{0, -z^(-1)}, w] + 
         8*GG[{0, z^(-1)}, w] - 8*GG[{0, -z}, w] - 8*GG[{0, z}, w] - 
         8*GG[{-z^(-1), 0}, w] - 8*GG[{z^(-1), 0}, w] + 8*GG[{-z, 0}, w] + 
         8*GG[{z, 0}, w]) + 32*GG[{0, -1, -1}, z] - 32*GG[{0, -1, 0}, z] + 
       32*GG[{0, -1, 1}, z] - 32*GG[{0, 0, -1}, z] + 32*GG[{0, 0, 0}, z] - 
       32*GG[{0, 0, 1}, z] + 32*GG[{0, 1, -1}, z] - 32*GG[{0, 1, 0}, z] + 
       32*GG[{0, 1, 1}, z] + 8*GG[{0, -z^(-1), -1}, w] - 
       8*GG[{0, -z^(-1), 0}, w] + 8*GG[{0, -z^(-1), 1}, w] + 
       8*GG[{0, z^(-1), -1}, w] - 8*GG[{0, z^(-1), 0}, w] + 
       8*GG[{0, z^(-1), 1}, w] - 8*GG[{0, -z, -1}, w] + 8*GG[{0, -z, 0}, w] - 
       8*GG[{0, -z, 1}, w] - 8*GG[{0, z, -1}, w] + 8*GG[{0, z, 0}, w] - 
       8*GG[{0, z, 1}, w] - 8*GG[{-z^(-1), -1, 0}, w] - 
       8*GG[{-z^(-1), 0, -1}, w] + 16*GG[{-z^(-1), 0, 0}, w] - 
       8*GG[{-z^(-1), 0, 1}, w] - 8*GG[{-z^(-1), 1, 0}, w] - 
       8*GG[{z^(-1), -1, 0}, w] - 8*GG[{z^(-1), 0, -1}, w] + 
       16*GG[{z^(-1), 0, 0}, w] - 8*GG[{z^(-1), 0, 1}, w] - 
       8*GG[{z^(-1), 1, 0}, w] + 8*GG[{-z, -1, 0}, w] + 
       8*GG[{-z, 0, -1}, w] - 16*GG[{-z, 0, 0}, w] + 8*GG[{-z, 0, 1}, w] + 
       8*GG[{-z, 1, 0}, w] + 8*GG[{z, -1, 0}, w] + 8*GG[{z, 0, -1}, w] - 
       16*GG[{z, 0, 0}, w] + 8*GG[{z, 0, 1}, w] + 8*GG[{z, 1, 0}, w] - 
       8*Zeta[3]) + GG[{z^(-1)}, w]*(24*GG[{0, -1, -1}, z] - 
       24*GG[{0, -1, 0}, z] + 24*GG[{0, -1, 1}, z] - 24*GG[{0, 0, -1}, z] + 
       24*GG[{0, 0, 0}, z] - 24*GG[{0, 0, 1}, z] + 24*GG[{0, 1, -1}, z] - 
       24*GG[{0, 1, 0}, z] + 24*GG[{0, 1, 1}, z] - 6*Zeta[3]) + 
     GG[{-z}, w]*(24*GG[{0, -1, -1}, z] - 24*GG[{0, -1, 0}, z] + 
       24*GG[{0, -1, 1}, z] - 24*GG[{0, 0, -1}, z] + 24*GG[{0, 0, 0}, z] - 
       24*GG[{0, 0, 1}, z] + 24*GG[{0, 1, -1}, z] - 24*GG[{0, 1, 0}, z] + 
       24*GG[{0, 1, 1}, z] - 6*Zeta[3]) + 
     GG[{z}, w]*(24*GG[{0, -1, -1}, z] - 24*GG[{0, -1, 0}, z] + 
       24*GG[{0, -1, 1}, z] - 24*GG[{0, 0, -1}, z] + 24*GG[{0, 0, 0}, z] - 
       24*GG[{0, 0, 1}, z] + 24*GG[{0, 1, -1}, z] - 24*GG[{0, 1, 0}, z] + 
       24*GG[{0, 1, 1}, z] - 6*Zeta[3]) + GG[{-z^(-1)}, w]*
      ((Pi^2*GG[{1}, z])/3 + 24*GG[{0, -1, -1}, z] - 24*GG[{0, -1, 0}, z] + 
       24*GG[{0, -1, 1}, z] - 24*GG[{0, 0, -1}, z] + 24*GG[{0, 0, 0}, z] - 
       24*GG[{0, 0, 1}, z] + 24*GG[{0, 1, -1}, z] - 24*GG[{0, 1, 0}, z] + 
       24*GG[{0, 1, 1}, z] - 6*Zeta[3]) + 8*GG[{-I}, z]*Zeta[3] + 
     8*GG[{I}, z]*Zeta[3] + GG[{1}, z]*((Pi^2*GG[{z^(-1)}, w])/3 - 
       (Pi^2*GG[{-z}, w])/3 - (Pi^2*GG[{z}, w])/3 + 
       8*GG[{-1, 0, -z^(-1)}, w] + 8*GG[{-1, 0, z^(-1)}, w] - 
       8*GG[{-1, 0, -z}, w] - 8*GG[{-1, 0, z}, w] - 
       8*GG[{-1, -z^(-1), 0}, w] - 8*GG[{-1, z^(-1), 0}, w] + 
       8*GG[{-1, -z, 0}, w] + 8*GG[{-1, z, 0}, w] - 
       8*GG[{0, -1, -z^(-1)}, w] - 8*GG[{0, -1, z^(-1)}, w] + 
       8*GG[{0, -1, -z}, w] + 8*GG[{0, -1, z}, w] + 
       24*GG[{0, 0, -z^(-1)}, w] + 24*GG[{0, 0, z^(-1)}, w] - 
       24*GG[{0, 0, -z}, w] - 24*GG[{0, 0, z}, w] - 
       8*GG[{0, -I, -z^(-1)}, w] - 8*GG[{0, -I, z^(-1)}, w] + 
       8*GG[{0, -I, -z}, w] + 8*GG[{0, -I, z}, w] - 
       8*GG[{0, I, -z^(-1)}, w] - 8*GG[{0, I, z^(-1)}, w] + 
       8*GG[{0, I, -z}, w] + 8*GG[{0, I, z}, w] - 8*GG[{0, 1, -z^(-1)}, w] - 
       8*GG[{0, 1, z^(-1)}, w] + 8*GG[{0, 1, -z}, w] + 8*GG[{0, 1, z}, w] - 
       8*GG[{0, -z^(-1), -1}, w] + 24*GG[{0, -z^(-1), 0}, w] - 
       8*GG[{0, -z^(-1), 1}, w] - 8*GG[{0, -z^(-1), -z^(-1)}, w] - 
       24*GG[{0, -z^(-1), z^(-1)}, w] - 16*GG[{0, -z^(-1), -z}, w] - 
       8*GG[{0, z^(-1), -1}, w] + 24*GG[{0, z^(-1), 0}, w] - 
       8*GG[{0, z^(-1), 1}, w] - 24*GG[{0, z^(-1), -z^(-1)}, w] - 
       8*GG[{0, z^(-1), z^(-1)}, w] - 16*GG[{0, z^(-1), z}, w] + 
       8*GG[{0, -z, -1}, w] - 24*GG[{0, -z, 0}, w] + 8*GG[{0, -z, 1}, w] + 
       16*GG[{0, -z, -z^(-1)}, w] + 8*GG[{0, -z, -z}, w] + 
       24*GG[{0, -z, z}, w] + 8*GG[{0, z, -1}, w] - 24*GG[{0, z, 0}, w] + 
       8*GG[{0, z, 1}, w] + 16*GG[{0, z, z^(-1)}, w] + 24*GG[{0, z, -z}, w] + 
       8*GG[{0, z, z}, w] + 8*GG[{1, 0, -z^(-1)}, w] + 
       8*GG[{1, 0, z^(-1)}, w] - 8*GG[{1, 0, -z}, w] - 8*GG[{1, 0, z}, w] - 
       8*GG[{1, -z^(-1), 0}, w] - 8*GG[{1, z^(-1), 0}, w] + 
       8*GG[{1, -z, 0}, w] + 8*GG[{1, z, 0}, w] + 8*GG[{-z^(-1), -1, 0}, w] + 
       8*GG[{-z^(-1), 0, -1}, w] - 24*GG[{-z^(-1), 0, 0}, w] + 
       8*GG[{-z^(-1), 0, 1}, w] - 4*GG[{-z^(-1), 0, -z^(-1)}, w] - 
       4*GG[{-z^(-1), 0, z^(-1)}, w] + 4*GG[{-z^(-1), 0, -z}, w] + 
       4*GG[{-z^(-1), 0, z}, w] + 8*GG[{-z^(-1), -I, 0}, w] + 
       8*GG[{-z^(-1), I, 0}, w] + 8*GG[{-z^(-1), 1, 0}, w] + 
       8*GG[{-z^(-1), -z^(-1), 0}, w] + 8*GG[{-z^(-1), z^(-1), 0}, w] - 
       8*GG[{-z^(-1), -z, 0}, w] - 8*GG[{-z^(-1), z, 0}, w] + 
       8*GG[{z^(-1), -1, 0}, w] + 8*GG[{z^(-1), 0, -1}, w] - 
       24*GG[{z^(-1), 0, 0}, w] + 8*GG[{z^(-1), 0, 1}, w] - 
       4*GG[{z^(-1), 0, -z^(-1)}, w] - 4*GG[{z^(-1), 0, z^(-1)}, w] + 
       4*GG[{z^(-1), 0, -z}, w] + 4*GG[{z^(-1), 0, z}, w] + 
       8*GG[{z^(-1), -I, 0}, w] + 8*GG[{z^(-1), I, 0}, w] + 
       8*GG[{z^(-1), 1, 0}, w] + 8*GG[{z^(-1), -z^(-1), 0}, w] + 
       8*GG[{z^(-1), z^(-1), 0}, w] - 8*GG[{z^(-1), -z, 0}, w] - 
       8*GG[{z^(-1), z, 0}, w] - 8*GG[{-z, -1, 0}, w] - 
       8*GG[{-z, 0, -1}, w] + 24*GG[{-z, 0, 0}, w] - 8*GG[{-z, 0, 1}, w] - 
       4*GG[{-z, 0, -z^(-1)}, w] - 4*GG[{-z, 0, z^(-1)}, w] + 
       4*GG[{-z, 0, -z}, w] + 4*GG[{-z, 0, z}, w] - 8*GG[{-z, -I, 0}, w] - 
       8*GG[{-z, I, 0}, w] - 8*GG[{-z, 1, 0}, w] + 
       8*GG[{-z, -z^(-1), 0}, w] + 8*GG[{-z, z^(-1), 0}, w] - 
       8*GG[{-z, -z, 0}, w] - 8*GG[{-z, z, 0}, w] - 8*GG[{z, -1, 0}, w] - 
       8*GG[{z, 0, -1}, w] + 24*GG[{z, 0, 0}, w] - 8*GG[{z, 0, 1}, w] - 
       4*GG[{z, 0, -z^(-1)}, w] - 4*GG[{z, 0, z^(-1)}, w] + 
       4*GG[{z, 0, -z}, w] + 4*GG[{z, 0, z}, w] - 8*GG[{z, -I, 0}, w] - 
       8*GG[{z, I, 0}, w] - 8*GG[{z, 1, 0}, w] + 8*GG[{z, -z^(-1), 0}, w] + 
       8*GG[{z, z^(-1), 0}, w] - 8*GG[{z, -z, 0}, w] - 8*GG[{z, z, 0}, w] + 
       4*Zeta[3]) + GG[{-1}, z]*((Pi^2*GG[{-z^(-1)}, w])/3 + 
       (Pi^2*GG[{z^(-1)}, w])/3 - (Pi^2*GG[{-z}, w])/3 - 
       (Pi^2*GG[{z}, w])/3 + 8*GG[{-1, 0, -z^(-1)}, w] + 
       8*GG[{-1, 0, z^(-1)}, w] - 8*GG[{-1, 0, -z}, w] - 
       8*GG[{-1, 0, z}, w] - 8*GG[{-1, -z^(-1), 0}, w] - 
       8*GG[{-1, z^(-1), 0}, w] + 8*GG[{-1, -z, 0}, w] + 
       8*GG[{-1, z, 0}, w] - 8*GG[{0, -1, -z^(-1)}, w] - 
       8*GG[{0, -1, z^(-1)}, w] + 8*GG[{0, -1, -z}, w] + 
       8*GG[{0, -1, z}, w] + 24*GG[{0, 0, -z^(-1)}, w] + 
       24*GG[{0, 0, z^(-1)}, w] - 24*GG[{0, 0, -z}, w] - 
       24*GG[{0, 0, z}, w] - 8*GG[{0, -I, -z^(-1)}, w] - 
       8*GG[{0, -I, z^(-1)}, w] + 8*GG[{0, -I, -z}, w] + 
       8*GG[{0, -I, z}, w] - 8*GG[{0, I, -z^(-1)}, w] - 
       8*GG[{0, I, z^(-1)}, w] + 8*GG[{0, I, -z}, w] + 8*GG[{0, I, z}, w] - 
       8*GG[{0, 1, -z^(-1)}, w] - 8*GG[{0, 1, z^(-1)}, w] + 
       8*GG[{0, 1, -z}, w] + 8*GG[{0, 1, z}, w] - 8*GG[{0, -z^(-1), -1}, w] + 
       24*GG[{0, -z^(-1), 0}, w] - 8*GG[{0, -z^(-1), 1}, w] - 
       8*GG[{0, -z^(-1), -z^(-1)}, w] - 24*GG[{0, -z^(-1), z^(-1)}, w] - 
       16*GG[{0, -z^(-1), -z}, w] - 8*GG[{0, z^(-1), -1}, w] + 
       24*GG[{0, z^(-1), 0}, w] - 8*GG[{0, z^(-1), 1}, w] - 
       24*GG[{0, z^(-1), -z^(-1)}, w] - 8*GG[{0, z^(-1), z^(-1)}, w] - 
       16*GG[{0, z^(-1), z}, w] + 8*GG[{0, -z, -1}, w] - 
       24*GG[{0, -z, 0}, w] + 8*GG[{0, -z, 1}, w] + 
       16*GG[{0, -z, -z^(-1)}, w] + 8*GG[{0, -z, -z}, w] + 
       24*GG[{0, -z, z}, w] + 8*GG[{0, z, -1}, w] - 24*GG[{0, z, 0}, w] + 
       8*GG[{0, z, 1}, w] + 16*GG[{0, z, z^(-1)}, w] + 24*GG[{0, z, -z}, w] + 
       8*GG[{0, z, z}, w] + 8*GG[{1, 0, -z^(-1)}, w] + 
       8*GG[{1, 0, z^(-1)}, w] - 8*GG[{1, 0, -z}, w] - 8*GG[{1, 0, z}, w] - 
       8*GG[{1, -z^(-1), 0}, w] - 8*GG[{1, z^(-1), 0}, w] + 
       8*GG[{1, -z, 0}, w] + 8*GG[{1, z, 0}, w] + 8*GG[{-z^(-1), -1, 0}, w] + 
       8*GG[{-z^(-1), 0, -1}, w] - 24*GG[{-z^(-1), 0, 0}, w] + 
       8*GG[{-z^(-1), 0, 1}, w] - 4*GG[{-z^(-1), 0, -z^(-1)}, w] - 
       4*GG[{-z^(-1), 0, z^(-1)}, w] + 4*GG[{-z^(-1), 0, -z}, w] + 
       4*GG[{-z^(-1), 0, z}, w] + 8*GG[{-z^(-1), -I, 0}, w] + 
       8*GG[{-z^(-1), I, 0}, w] + 8*GG[{-z^(-1), 1, 0}, w] + 
       8*GG[{-z^(-1), -z^(-1), 0}, w] + 8*GG[{-z^(-1), z^(-1), 0}, w] - 
       8*GG[{-z^(-1), -z, 0}, w] - 8*GG[{-z^(-1), z, 0}, w] + 
       8*GG[{z^(-1), -1, 0}, w] + 8*GG[{z^(-1), 0, -1}, w] - 
       24*GG[{z^(-1), 0, 0}, w] + 8*GG[{z^(-1), 0, 1}, w] - 
       4*GG[{z^(-1), 0, -z^(-1)}, w] - 4*GG[{z^(-1), 0, z^(-1)}, w] + 
       4*GG[{z^(-1), 0, -z}, w] + 4*GG[{z^(-1), 0, z}, w] + 
       8*GG[{z^(-1), -I, 0}, w] + 8*GG[{z^(-1), I, 0}, w] + 
       8*GG[{z^(-1), 1, 0}, w] + 8*GG[{z^(-1), -z^(-1), 0}, w] + 
       8*GG[{z^(-1), z^(-1), 0}, w] - 8*GG[{z^(-1), -z, 0}, w] - 
       8*GG[{z^(-1), z, 0}, w] - 8*GG[{-z, -1, 0}, w] - 
       8*GG[{-z, 0, -1}, w] + 24*GG[{-z, 0, 0}, w] - 8*GG[{-z, 0, 1}, w] - 
       4*GG[{-z, 0, -z^(-1)}, w] - 4*GG[{-z, 0, z^(-1)}, w] + 
       4*GG[{-z, 0, -z}, w] + 4*GG[{-z, 0, z}, w] - 8*GG[{-z, -I, 0}, w] - 
       8*GG[{-z, I, 0}, w] - 8*GG[{-z, 1, 0}, w] + 
       8*GG[{-z, -z^(-1), 0}, w] + 8*GG[{-z, z^(-1), 0}, w] - 
       8*GG[{-z, -z, 0}, w] - 8*GG[{-z, z, 0}, w] - 8*GG[{z, -1, 0}, w] - 
       8*GG[{z, 0, -1}, w] + 24*GG[{z, 0, 0}, w] - 8*GG[{z, 0, 1}, w] - 
       4*GG[{z, 0, -z^(-1)}, w] - 4*GG[{z, 0, z^(-1)}, w] + 
       4*GG[{z, 0, -z}, w] + 4*GG[{z, 0, z}, w] - 8*GG[{z, -I, 0}, w] - 
       8*GG[{z, I, 0}, w] - 8*GG[{z, 1, 0}, w] + 8*GG[{z, -z^(-1), 0}, w] + 
       8*GG[{z, z^(-1), 0}, w] - 8*GG[{z, -z, 0}, w] - 8*GG[{z, z, 0}, w] + 
       4*Zeta[3]) + GG[{-1}, w]*(-32*GG[{0, -1, -1}, z] + 
       32*GG[{0, -1, 0}, z] - 32*GG[{0, -1, 1}, z] + 32*GG[{0, 0, -1}, z] - 
       32*GG[{0, 0, 0}, z] + 32*GG[{0, 0, 1}, z] - 32*GG[{0, 1, -1}, z] + 
       32*GG[{0, 1, 0}, z] - 32*GG[{0, 1, 1}, z] + 8*Zeta[3]) + 
     GG[{1}, w]*(-32*GG[{0, -1, -1}, z] + 32*GG[{0, -1, 0}, z] - 
       32*GG[{0, -1, 1}, z] + 32*GG[{0, 0, -1}, z] - 32*GG[{0, 0, 0}, z] + 
       32*GG[{0, 0, 1}, z] - 32*GG[{0, 1, -1}, z] + 32*GG[{0, 1, 0}, z] - 
       32*GG[{0, 1, 1}, z] + 8*Zeta[3]) + 
     GG[{0}, w]*((-26*Pi^2*GG[{0}, z])/3 + (8*Pi^2*GG[{-I}, z])/3 + 
       (8*Pi^2*GG[{I}, z])/3 - 80*GG[{0, -1, -1}, z] + 80*GG[{0, -1, 0}, z] - 
       80*GG[{0, -1, 1}, z] + 96*GG[{0, 0, -1}, z] - 96*GG[{0, 0, 0}, z] + 
       96*GG[{0, 0, 1}, z] - 80*GG[{0, 1, -1}, z] + 80*GG[{0, 1, 0}, z] - 
       80*GG[{0, 1, 1}, z] - 16*GG[{-I, 0, -1}, z] + 16*GG[{-I, 0, 0}, z] - 
       16*GG[{-I, 0, 1}, z] - 16*GG[{I, 0, -1}, z] + 16*GG[{I, 0, 0}, z] - 
       16*GG[{I, 0, 1}, z] + 26*Zeta[3])), 
 MI["fam1", 15] -> -(ep*GG[{0}, w]) + 
   ep^2*(-Pi^2/4 + (-GG[{-1}, z] - GG[{1}, z])*GG[{-z^(-1)}, w] + 
     GG[{0}, z]*(GG[{-z^(-1)}, w] + GG[{z^(-1)}, w] - GG[{-z}, w] - 
       GG[{z}, w]) + GG[{-1}, z]*(-GG[{z^(-1)}, w] + GG[{-z}, w] + 
       GG[{z}, w]) + GG[{1}, z]*(-GG[{z^(-1)}, w] + GG[{-z}, w] + 
       GG[{z}, w]) + 2*GG[{-1, 0}, w] + 2*GG[{0, -1}, z] - 12*GG[{0, 0}, w] - 
     2*GG[{0, 0}, z] + 2*GG[{0, 1}, z] + 6*GG[{-I, 0}, w] + 6*GG[{I, 0}, w] + 
     2*GG[{1, 0}, w] + GG[{-z^(-1), -1}, w] - GG[{-z^(-1), 0}, w] + 
     GG[{-z^(-1), 1}, w] + GG[{z^(-1), -1}, w] - GG[{z^(-1), 0}, w] + 
     GG[{z^(-1), 1}, w] - GG[{-z, -1}, w] + GG[{-z, 0}, w] - GG[{-z, 1}, w] - 
     GG[{z, -1}, w] + GG[{z, 0}, w] - GG[{z, 1}, w] + 
     2*GG[{0}, w]*Log[mb^2/mu^2]) + ep^3*((-2*Pi^2*GG[{-I}, z])/3 - 
     (2*Pi^2*GG[{I}, z])/3 + GG[{-I}, w]*((3*Pi^2)/2 - 12*GG[{0, -1}, z] + 
       12*GG[{0, 0}, z] - 12*GG[{0, 1}, z]) + 
     GG[{I}, w]*((3*Pi^2)/2 - 12*GG[{0, -1}, z] + 12*GG[{0, 0}, z] - 
       12*GG[{0, 1}, z]) + GG[{-1}, w]*(Pi^2/2 - 4*GG[{0, -1}, z] + 
       4*GG[{0, 0}, z] - 4*GG[{0, 1}, z]) + 
     GG[{1}, w]*(Pi^2/2 - 4*GG[{0, -1}, z] + 4*GG[{0, 0}, z] - 
       4*GG[{0, 1}, z]) + GG[{0}, w]*(-3*Pi^2 + 24*GG[{0, -1}, z] - 
       24*GG[{0, 0}, z] + 24*GG[{0, 1}, z]) + GG[{z^(-1)}, w]*
      ((-4*Pi^2)/3 - 8*GG[{-1, -1}, z] + 8*GG[{-1, 0}, z] - 
       8*GG[{-1, 1}, z] + 4*GG[{0, -1}, z] - 4*GG[{0, 0}, z] + 
       4*GG[{0, 1}, z] - 8*GG[{1, -1}, z] + 8*GG[{1, 0}, z] - 
       8*GG[{1, 1}, z]) + GG[{-z^(-1)}, w]*((5*Pi^2)/3 - 8*GG[{-1, -1}, z] + 
       8*GG[{-1, 0}, z] - 8*GG[{-1, 1}, z] + 4*GG[{0, -1}, z] - 
       4*GG[{0, 0}, z] + 4*GG[{0, 1}, z] - 8*GG[{1, -1}, z] + 
       8*GG[{1, 0}, z] - 8*GG[{1, 1}, z]) + 
     GG[{-z}, w]*((-2*Pi^2)/3 + 8*GG[{-1, -1}, z] - 8*GG[{-1, 0}, z] + 
       8*GG[{-1, 1}, z] - 4*GG[{0, -1}, z] + 4*GG[{0, 0}, z] - 
       4*GG[{0, 1}, z] + 8*GG[{1, -1}, z] - 8*GG[{1, 0}, z] + 
       8*GG[{1, 1}, z]) + GG[{z}, w]*(Pi^2/3 + 8*GG[{-1, -1}, z] - 
       8*GG[{-1, 0}, z] + 8*GG[{-1, 1}, z] - 4*GG[{0, -1}, z] + 
       4*GG[{0, 0}, z] - 4*GG[{0, 1}, z] + 8*GG[{1, -1}, z] - 
       8*GG[{1, 0}, z] + 8*GG[{1, 1}, z]) + 
     GG[{-1}, z]*(2*GG[{-1, -z^(-1)}, w] + 2*GG[{-1, z^(-1)}, w] - 
       2*GG[{-1, -z}, w] - 2*GG[{-1, z}, w] - 12*GG[{0, -z^(-1)}, w] - 
       12*GG[{0, z^(-1)}, w] + 12*GG[{0, -z}, w] + 12*GG[{0, z}, w] + 
       6*GG[{-I, -z^(-1)}, w] + 6*GG[{-I, z^(-1)}, w] - 6*GG[{-I, -z}, w] - 
       6*GG[{-I, z}, w] + 6*GG[{I, -z^(-1)}, w] + 6*GG[{I, z^(-1)}, w] - 
       6*GG[{I, -z}, w] - 6*GG[{I, z}, w] + 2*GG[{1, -z^(-1)}, w] + 
       2*GG[{1, z^(-1)}, w] - 2*GG[{1, -z}, w] - 2*GG[{1, z}, w] + 
       2*GG[{-z^(-1), -1}, w] - 12*GG[{-z^(-1), 0}, w] + 
       2*GG[{-z^(-1), 1}, w] + 2*GG[{-z^(-1), -z^(-1)}, w] + 
       8*GG[{-z^(-1), z^(-1)}, w] + 4*GG[{-z^(-1), -z}, w] - 
       2*GG[{-z^(-1), z}, w] + 2*GG[{z^(-1), -1}, w] - 
       12*GG[{z^(-1), 0}, w] + 2*GG[{z^(-1), 1}, w] + 
       8*GG[{z^(-1), -z^(-1)}, w] + 2*GG[{z^(-1), z^(-1)}, w] - 
       2*GG[{z^(-1), -z}, w] + 4*GG[{z^(-1), z}, w] - 2*GG[{-z, -1}, w] + 
       12*GG[{-z, 0}, w] - 2*GG[{-z, 1}, w] - 4*GG[{-z, -z^(-1)}, w] - 
       6*GG[{-z, z^(-1)}, w] - 2*GG[{-z, -z}, w] - 2*GG[{z, -1}, w] + 
       12*GG[{z, 0}, w] - 2*GG[{z, 1}, w] - 6*GG[{z, -z^(-1)}, w] - 
       4*GG[{z, z^(-1)}, w] - 2*GG[{z, z}, w]) + 
     GG[{1}, z]*(2*GG[{-1, -z^(-1)}, w] + 2*GG[{-1, z^(-1)}, w] - 
       2*GG[{-1, -z}, w] - 2*GG[{-1, z}, w] - 12*GG[{0, -z^(-1)}, w] - 
       12*GG[{0, z^(-1)}, w] + 12*GG[{0, -z}, w] + 12*GG[{0, z}, w] + 
       6*GG[{-I, -z^(-1)}, w] + 6*GG[{-I, z^(-1)}, w] - 6*GG[{-I, -z}, w] - 
       6*GG[{-I, z}, w] + 6*GG[{I, -z^(-1)}, w] + 6*GG[{I, z^(-1)}, w] - 
       6*GG[{I, -z}, w] - 6*GG[{I, z}, w] + 2*GG[{1, -z^(-1)}, w] + 
       2*GG[{1, z^(-1)}, w] - 2*GG[{1, -z}, w] - 2*GG[{1, z}, w] + 
       2*GG[{-z^(-1), -1}, w] - 12*GG[{-z^(-1), 0}, w] + 
       2*GG[{-z^(-1), 1}, w] + 2*GG[{-z^(-1), -z^(-1)}, w] + 
       8*GG[{-z^(-1), z^(-1)}, w] + 4*GG[{-z^(-1), -z}, w] - 
       2*GG[{-z^(-1), z}, w] + 2*GG[{z^(-1), -1}, w] - 
       12*GG[{z^(-1), 0}, w] + 2*GG[{z^(-1), 1}, w] + 
       8*GG[{z^(-1), -z^(-1)}, w] + 2*GG[{z^(-1), z^(-1)}, w] - 
       2*GG[{z^(-1), -z}, w] + 4*GG[{z^(-1), z}, w] - 2*GG[{-z, -1}, w] + 
       12*GG[{-z, 0}, w] - 2*GG[{-z, 1}, w] - 4*GG[{-z, -z^(-1)}, w] - 
       6*GG[{-z, z^(-1)}, w] - 2*GG[{-z, -z}, w] - 2*GG[{z, -1}, w] + 
       12*GG[{z, 0}, w] - 2*GG[{z, 1}, w] - 6*GG[{z, -z^(-1)}, w] - 
       4*GG[{z, z^(-1)}, w] - 2*GG[{z, z}, w]) + 
     GG[{0}, z]*(Pi^2/2 - 2*GG[{-1, -z^(-1)}, w] - 2*GG[{-1, z^(-1)}, w] + 
       2*GG[{-1, -z}, w] + 2*GG[{-1, z}, w] + 12*GG[{0, -z^(-1)}, w] + 
       12*GG[{0, z^(-1)}, w] - 12*GG[{0, -z}, w] - 12*GG[{0, z}, w] - 
       6*GG[{-I, -z^(-1)}, w] - 6*GG[{-I, z^(-1)}, w] + 6*GG[{-I, -z}, w] + 
       6*GG[{-I, z}, w] - 6*GG[{I, -z^(-1)}, w] - 6*GG[{I, z^(-1)}, w] + 
       6*GG[{I, -z}, w] + 6*GG[{I, z}, w] - 2*GG[{1, -z^(-1)}, w] - 
       2*GG[{1, z^(-1)}, w] + 2*GG[{1, -z}, w] + 2*GG[{1, z}, w] - 
       2*GG[{-z^(-1), -1}, w] + 12*GG[{-z^(-1), 0}, w] - 
       2*GG[{-z^(-1), 1}, w] - 2*GG[{-z^(-1), -z^(-1)}, w] - 
       8*GG[{-z^(-1), z^(-1)}, w] - 4*GG[{-z^(-1), -z}, w] + 
       2*GG[{-z^(-1), z}, w] - 2*GG[{z^(-1), -1}, w] + 
       12*GG[{z^(-1), 0}, w] - 2*GG[{z^(-1), 1}, w] - 
       8*GG[{z^(-1), -z^(-1)}, w] - 2*GG[{z^(-1), z^(-1)}, w] + 
       2*GG[{z^(-1), -z}, w] - 4*GG[{z^(-1), z}, w] + 2*GG[{-z, -1}, w] - 
       12*GG[{-z, 0}, w] + 2*GG[{-z, 1}, w] + 4*GG[{-z, -z^(-1)}, w] + 
       6*GG[{-z, z^(-1)}, w] + 2*GG[{-z, -z}, w] + 2*GG[{z, -1}, w] - 
       12*GG[{z, 0}, w] + 2*GG[{z, 1}, w] + 6*GG[{z, -z^(-1)}, w] + 
       4*GG[{z, z^(-1)}, w] + 2*GG[{z, z}, w]) - 4*GG[{-1, -1, 0}, w] + 
     24*GG[{-1, 0, 0}, w] - 12*GG[{-1, -I, 0}, w] - 12*GG[{-1, I, 0}, w] - 
     4*GG[{-1, 1, 0}, w] - 2*GG[{-1, -z^(-1), -1}, w] + 
     2*GG[{-1, -z^(-1), 0}, w] - 2*GG[{-1, -z^(-1), 1}, w] - 
     2*GG[{-1, z^(-1), -1}, w] + 2*GG[{-1, z^(-1), 0}, w] - 
     2*GG[{-1, z^(-1), 1}, w] + 2*GG[{-1, -z, -1}, w] - 
     2*GG[{-1, -z, 0}, w] + 2*GG[{-1, -z, 1}, w] + 2*GG[{-1, z, -1}, w] - 
     2*GG[{-1, z, 0}, w] + 2*GG[{-1, z, 1}, w] + 16*GG[{0, -1, -1}, z] + 
     16*GG[{0, -1, 0}, w] - 16*GG[{0, -1, 0}, z] + 16*GG[{0, -1, 1}, z] - 
     12*GG[{0, 0, -1}, z] - 64*GG[{0, 0, 0}, w] + 12*GG[{0, 0, 0}, z] - 
     12*GG[{0, 0, 1}, z] + 56*GG[{0, -I, 0}, w] + 56*GG[{0, I, 0}, w] + 
     16*GG[{0, 1, -1}, z] + 16*GG[{0, 1, 0}, w] - 16*GG[{0, 1, 0}, z] + 
     16*GG[{0, 1, 1}, z] + 12*GG[{0, -z^(-1), -1}, w] - 
     12*GG[{0, -z^(-1), 0}, w] + 12*GG[{0, -z^(-1), 1}, w] + 
     12*GG[{0, z^(-1), -1}, w] - 12*GG[{0, z^(-1), 0}, w] + 
     12*GG[{0, z^(-1), 1}, w] - 12*GG[{0, -z, -1}, w] + 
     12*GG[{0, -z, 0}, w] - 12*GG[{0, -z, 1}, w] - 12*GG[{0, z, -1}, w] + 
     12*GG[{0, z, 0}, w] - 12*GG[{0, z, 1}, w] - 12*GG[{-I, -1, 0}, w] + 
     4*GG[{-I, 0, -1}, z] + 48*GG[{-I, 0, 0}, w] - 4*GG[{-I, 0, 0}, z] + 
     4*GG[{-I, 0, 1}, z] - 36*GG[{-I, -I, 0}, w] - 36*GG[{-I, I, 0}, w] - 
     12*GG[{-I, 1, 0}, w] - 6*GG[{-I, -z^(-1), -1}, w] + 
     6*GG[{-I, -z^(-1), 0}, w] - 6*GG[{-I, -z^(-1), 1}, w] - 
     6*GG[{-I, z^(-1), -1}, w] + 6*GG[{-I, z^(-1), 0}, w] - 
     6*GG[{-I, z^(-1), 1}, w] + 6*GG[{-I, -z, -1}, w] - 
     6*GG[{-I, -z, 0}, w] + 6*GG[{-I, -z, 1}, w] + 6*GG[{-I, z, -1}, w] - 
     6*GG[{-I, z, 0}, w] + 6*GG[{-I, z, 1}, w] - 12*GG[{I, -1, 0}, w] + 
     4*GG[{I, 0, -1}, z] + 48*GG[{I, 0, 0}, w] - 4*GG[{I, 0, 0}, z] + 
     4*GG[{I, 0, 1}, z] - 36*GG[{I, -I, 0}, w] - 36*GG[{I, I, 0}, w] - 
     12*GG[{I, 1, 0}, w] - 6*GG[{I, -z^(-1), -1}, w] + 
     6*GG[{I, -z^(-1), 0}, w] - 6*GG[{I, -z^(-1), 1}, w] - 
     6*GG[{I, z^(-1), -1}, w] + 6*GG[{I, z^(-1), 0}, w] - 
     6*GG[{I, z^(-1), 1}, w] + 6*GG[{I, -z, -1}, w] - 6*GG[{I, -z, 0}, w] + 
     6*GG[{I, -z, 1}, w] + 6*GG[{I, z, -1}, w] - 6*GG[{I, z, 0}, w] + 
     6*GG[{I, z, 1}, w] - 4*GG[{1, -1, 0}, w] + 24*GG[{1, 0, 0}, w] - 
     12*GG[{1, -I, 0}, w] - 12*GG[{1, I, 0}, w] - 4*GG[{1, 1, 0}, w] - 
     2*GG[{1, -z^(-1), -1}, w] + 2*GG[{1, -z^(-1), 0}, w] - 
     2*GG[{1, -z^(-1), 1}, w] - 2*GG[{1, z^(-1), -1}, w] + 
     2*GG[{1, z^(-1), 0}, w] - 2*GG[{1, z^(-1), 1}, w] + 
     2*GG[{1, -z, -1}, w] - 2*GG[{1, -z, 0}, w] + 2*GG[{1, -z, 1}, w] + 
     2*GG[{1, z, -1}, w] - 2*GG[{1, z, 0}, w] + 2*GG[{1, z, 1}, w] - 
     2*GG[{-z^(-1), -1, -1}, w] + 6*GG[{-z^(-1), -1, 0}, w] - 
     2*GG[{-z^(-1), -1, 1}, w] + 12*GG[{-z^(-1), 0, -1}, w] - 
     12*GG[{-z^(-1), 0, 0}, w] + 12*GG[{-z^(-1), 0, 1}, w] - 
     2*GG[{-z^(-1), 1, -1}, w] + 6*GG[{-z^(-1), 1, 0}, w] - 
     2*GG[{-z^(-1), 1, 1}, w] - 2*GG[{-z^(-1), -z^(-1), -1}, w] + 
     2*GG[{-z^(-1), -z^(-1), 0}, w] - 2*GG[{-z^(-1), -z^(-1), 1}, w] - 
     8*GG[{-z^(-1), z^(-1), -1}, w] + 8*GG[{-z^(-1), z^(-1), 0}, w] - 
     8*GG[{-z^(-1), z^(-1), 1}, w] - 4*GG[{-z^(-1), -z, -1}, w] + 
     4*GG[{-z^(-1), -z, 0}, w] - 4*GG[{-z^(-1), -z, 1}, w] + 
     2*GG[{-z^(-1), z, -1}, w] - 2*GG[{-z^(-1), z, 0}, w] + 
     2*GG[{-z^(-1), z, 1}, w] - 2*GG[{z^(-1), -1, -1}, w] + 
     6*GG[{z^(-1), -1, 0}, w] - 2*GG[{z^(-1), -1, 1}, w] + 
     12*GG[{z^(-1), 0, -1}, w] - 12*GG[{z^(-1), 0, 0}, w] + 
     12*GG[{z^(-1), 0, 1}, w] - 2*GG[{z^(-1), 1, -1}, w] + 
     6*GG[{z^(-1), 1, 0}, w] - 2*GG[{z^(-1), 1, 1}, w] - 
     8*GG[{z^(-1), -z^(-1), -1}, w] + 8*GG[{z^(-1), -z^(-1), 0}, w] - 
     8*GG[{z^(-1), -z^(-1), 1}, w] - 2*GG[{z^(-1), z^(-1), -1}, w] + 
     2*GG[{z^(-1), z^(-1), 0}, w] - 2*GG[{z^(-1), z^(-1), 1}, w] + 
     2*GG[{z^(-1), -z, -1}, w] - 2*GG[{z^(-1), -z, 0}, w] + 
     2*GG[{z^(-1), -z, 1}, w] - 4*GG[{z^(-1), z, -1}, w] + 
     4*GG[{z^(-1), z, 0}, w] - 4*GG[{z^(-1), z, 1}, w] + 
     2*GG[{-z, -1, -1}, w] - 6*GG[{-z, -1, 0}, w] + 2*GG[{-z, -1, 1}, w] - 
     12*GG[{-z, 0, -1}, w] + 20*GG[{-z, 0, 0}, w] - 12*GG[{-z, 0, 1}, w] + 
     2*GG[{-z, 1, -1}, w] - 6*GG[{-z, 1, 0}, w] + 2*GG[{-z, 1, 1}, w] + 
     4*GG[{-z, -z^(-1), -1}, w] - 4*GG[{-z, -z^(-1), 0}, w] + 
     4*GG[{-z, -z^(-1), 1}, w] + 6*GG[{-z, z^(-1), -1}, w] - 
     6*GG[{-z, z^(-1), 0}, w] + 6*GG[{-z, z^(-1), 1}, w] + 
     2*GG[{-z, -z, -1}, w] - 2*GG[{-z, -z, 0}, w] + 2*GG[{-z, -z, 1}, w] + 
     2*GG[{z, -1, -1}, w] - 6*GG[{z, -1, 0}, w] + 2*GG[{z, -1, 1}, w] - 
     12*GG[{z, 0, -1}, w] + 20*GG[{z, 0, 0}, w] - 12*GG[{z, 0, 1}, w] + 
     2*GG[{z, 1, -1}, w] - 6*GG[{z, 1, 0}, w] + 2*GG[{z, 1, 1}, w] + 
     6*GG[{z, -z^(-1), -1}, w] - 6*GG[{z, -z^(-1), 0}, w] + 
     6*GG[{z, -z^(-1), 1}, w] + 4*GG[{z, z^(-1), -1}, w] - 
     4*GG[{z, z^(-1), 0}, w] + 4*GG[{z, z^(-1), 1}, w] + 
     2*GG[{z, z, -1}, w] - 2*GG[{z, z, 0}, w] + 2*GG[{z, z, 1}, w] + 
     (Pi^2/2 + (2*GG[{-1}, z] + 2*GG[{1}, z])*GG[{-z^(-1)}, w] + 
       GG[{-1}, z]*(2*GG[{z^(-1)}, w] - 2*GG[{-z}, w] - 2*GG[{z}, w]) + 
       GG[{1}, z]*(2*GG[{z^(-1)}, w] - 2*GG[{-z}, w] - 2*GG[{z}, w]) + 
       GG[{0}, z]*(-2*GG[{-z^(-1)}, w] - 2*GG[{z^(-1)}, w] + 2*GG[{-z}, w] + 
         2*GG[{z}, w]) - 4*GG[{-1, 0}, w] - 4*GG[{0, -1}, z] + 
       24*GG[{0, 0}, w] + 4*GG[{0, 0}, z] - 4*GG[{0, 1}, z] - 
       12*GG[{-I, 0}, w] - 12*GG[{I, 0}, w] - 4*GG[{1, 0}, w] - 
       2*GG[{-z^(-1), -1}, w] + 2*GG[{-z^(-1), 0}, w] - 
       2*GG[{-z^(-1), 1}, w] - 2*GG[{z^(-1), -1}, w] + 2*GG[{z^(-1), 0}, w] - 
       2*GG[{z^(-1), 1}, w] + 2*GG[{-z, -1}, w] - 2*GG[{-z, 0}, w] + 
       2*GG[{-z, 1}, w] + 2*GG[{z, -1}, w] - 2*GG[{z, 0}, w] + 
       2*GG[{z, 1}, w])*Log[mb^2/mu^2] - 2*GG[{0}, w]*Log[mb^2/mu^2]^2 + 
     9*Zeta[3]) + ep^4*((-73*Pi^4)/720 + GG[{-1}, 1]*
      (12*Pi^2*GG[{z^(-1)}, w] + 4*Pi^2*GG[{-z}, w] - 4*Pi^2*GG[{z}, w]) - 
     (4*Pi^2*GG[{0, -I}, z])/3 - (4*Pi^2*GG[{0, I}, z])/3 + 
     GG[{0, -I}, w]*(14*Pi^2 - 112*GG[{0, 1}, z]) + 
     GG[{0, I}, w]*(14*Pi^2 - 112*GG[{0, 1}, z]) + 
     GG[{0, 1}, w]*((20*Pi^2)/3 - 48*GG[{0, 1}, z]) + 
     GG[{-1, 0}, w]*(6*Pi^2 - 48*GG[{0, -1}, z] + 48*GG[{0, 0}, z] - 
       48*GG[{0, 1}, z]) + GG[{0, -1}, w]*((20*Pi^2)/3 - 48*GG[{0, -1}, z] + 
       48*GG[{0, 0}, z] - 48*GG[{0, 1}, z]) + GG[{-1, -1}, w]*
      (-Pi^2 + 8*GG[{0, -1}, z] - 8*GG[{0, 0}, z] + 8*GG[{0, 1}, z]) + 
     GG[{-1, 1}, w]*(-Pi^2 + 8*GG[{0, -1}, z] - 8*GG[{0, 0}, z] + 
       8*GG[{0, 1}, z]) + GG[{-1, -I}, w]*(-3*Pi^2 + 24*GG[{0, -1}, z] - 
       24*GG[{0, 0}, z] + 24*GG[{0, 1}, z]) + GG[{-1, I}, w]*
      (-3*Pi^2 + 24*GG[{0, -1}, z] - 24*GG[{0, 0}, z] + 24*GG[{0, 1}, z]) + 
     GG[{0, 0}, w]*(-16*Pi^2 - 128*GG[{0, 0}, z] + 128*GG[{0, 1}, z]) - 
     3*Pi^2*GG[{-I, -1}, w] + 12*Pi^2*GG[{-I, 0}, w] + 
     (11*Pi^2*GG[{-I, 0}, z])/3 - 9*Pi^2*GG[{-I, -I}, w] - 
     (4*Pi^2*GG[{-I, -I}, z])/3 - 9*Pi^2*GG[{-I, I}, w] - 
     (4*Pi^2*GG[{-I, I}, z])/3 - 3*Pi^2*GG[{-I, 1}, w] - 
     3*Pi^2*GG[{I, -1}, w] + 12*Pi^2*GG[{I, 0}, w] + 
     (11*Pi^2*GG[{I, 0}, z])/3 - 9*Pi^2*GG[{I, -I}, w] - 
     (4*Pi^2*GG[{I, -I}, z])/3 - 9*Pi^2*GG[{I, I}, w] - 
     (4*Pi^2*GG[{I, I}, z])/3 - 3*Pi^2*GG[{I, 1}, w] - Pi^2*GG[{1, -1}, w] + 
     6*Pi^2*GG[{1, 0}, w] - 3*Pi^2*GG[{1, -I}, w] - 3*Pi^2*GG[{1, I}, w] - 
     Pi^2*GG[{1, 1}, w] + GG[{0, z^(-1)}, w]*(-14*Pi^2 - 96*GG[{1, -1}, z] + 
       96*GG[{1, 0}, z] - 96*GG[{1, 1}, z]) + GG[{0, -z^(-1)}, w]*
      (10*Pi^2 - 96*GG[{1, -1}, z] + 96*GG[{1, 0}, z] - 96*GG[{1, 1}, z]) + 
     GG[{-I, z}, w]*(-48*GG[{1, -1}, z] + 48*GG[{1, 0}, z] - 
       48*GG[{1, 1}, z]) + GG[{I, z}, w]*(-48*GG[{1, -1}, z] + 
       48*GG[{1, 0}, z] - 48*GG[{1, 1}, z]) + GG[{-I, -z}, w]*
      (-6*Pi^2 - 48*GG[{1, -1}, z] + 48*GG[{1, 0}, z] - 48*GG[{1, 1}, z]) + 
     GG[{I, -z}, w]*(-6*Pi^2 - 48*GG[{1, -1}, z] + 48*GG[{1, 0}, z] - 
       48*GG[{1, 1}, z]) + GG[{-1, z}, w]*((-2*Pi^2)/3 + 8*GG[{0, -1}, z] - 
       8*GG[{0, 0}, z] + 8*GG[{0, 1}, z] - 16*GG[{1, -1}, z] + 
       16*GG[{1, 0}, z] - 16*GG[{1, 1}, z]) + GG[{-1, -z}, w]*
      ((4*Pi^2)/3 + 8*GG[{0, -1}, z] - 8*GG[{0, 0}, z] + 8*GG[{0, 1}, z] - 
       16*GG[{1, -1}, z] + 16*GG[{1, 0}, z] - 16*GG[{1, 1}, z]) + 
     GG[{-1, -z^(-1)}, w]*((-10*Pi^2)/3 - 8*GG[{0, -1}, z] + 
       8*GG[{0, 0}, z] - 8*GG[{0, 1}, z] + 16*GG[{1, -1}, z] - 
       16*GG[{1, 0}, z] + 16*GG[{1, 1}, z]) + GG[{-1, z^(-1)}, w]*
      ((8*Pi^2)/3 - 8*GG[{0, -1}, z] + 8*GG[{0, 0}, z] - 8*GG[{0, 1}, z] + 
       16*GG[{1, -1}, z] - 16*GG[{1, 0}, z] + 16*GG[{1, 1}, z]) + 
     GG[{-I, -z^(-1)}, w]*(48*GG[{1, -1}, z] - 48*GG[{1, 0}, z] + 
       48*GG[{1, 1}, z]) + GG[{I, -z^(-1)}, w]*(48*GG[{1, -1}, z] - 
       48*GG[{1, 0}, z] + 48*GG[{1, 1}, z]) + GG[{-I, z^(-1)}, w]*
      (6*Pi^2 + 48*GG[{1, -1}, z] - 48*GG[{1, 0}, z] + 48*GG[{1, 1}, z]) + 
     GG[{I, z^(-1)}, w]*(6*Pi^2 + 48*GG[{1, -1}, z] - 48*GG[{1, 0}, z] + 
       48*GG[{1, 1}, z]) + GG[{0, z}, w]*((2*Pi^2)/3 + 96*GG[{1, -1}, z] - 
       96*GG[{1, 0}, z] + 96*GG[{1, 1}, z]) + GG[{0, -z}, w]*
      ((26*Pi^2)/3 + 96*GG[{1, -1}, z] - 96*GG[{1, 0}, z] + 
       96*GG[{1, 1}, z]) - (10*Pi^2*GG[{1, -z^(-1)}, w])/3 + 
     (8*Pi^2*GG[{1, z^(-1)}, w])/3 + (4*Pi^2*GG[{1, -z}, w])/3 - 
     (2*Pi^2*GG[{1, z}, w])/3 - (17*Pi^2*GG[{-z^(-1), -1}, w])/3 + 
     (2*Pi^2*GG[{-z^(-1), 0}, w])/3 - (4*Pi^2*GG[{-z^(-1), -I}, w])/3 - 
     (4*Pi^2*GG[{-z^(-1), I}, w])/3 - (17*Pi^2*GG[{-z^(-1), 1}, w])/3 - 
     (10*Pi^2*GG[{-z^(-1), -z^(-1)}, w])/3 + 
     (26*Pi^2*GG[{-z^(-1), z^(-1)}, w])/3 + 4*Pi^2*GG[{-z^(-1), -z}, w] + 
     (Pi^2*GG[{z^(-1), -1}, w])/3 + (2*Pi^2*GG[{z^(-1), 0}, w])/3 - 
     (4*Pi^2*GG[{z^(-1), -I}, w])/3 - (4*Pi^2*GG[{z^(-1), I}, w])/3 + 
     (Pi^2*GG[{z^(-1), 1}, w])/3 - (10*Pi^2*GG[{z^(-1), -z^(-1)}, w])/3 + 
     (8*Pi^2*GG[{z^(-1), z^(-1)}, w])/3 - 2*Pi^2*GG[{z^(-1), -z}, w] + 
     (11*Pi^2*GG[{-z, -1}, w])/3 - 4*Pi^2*GG[{-z, 0}, w] + 
     (4*Pi^2*GG[{-z, -I}, w])/3 + (4*Pi^2*GG[{-z, I}, w])/3 + 
     (11*Pi^2*GG[{-z, 1}, w])/3 - 6*Pi^2*GG[{-z, z^(-1)}, w] + 
     (4*Pi^2*GG[{-z, -z}, w])/3 - (2*Pi^2*GG[{-z, z}, w])/3 + 
     (5*Pi^2*GG[{z, -1}, w])/3 - 4*Pi^2*GG[{z, 0}, w] + 
     (4*Pi^2*GG[{z, -I}, w])/3 + (4*Pi^2*GG[{z, I}, w])/3 + 
     (5*Pi^2*GG[{z, 1}, w])/3 - 4*Pi^2*GG[{z, z^(-1)}, w] + 
     (10*Pi^2*GG[{z, -z}, w])/3 + GG[{1, -1}, z]*(16*GG[{1, -z^(-1)}, w] + 
       16*GG[{1, z^(-1)}, w] - 16*GG[{1, -z}, w] - 16*GG[{1, z}, w] - 
       8*GG[{-z^(-1), -1}, w] - 48*GG[{-z^(-1), 0}, w] - 
       8*GG[{-z^(-1), 1}, w] + 16*GG[{-z^(-1), -z^(-1)}, w] + 
       64*GG[{-z^(-1), z^(-1)}, w] + 32*GG[{-z^(-1), -z}, w] - 
       16*GG[{-z^(-1), z}, w] - 8*GG[{z^(-1), -1}, w] - 
       48*GG[{z^(-1), 0}, w] - 8*GG[{z^(-1), 1}, w] + 
       64*GG[{z^(-1), -z^(-1)}, w] + 16*GG[{z^(-1), z^(-1)}, w] - 
       16*GG[{z^(-1), -z}, w] + 32*GG[{z^(-1), z}, w] + 8*GG[{-z, -1}, w] + 
       48*GG[{-z, 0}, w] + 8*GG[{-z, 1}, w] - 32*GG[{-z, -z^(-1)}, w] - 
       48*GG[{-z, z^(-1)}, w] - 16*GG[{-z, -z}, w] + 8*GG[{z, -1}, w] + 
       48*GG[{z, 0}, w] + 8*GG[{z, 1}, w] - 48*GG[{z, -z^(-1)}, w] - 
       32*GG[{z, z^(-1)}, w] - 16*GG[{z, z}, w]) + 
     GG[{1, 1}, z]*(16*GG[{1, -z^(-1)}, w] + 16*GG[{1, z^(-1)}, w] - 
       16*GG[{1, -z}, w] - 16*GG[{1, z}, w] - 8*GG[{-z^(-1), -1}, w] - 
       48*GG[{-z^(-1), 0}, w] - 8*GG[{-z^(-1), 1}, w] + 
       16*GG[{-z^(-1), -z^(-1)}, w] + 64*GG[{-z^(-1), z^(-1)}, w] + 
       32*GG[{-z^(-1), -z}, w] - 16*GG[{-z^(-1), z}, w] - 
       8*GG[{z^(-1), -1}, w] - 48*GG[{z^(-1), 0}, w] - 8*GG[{z^(-1), 1}, w] + 
       64*GG[{z^(-1), -z^(-1)}, w] + 16*GG[{z^(-1), z^(-1)}, w] - 
       16*GG[{z^(-1), -z}, w] + 32*GG[{z^(-1), z}, w] + 8*GG[{-z, -1}, w] + 
       48*GG[{-z, 0}, w] + 8*GG[{-z, 1}, w] - 32*GG[{-z, -z^(-1)}, w] - 
       48*GG[{-z, z^(-1)}, w] - 16*GG[{-z, -z}, w] + 8*GG[{z, -1}, w] + 
       48*GG[{z, 0}, w] + 8*GG[{z, 1}, w] - 48*GG[{z, -z^(-1)}, w] - 
       32*GG[{z, z^(-1)}, w] - 16*GG[{z, z}, w]) + 
     GG[{-1, -1}, z]*(16*GG[{-1, -z^(-1)}, w] + 16*GG[{-1, z^(-1)}, w] - 
       16*GG[{-1, -z}, w] - 16*GG[{-1, z}, w] - 96*GG[{0, -z^(-1)}, w] - 
       96*GG[{0, z^(-1)}, w] + 96*GG[{0, -z}, w] + 96*GG[{0, z}, w] + 
       48*GG[{-I, -z^(-1)}, w] + 48*GG[{-I, z^(-1)}, w] - 
       48*GG[{-I, -z}, w] - 48*GG[{-I, z}, w] + 48*GG[{I, -z^(-1)}, w] + 
       48*GG[{I, z^(-1)}, w] - 48*GG[{I, -z}, w] - 48*GG[{I, z}, w] + 
       16*GG[{1, -z^(-1)}, w] + 16*GG[{1, z^(-1)}, w] - 16*GG[{1, -z}, w] - 
       16*GG[{1, z}, w] - 8*GG[{-z^(-1), -1}, w] - 48*GG[{-z^(-1), 0}, w] - 
       8*GG[{-z^(-1), 1}, w] + 16*GG[{-z^(-1), -z^(-1)}, w] + 
       64*GG[{-z^(-1), z^(-1)}, w] + 32*GG[{-z^(-1), -z}, w] - 
       16*GG[{-z^(-1), z}, w] - 8*GG[{z^(-1), -1}, w] - 
       48*GG[{z^(-1), 0}, w] - 8*GG[{z^(-1), 1}, w] + 
       64*GG[{z^(-1), -z^(-1)}, w] + 16*GG[{z^(-1), z^(-1)}, w] - 
       16*GG[{z^(-1), -z}, w] + 32*GG[{z^(-1), z}, w] + 8*GG[{-z, -1}, w] + 
       48*GG[{-z, 0}, w] + 8*GG[{-z, 1}, w] - 32*GG[{-z, -z^(-1)}, w] - 
       48*GG[{-z, z^(-1)}, w] - 16*GG[{-z, -z}, w] + 8*GG[{z, -1}, w] + 
       48*GG[{z, 0}, w] + 8*GG[{z, 1}, w] - 48*GG[{z, -z^(-1)}, w] - 
       32*GG[{z, z^(-1)}, w] - 16*GG[{z, z}, w]) + 
     GG[{-1, 1}, z]*(16*GG[{-1, -z^(-1)}, w] + 16*GG[{-1, z^(-1)}, w] - 
       16*GG[{-1, -z}, w] - 16*GG[{-1, z}, w] - 96*GG[{0, -z^(-1)}, w] - 
       96*GG[{0, z^(-1)}, w] + 96*GG[{0, -z}, w] + 96*GG[{0, z}, w] + 
       48*GG[{-I, -z^(-1)}, w] + 48*GG[{-I, z^(-1)}, w] - 
       48*GG[{-I, -z}, w] - 48*GG[{-I, z}, w] + 48*GG[{I, -z^(-1)}, w] + 
       48*GG[{I, z^(-1)}, w] - 48*GG[{I, -z}, w] - 48*GG[{I, z}, w] + 
       16*GG[{1, -z^(-1)}, w] + 16*GG[{1, z^(-1)}, w] - 16*GG[{1, -z}, w] - 
       16*GG[{1, z}, w] - 8*GG[{-z^(-1), -1}, w] - 48*GG[{-z^(-1), 0}, w] - 
       8*GG[{-z^(-1), 1}, w] + 16*GG[{-z^(-1), -z^(-1)}, w] + 
       64*GG[{-z^(-1), z^(-1)}, w] + 32*GG[{-z^(-1), -z}, w] - 
       16*GG[{-z^(-1), z}, w] - 8*GG[{z^(-1), -1}, w] - 
       48*GG[{z^(-1), 0}, w] - 8*GG[{z^(-1), 1}, w] + 
       64*GG[{z^(-1), -z^(-1)}, w] + 16*GG[{z^(-1), z^(-1)}, w] - 
       16*GG[{z^(-1), -z}, w] + 32*GG[{z^(-1), z}, w] + 8*GG[{-z, -1}, w] + 
       48*GG[{-z, 0}, w] + 8*GG[{-z, 1}, w] - 32*GG[{-z, -z^(-1)}, w] - 
       48*GG[{-z, z^(-1)}, w] - 16*GG[{-z, -z}, w] + 8*GG[{z, -1}, w] + 
       48*GG[{z, 0}, w] + 8*GG[{z, 1}, w] - 48*GG[{z, -z^(-1)}, w] - 
       32*GG[{z, z^(-1)}, w] - 16*GG[{z, z}, w]) + 
     GG[{0, 0}, z]*(-Pi^2 + 112*GG[{0, -I}, w] + 112*GG[{0, I}, w] + 
       48*GG[{0, 1}, w] - 72*GG[{0, -z^(-1)}, w] - 72*GG[{0, z^(-1)}, w] + 
       88*GG[{0, -z}, w] + 88*GG[{0, z}, w] - 24*GG[{-I, -1}, w] + 
       96*GG[{-I, 0}, w] - 72*GG[{-I, -I}, w] - 72*GG[{-I, I}, w] - 
       24*GG[{-I, 1}, w] + 48*GG[{-I, -z^(-1)}, w] + 48*GG[{-I, z^(-1)}, w] - 
       48*GG[{-I, -z}, w] - 48*GG[{-I, z}, w] - 24*GG[{I, -1}, w] + 
       96*GG[{I, 0}, w] - 72*GG[{I, -I}, w] - 72*GG[{I, I}, w] - 
       24*GG[{I, 1}, w] + 48*GG[{I, -z^(-1)}, w] + 48*GG[{I, z^(-1)}, w] - 
       48*GG[{I, -z}, w] - 48*GG[{I, z}, w] - 8*GG[{1, -1}, w] + 
       48*GG[{1, 0}, w] - 24*GG[{1, -I}, w] - 24*GG[{1, I}, w] - 
       8*GG[{1, 1}, w] + 8*GG[{1, -z^(-1)}, w] + 8*GG[{1, z^(-1)}, w] - 
       8*GG[{1, -z}, w] - 8*GG[{1, z}, w] - 16*GG[{-z^(-1), -1}, w] - 
       32*GG[{-z^(-1), 0}, w] - 8*GG[{-z^(-1), -I}, w] - 
       8*GG[{-z^(-1), I}, w] - 16*GG[{-z^(-1), 1}, w] + 
       8*GG[{-z^(-1), -z^(-1)}, w] + 56*GG[{-z^(-1), z^(-1)}, w] + 
       32*GG[{-z^(-1), -z}, w] - 16*GG[{-z^(-1), z}, w] - 
       16*GG[{z^(-1), -1}, w] - 32*GG[{z^(-1), 0}, w] - 
       8*GG[{z^(-1), -I}, w] - 8*GG[{z^(-1), I}, w] - 16*GG[{z^(-1), 1}, w] + 
       56*GG[{z^(-1), -z^(-1)}, w] + 8*GG[{z^(-1), z^(-1)}, w] - 
       16*GG[{z^(-1), -z}, w] + 32*GG[{z^(-1), z}, w] + 16*GG[{-z, -1}, w] + 
       16*GG[{-z, 0}, w] + 8*GG[{-z, -I}, w] + 8*GG[{-z, I}, w] + 
       16*GG[{-z, 1}, w] - 32*GG[{-z, -z^(-1)}, w] - 48*GG[{-z, z^(-1)}, w] - 
       8*GG[{-z, -z}, w] + 8*GG[{-z, z}, w] + 16*GG[{z, -1}, w] + 
       16*GG[{z, 0}, w] + 8*GG[{z, -I}, w] + 8*GG[{z, I}, w] + 
       16*GG[{z, 1}, w] - 48*GG[{z, -z^(-1)}, w] - 32*GG[{z, z^(-1)}, w] + 
       8*GG[{z, -z}, w] - 8*GG[{z, z}, w]) - (2*Pi^2*GG[{z, z}, w])/3 + 
     GG[{0, 1}, z]*((10*Pi^2)/3 + 72*GG[{0, -z^(-1)}, w] + 
       72*GG[{0, z^(-1)}, w] - 88*GG[{0, -z}, w] - 88*GG[{0, z}, w] + 
       24*GG[{-I, -1}, w] - 96*GG[{-I, 0}, w] + 72*GG[{-I, -I}, w] + 
       72*GG[{-I, I}, w] + 24*GG[{-I, 1}, w] - 48*GG[{-I, -z^(-1)}, w] - 
       48*GG[{-I, z^(-1)}, w] + 48*GG[{-I, -z}, w] + 48*GG[{-I, z}, w] + 
       24*GG[{I, -1}, w] - 96*GG[{I, 0}, w] + 72*GG[{I, -I}, w] + 
       72*GG[{I, I}, w] + 24*GG[{I, 1}, w] - 48*GG[{I, -z^(-1)}, w] - 
       48*GG[{I, z^(-1)}, w] + 48*GG[{I, -z}, w] + 48*GG[{I, z}, w] + 
       8*GG[{1, -1}, w] - 48*GG[{1, 0}, w] + 24*GG[{1, -I}, w] + 
       24*GG[{1, I}, w] + 8*GG[{1, 1}, w] - 8*GG[{1, -z^(-1)}, w] - 
       8*GG[{1, z^(-1)}, w] + 8*GG[{1, -z}, w] + 8*GG[{1, z}, w] + 
       16*GG[{-z^(-1), -1}, w] + 32*GG[{-z^(-1), 0}, w] + 
       8*GG[{-z^(-1), -I}, w] + 8*GG[{-z^(-1), I}, w] + 
       16*GG[{-z^(-1), 1}, w] - 8*GG[{-z^(-1), -z^(-1)}, w] - 
       56*GG[{-z^(-1), z^(-1)}, w] - 32*GG[{-z^(-1), -z}, w] + 
       16*GG[{-z^(-1), z}, w] + 16*GG[{z^(-1), -1}, w] + 
       32*GG[{z^(-1), 0}, w] + 8*GG[{z^(-1), -I}, w] + 8*GG[{z^(-1), I}, w] + 
       16*GG[{z^(-1), 1}, w] - 56*GG[{z^(-1), -z^(-1)}, w] - 
       8*GG[{z^(-1), z^(-1)}, w] + 16*GG[{z^(-1), -z}, w] - 
       32*GG[{z^(-1), z}, w] - 16*GG[{-z, -1}, w] - 16*GG[{-z, 0}, w] - 
       8*GG[{-z, -I}, w] - 8*GG[{-z, I}, w] - 16*GG[{-z, 1}, w] + 
       32*GG[{-z, -z^(-1)}, w] + 48*GG[{-z, z^(-1)}, w] + 8*GG[{-z, -z}, w] - 
       8*GG[{-z, z}, w] - 16*GG[{z, -1}, w] - 16*GG[{z, 0}, w] - 
       8*GG[{z, -I}, w] - 8*GG[{z, I}, w] - 16*GG[{z, 1}, w] + 
       48*GG[{z, -z^(-1)}, w] + 32*GG[{z, z^(-1)}, w] - 8*GG[{z, -z}, w] + 
       8*GG[{z, z}, w]) + GG[{0, -1}, z]*((10*Pi^2)/3 + 128*GG[{0, 0}, w] - 
       112*GG[{0, -I}, w] - 112*GG[{0, I}, w] - 48*GG[{0, 1}, w] + 
       72*GG[{0, -z^(-1)}, w] + 72*GG[{0, z^(-1)}, w] - 88*GG[{0, -z}, w] - 
       88*GG[{0, z}, w] + 24*GG[{-I, -1}, w] - 96*GG[{-I, 0}, w] + 
       72*GG[{-I, -I}, w] + 72*GG[{-I, I}, w] + 24*GG[{-I, 1}, w] - 
       48*GG[{-I, -z^(-1)}, w] - 48*GG[{-I, z^(-1)}, w] + 
       48*GG[{-I, -z}, w] + 48*GG[{-I, z}, w] + 24*GG[{I, -1}, w] - 
       96*GG[{I, 0}, w] + 72*GG[{I, -I}, w] + 72*GG[{I, I}, w] + 
       24*GG[{I, 1}, w] - 48*GG[{I, -z^(-1)}, w] - 48*GG[{I, z^(-1)}, w] + 
       48*GG[{I, -z}, w] + 48*GG[{I, z}, w] + 8*GG[{1, -1}, w] - 
       48*GG[{1, 0}, w] + 24*GG[{1, -I}, w] + 24*GG[{1, I}, w] + 
       8*GG[{1, 1}, w] - 8*GG[{1, -z^(-1)}, w] - 8*GG[{1, z^(-1)}, w] + 
       8*GG[{1, -z}, w] + 8*GG[{1, z}, w] + 16*GG[{-z^(-1), -1}, w] + 
       32*GG[{-z^(-1), 0}, w] + 8*GG[{-z^(-1), -I}, w] + 
       8*GG[{-z^(-1), I}, w] + 16*GG[{-z^(-1), 1}, w] - 
       8*GG[{-z^(-1), -z^(-1)}, w] - 56*GG[{-z^(-1), z^(-1)}, w] - 
       32*GG[{-z^(-1), -z}, w] + 16*GG[{-z^(-1), z}, w] + 
       16*GG[{z^(-1), -1}, w] + 32*GG[{z^(-1), 0}, w] + 
       8*GG[{z^(-1), -I}, w] + 8*GG[{z^(-1), I}, w] + 16*GG[{z^(-1), 1}, w] - 
       56*GG[{z^(-1), -z^(-1)}, w] - 8*GG[{z^(-1), z^(-1)}, w] + 
       16*GG[{z^(-1), -z}, w] - 32*GG[{z^(-1), z}, w] - 16*GG[{-z, -1}, w] - 
       16*GG[{-z, 0}, w] - 8*GG[{-z, -I}, w] - 8*GG[{-z, I}, w] - 
       16*GG[{-z, 1}, w] + 32*GG[{-z, -z^(-1)}, w] + 48*GG[{-z, z^(-1)}, w] + 
       8*GG[{-z, -z}, w] - 8*GG[{-z, z}, w] - 16*GG[{z, -1}, w] - 
       16*GG[{z, 0}, w] - 8*GG[{z, -I}, w] - 8*GG[{z, I}, w] - 
       16*GG[{z, 1}, w] + 48*GG[{z, -z^(-1)}, w] + 32*GG[{z, z^(-1)}, w] - 
       8*GG[{z, -z}, w] + 8*GG[{z, z}, w]) + GG[{1, 0}, z]*
      (-4*Pi^2 - 16*GG[{1, -z^(-1)}, w] - 16*GG[{1, z^(-1)}, w] + 
       16*GG[{1, -z}, w] + 16*GG[{1, z}, w] + 8*GG[{-z^(-1), -1}, w] + 
       48*GG[{-z^(-1), 0}, w] + 8*GG[{-z^(-1), 1}, w] - 
       16*GG[{-z^(-1), -z^(-1)}, w] - 64*GG[{-z^(-1), z^(-1)}, w] - 
       32*GG[{-z^(-1), -z}, w] + 16*GG[{-z^(-1), z}, w] + 
       8*GG[{z^(-1), -1}, w] + 48*GG[{z^(-1), 0}, w] + 8*GG[{z^(-1), 1}, w] - 
       64*GG[{z^(-1), -z^(-1)}, w] - 16*GG[{z^(-1), z^(-1)}, w] + 
       16*GG[{z^(-1), -z}, w] - 32*GG[{z^(-1), z}, w] - 8*GG[{-z, -1}, w] - 
       48*GG[{-z, 0}, w] - 8*GG[{-z, 1}, w] + 32*GG[{-z, -z^(-1)}, w] + 
       48*GG[{-z, z^(-1)}, w] + 16*GG[{-z, -z}, w] - 8*GG[{z, -1}, w] - 
       48*GG[{z, 0}, w] - 8*GG[{z, 1}, w] + 48*GG[{z, -z^(-1)}, w] + 
       32*GG[{z, z^(-1)}, w] + 16*GG[{z, z}, w]) + 
     GG[{-1, 0}, z]*(-4*Pi^2 - 16*GG[{-1, -z^(-1)}, w] - 
       16*GG[{-1, z^(-1)}, w] + 16*GG[{-1, -z}, w] + 16*GG[{-1, z}, w] + 
       96*GG[{0, -z^(-1)}, w] + 96*GG[{0, z^(-1)}, w] - 96*GG[{0, -z}, w] - 
       96*GG[{0, z}, w] - 48*GG[{-I, -z^(-1)}, w] - 48*GG[{-I, z^(-1)}, w] + 
       48*GG[{-I, -z}, w] + 48*GG[{-I, z}, w] - 48*GG[{I, -z^(-1)}, w] - 
       48*GG[{I, z^(-1)}, w] + 48*GG[{I, -z}, w] + 48*GG[{I, z}, w] - 
       16*GG[{1, -z^(-1)}, w] - 16*GG[{1, z^(-1)}, w] + 16*GG[{1, -z}, w] + 
       16*GG[{1, z}, w] + 8*GG[{-z^(-1), -1}, w] + 48*GG[{-z^(-1), 0}, w] + 
       8*GG[{-z^(-1), 1}, w] - 16*GG[{-z^(-1), -z^(-1)}, w] - 
       64*GG[{-z^(-1), z^(-1)}, w] - 32*GG[{-z^(-1), -z}, w] + 
       16*GG[{-z^(-1), z}, w] + 8*GG[{z^(-1), -1}, w] + 
       48*GG[{z^(-1), 0}, w] + 8*GG[{z^(-1), 1}, w] - 
       64*GG[{z^(-1), -z^(-1)}, w] - 16*GG[{z^(-1), z^(-1)}, w] + 
       16*GG[{z^(-1), -z}, w] - 32*GG[{z^(-1), z}, w] - 8*GG[{-z, -1}, w] - 
       48*GG[{-z, 0}, w] - 8*GG[{-z, 1}, w] + 32*GG[{-z, -z^(-1)}, w] + 
       48*GG[{-z, z^(-1)}, w] + 16*GG[{-z, -z}, w] - 8*GG[{z, -1}, w] - 
       48*GG[{z, 0}, w] - 8*GG[{z, 1}, w] + 48*GG[{z, -z^(-1)}, w] + 
       32*GG[{z, z^(-1)}, w] + 16*GG[{z, z}, w]) + 
     GG[{I}, w]*(4*Pi^2*GG[{I}, z] - 96*GG[{0, -1, -1}, z] + 
       96*GG[{0, -1, 0}, z] - 96*GG[{0, -1, 1}, z] + 120*GG[{0, 0, -1}, z] - 
       120*GG[{0, 0, 0}, z] + 120*GG[{0, 0, 1}, z] - 96*GG[{0, 1, -1}, z] + 
       96*GG[{0, 1, 0}, z] - 96*GG[{0, 1, 1}, z] - 24*GG[{-I, 0, -1}, z] + 
       24*GG[{-I, 0, 0}, z] - 24*GG[{-I, 0, 1}, z] - 24*GG[{I, 0, -1}, z] + 
       24*GG[{I, 0, 0}, z] - 24*GG[{I, 0, 1}, z]) + 
     GG[{-I}, w]*(4*Pi^2*GG[{-I}, z] + 4*Pi^2*GG[{I}, z] - 
       96*GG[{0, -1, -1}, z] + 96*GG[{0, -1, 0}, z] - 96*GG[{0, -1, 1}, z] + 
       120*GG[{0, 0, -1}, z] - 120*GG[{0, 0, 0}, z] + 120*GG[{0, 0, 1}, z] - 
       96*GG[{0, 1, -1}, z] + 96*GG[{0, 1, 0}, z] - 96*GG[{0, 1, 1}, z] - 
       24*GG[{-I, 0, -1}, z] + 24*GG[{-I, 0, 0}, z] - 24*GG[{-I, 0, 1}, z] - 
       24*GG[{I, 0, -1}, z] + 24*GG[{I, 0, 0}, z] - 24*GG[{I, 0, 1}, z]) + 
     8*GG[{-1, -1, -1, 0}, w] - 48*GG[{-1, -1, 0, 0}, w] + 
     24*GG[{-1, -1, -I, 0}, w] + 24*GG[{-1, -1, I, 0}, w] + 
     8*GG[{-1, -1, 1, 0}, w] + 4*GG[{-1, -1, -z^(-1), -1}, w] - 
     4*GG[{-1, -1, -z^(-1), 0}, w] + 4*GG[{-1, -1, -z^(-1), 1}, w] + 
     4*GG[{-1, -1, z^(-1), -1}, w] - 4*GG[{-1, -1, z^(-1), 0}, w] + 
     4*GG[{-1, -1, z^(-1), 1}, w] - 4*GG[{-1, -1, -z, -1}, w] + 
     4*GG[{-1, -1, -z, 0}, w] - 4*GG[{-1, -1, -z, 1}, w] - 
     4*GG[{-1, -1, z, -1}, w] + 4*GG[{-1, -1, z, 0}, w] - 
     4*GG[{-1, -1, z, 1}, w] - 48*GG[{-1, 0, -1, -1}, z] - 
     32*GG[{-1, 0, -1, 0}, w] + 48*GG[{-1, 0, -1, 0}, z] - 
     48*GG[{-1, 0, -1, 1}, z] + 48*GG[{-1, 0, 0, -1}, z] + 
     128*GG[{-1, 0, 0, 0}, w] - 48*GG[{-1, 0, 0, 0}, z] + 
     48*GG[{-1, 0, 0, 1}, z] - 112*GG[{-1, 0, -I, 0}, w] - 
     112*GG[{-1, 0, I, 0}, w] - 48*GG[{-1, 0, 1, -1}, z] - 
     32*GG[{-1, 0, 1, 0}, w] + 48*GG[{-1, 0, 1, 0}, z] - 
     48*GG[{-1, 0, 1, 1}, z] - 24*GG[{-1, 0, -z^(-1), -1}, w] + 
     24*GG[{-1, 0, -z^(-1), 0}, w] - 24*GG[{-1, 0, -z^(-1), 1}, w] - 
     24*GG[{-1, 0, z^(-1), -1}, w] + 24*GG[{-1, 0, z^(-1), 0}, w] - 
     24*GG[{-1, 0, z^(-1), 1}, w] + 24*GG[{-1, 0, -z, -1}, w] - 
     24*GG[{-1, 0, -z, 0}, w] + 24*GG[{-1, 0, -z, 1}, w] + 
     24*GG[{-1, 0, z, -1}, w] - 24*GG[{-1, 0, z, 0}, w] + 
     24*GG[{-1, 0, z, 1}, w] + 24*GG[{-1, -I, -1, 0}, w] - 
     96*GG[{-1, -I, 0, 0}, w] + 72*GG[{-1, -I, -I, 0}, w] + 
     72*GG[{-1, -I, I, 0}, w] + 24*GG[{-1, -I, 1, 0}, w] + 
     12*GG[{-1, -I, -z^(-1), -1}, w] - 12*GG[{-1, -I, -z^(-1), 0}, w] + 
     12*GG[{-1, -I, -z^(-1), 1}, w] + 12*GG[{-1, -I, z^(-1), -1}, w] - 
     12*GG[{-1, -I, z^(-1), 0}, w] + 12*GG[{-1, -I, z^(-1), 1}, w] - 
     12*GG[{-1, -I, -z, -1}, w] + 12*GG[{-1, -I, -z, 0}, w] - 
     12*GG[{-1, -I, -z, 1}, w] - 12*GG[{-1, -I, z, -1}, w] + 
     12*GG[{-1, -I, z, 0}, w] - 12*GG[{-1, -I, z, 1}, w] + 
     24*GG[{-1, I, -1, 0}, w] - 96*GG[{-1, I, 0, 0}, w] + 
     72*GG[{-1, I, -I, 0}, w] + 72*GG[{-1, I, I, 0}, w] + 
     24*GG[{-1, I, 1, 0}, w] + 12*GG[{-1, I, -z^(-1), -1}, w] - 
     12*GG[{-1, I, -z^(-1), 0}, w] + 12*GG[{-1, I, -z^(-1), 1}, w] + 
     12*GG[{-1, I, z^(-1), -1}, w] - 12*GG[{-1, I, z^(-1), 0}, w] + 
     12*GG[{-1, I, z^(-1), 1}, w] - 12*GG[{-1, I, -z, -1}, w] + 
     12*GG[{-1, I, -z, 0}, w] - 12*GG[{-1, I, -z, 1}, w] - 
     12*GG[{-1, I, z, -1}, w] + 12*GG[{-1, I, z, 0}, w] - 
     12*GG[{-1, I, z, 1}, w] + 8*GG[{-1, 1, -1, 0}, w] - 
     48*GG[{-1, 1, 0, 0}, w] + 24*GG[{-1, 1, -I, 0}, w] + 
     24*GG[{-1, 1, I, 0}, w] + 8*GG[{-1, 1, 1, 0}, w] + 
     4*GG[{-1, 1, -z^(-1), -1}, w] - 4*GG[{-1, 1, -z^(-1), 0}, w] + 
     4*GG[{-1, 1, -z^(-1), 1}, w] + 4*GG[{-1, 1, z^(-1), -1}, w] - 
     4*GG[{-1, 1, z^(-1), 0}, w] + 4*GG[{-1, 1, z^(-1), 1}, w] - 
     4*GG[{-1, 1, -z, -1}, w] + 4*GG[{-1, 1, -z, 0}, w] - 
     4*GG[{-1, 1, -z, 1}, w] - 4*GG[{-1, 1, z, -1}, w] + 
     4*GG[{-1, 1, z, 0}, w] - 4*GG[{-1, 1, z, 1}, w] + 
     4*GG[{-1, -z^(-1), -1, -1}, w] - 12*GG[{-1, -z^(-1), -1, 0}, w] + 
     4*GG[{-1, -z^(-1), -1, 1}, w] - 24*GG[{-1, -z^(-1), 0, -1}, w] + 
     24*GG[{-1, -z^(-1), 0, 0}, w] - 24*GG[{-1, -z^(-1), 0, 1}, w] + 
     4*GG[{-1, -z^(-1), 1, -1}, w] - 12*GG[{-1, -z^(-1), 1, 0}, w] + 
     4*GG[{-1, -z^(-1), 1, 1}, w] + 4*GG[{-1, -z^(-1), -z^(-1), -1}, w] - 
     4*GG[{-1, -z^(-1), -z^(-1), 0}, w] + 
     4*GG[{-1, -z^(-1), -z^(-1), 1}, w] + 
     16*GG[{-1, -z^(-1), z^(-1), -1}, w] - 
     16*GG[{-1, -z^(-1), z^(-1), 0}, w] + 
     16*GG[{-1, -z^(-1), z^(-1), 1}, w] + 8*GG[{-1, -z^(-1), -z, -1}, w] - 
     8*GG[{-1, -z^(-1), -z, 0}, w] + 8*GG[{-1, -z^(-1), -z, 1}, w] - 
     4*GG[{-1, -z^(-1), z, -1}, w] + 4*GG[{-1, -z^(-1), z, 0}, w] - 
     4*GG[{-1, -z^(-1), z, 1}, w] + 4*GG[{-1, z^(-1), -1, -1}, w] - 
     12*GG[{-1, z^(-1), -1, 0}, w] + 4*GG[{-1, z^(-1), -1, 1}, w] - 
     24*GG[{-1, z^(-1), 0, -1}, w] + 24*GG[{-1, z^(-1), 0, 0}, w] - 
     24*GG[{-1, z^(-1), 0, 1}, w] + 4*GG[{-1, z^(-1), 1, -1}, w] - 
     12*GG[{-1, z^(-1), 1, 0}, w] + 4*GG[{-1, z^(-1), 1, 1}, w] + 
     16*GG[{-1, z^(-1), -z^(-1), -1}, w] - 
     16*GG[{-1, z^(-1), -z^(-1), 0}, w] + 
     16*GG[{-1, z^(-1), -z^(-1), 1}, w] + 4*GG[{-1, z^(-1), z^(-1), -1}, w] - 
     4*GG[{-1, z^(-1), z^(-1), 0}, w] + 4*GG[{-1, z^(-1), z^(-1), 1}, w] - 
     4*GG[{-1, z^(-1), -z, -1}, w] + 4*GG[{-1, z^(-1), -z, 0}, w] - 
     4*GG[{-1, z^(-1), -z, 1}, w] + 8*GG[{-1, z^(-1), z, -1}, w] - 
     8*GG[{-1, z^(-1), z, 0}, w] + 8*GG[{-1, z^(-1), z, 1}, w] - 
     4*GG[{-1, -z, -1, -1}, w] + 12*GG[{-1, -z, -1, 0}, w] - 
     4*GG[{-1, -z, -1, 1}, w] + 24*GG[{-1, -z, 0, -1}, w] - 
     40*GG[{-1, -z, 0, 0}, w] + 24*GG[{-1, -z, 0, 1}, w] - 
     4*GG[{-1, -z, 1, -1}, w] + 12*GG[{-1, -z, 1, 0}, w] - 
     4*GG[{-1, -z, 1, 1}, w] - 8*GG[{-1, -z, -z^(-1), -1}, w] + 
     8*GG[{-1, -z, -z^(-1), 0}, w] - 8*GG[{-1, -z, -z^(-1), 1}, w] - 
     12*GG[{-1, -z, z^(-1), -1}, w] + 12*GG[{-1, -z, z^(-1), 0}, w] - 
     12*GG[{-1, -z, z^(-1), 1}, w] - 4*GG[{-1, -z, -z, -1}, w] + 
     4*GG[{-1, -z, -z, 0}, w] - 4*GG[{-1, -z, -z, 1}, w] - 
     4*GG[{-1, z, -1, -1}, w] + 12*GG[{-1, z, -1, 0}, w] - 
     4*GG[{-1, z, -1, 1}, w] + 24*GG[{-1, z, 0, -1}, w] - 
     40*GG[{-1, z, 0, 0}, w] + 24*GG[{-1, z, 0, 1}, w] - 
     4*GG[{-1, z, 1, -1}, w] + 12*GG[{-1, z, 1, 0}, w] - 
     4*GG[{-1, z, 1, 1}, w] - 12*GG[{-1, z, -z^(-1), -1}, w] + 
     12*GG[{-1, z, -z^(-1), 0}, w] - 12*GG[{-1, z, -z^(-1), 1}, w] - 
     8*GG[{-1, z, z^(-1), -1}, w] + 8*GG[{-1, z, z^(-1), 0}, w] - 
     8*GG[{-1, z, z^(-1), 1}, w] - 4*GG[{-1, z, z, -1}, w] + 
     4*GG[{-1, z, z, 0}, w] - 4*GG[{-1, z, z, 1}, w] + 
     80*GG[{0, -1, -1, -1}, z] - 32*GG[{0, -1, -1, 0}, w] - 
     80*GG[{0, -1, -1, 0}, z] + 80*GG[{0, -1, -1, 1}, z] - 
     80*GG[{0, -1, 0, -1}, z] + 208*GG[{0, -1, 0, 0}, w] + 
     80*GG[{0, -1, 0, 0}, z] - 80*GG[{0, -1, 0, 1}, z] - 
     96*GG[{0, -1, -I, 0}, w] - 96*GG[{0, -1, I, 0}, w] + 
     80*GG[{0, -1, 1, -1}, z] - 32*GG[{0, -1, 1, 0}, w] - 
     80*GG[{0, -1, 1, 0}, z] + 80*GG[{0, -1, 1, 1}, z] - 
     24*GG[{0, -1, -z^(-1), -1}, w] + 24*GG[{0, -1, -z^(-1), 0}, w] - 
     24*GG[{0, -1, -z^(-1), 1}, w] - 24*GG[{0, -1, z^(-1), -1}, w] + 
     24*GG[{0, -1, z^(-1), 0}, w] - 24*GG[{0, -1, z^(-1), 1}, w] + 
     24*GG[{0, -1, -z, -1}, w] - 24*GG[{0, -1, -z, 0}, w] + 
     24*GG[{0, -1, -z, 1}, w] + 24*GG[{0, -1, z, -1}, w] - 
     24*GG[{0, -1, z, 0}, w] + 24*GG[{0, -1, z, 1}, w] + 
     80*GG[{0, 0, -1, 0}, w] + 24*GG[{0, 0, 0, -1}, z] - 
     288*GG[{0, 0, 0, 0}, w] - 24*GG[{0, 0, 0, 0}, z] + 
     24*GG[{0, 0, 0, 1}, z] + 288*GG[{0, 0, -I, 0}, w] + 
     288*GG[{0, 0, I, 0}, w] + 80*GG[{0, 0, 1, 0}, w] + 
     64*GG[{0, 0, -z^(-1), -1}, w] - 64*GG[{0, 0, -z^(-1), 0}, w] + 
     64*GG[{0, 0, -z^(-1), 1}, w] + 64*GG[{0, 0, z^(-1), -1}, w] - 
     64*GG[{0, 0, z^(-1), 0}, w] + 64*GG[{0, 0, z^(-1), 1}, w] - 
     64*GG[{0, 0, -z, -1}, w] + 64*GG[{0, 0, -z, 0}, w] - 
     64*GG[{0, 0, -z, 1}, w] - 64*GG[{0, 0, z, -1}, w] + 
     64*GG[{0, 0, z, 0}, w] - 64*GG[{0, 0, z, 1}, w] - 
     96*GG[{0, -I, -1, 0}, w] + 8*GG[{0, -I, 0, -1}, z] + 
     400*GG[{0, -I, 0, 0}, w] - 8*GG[{0, -I, 0, 0}, z] + 
     8*GG[{0, -I, 0, 1}, z] - 304*GG[{0, -I, -I, 0}, w] - 
     304*GG[{0, -I, I, 0}, w] - 96*GG[{0, -I, 1, 0}, w] - 
     56*GG[{0, -I, -z^(-1), -1}, w] + 56*GG[{0, -I, -z^(-1), 0}, w] - 
     56*GG[{0, -I, -z^(-1), 1}, w] - 56*GG[{0, -I, z^(-1), -1}, w] + 
     56*GG[{0, -I, z^(-1), 0}, w] - 56*GG[{0, -I, z^(-1), 1}, w] + 
     56*GG[{0, -I, -z, -1}, w] - 56*GG[{0, -I, -z, 0}, w] + 
     56*GG[{0, -I, -z, 1}, w] + 56*GG[{0, -I, z, -1}, w] - 
     56*GG[{0, -I, z, 0}, w] + 56*GG[{0, -I, z, 1}, w] - 
     96*GG[{0, I, -1, 0}, w] + 8*GG[{0, I, 0, -1}, z] + 
     400*GG[{0, I, 0, 0}, w] - 8*GG[{0, I, 0, 0}, z] + 
     8*GG[{0, I, 0, 1}, z] - 304*GG[{0, I, -I, 0}, w] - 
     304*GG[{0, I, I, 0}, w] - 96*GG[{0, I, 1, 0}, w] - 
     56*GG[{0, I, -z^(-1), -1}, w] + 56*GG[{0, I, -z^(-1), 0}, w] - 
     56*GG[{0, I, -z^(-1), 1}, w] - 56*GG[{0, I, z^(-1), -1}, w] + 
     56*GG[{0, I, z^(-1), 0}, w] - 56*GG[{0, I, z^(-1), 1}, w] + 
     56*GG[{0, I, -z, -1}, w] - 56*GG[{0, I, -z, 0}, w] + 
     56*GG[{0, I, -z, 1}, w] + 56*GG[{0, I, z, -1}, w] - 
     56*GG[{0, I, z, 0}, w] + 56*GG[{0, I, z, 1}, w] + 
     80*GG[{0, 1, -1, -1}, z] - 32*GG[{0, 1, -1, 0}, w] - 
     80*GG[{0, 1, -1, 0}, z] + 80*GG[{0, 1, -1, 1}, z] - 
     80*GG[{0, 1, 0, -1}, z] + 208*GG[{0, 1, 0, 0}, w] + 
     80*GG[{0, 1, 0, 0}, z] - 80*GG[{0, 1, 0, 1}, z] - 
     96*GG[{0, 1, -I, 0}, w] - 96*GG[{0, 1, I, 0}, w] + 
     80*GG[{0, 1, 1, -1}, z] - 32*GG[{0, 1, 1, 0}, w] - 
     80*GG[{0, 1, 1, 0}, z] + 80*GG[{0, 1, 1, 1}, z] - 
     24*GG[{0, 1, -z^(-1), -1}, w] + 24*GG[{0, 1, -z^(-1), 0}, w] - 
     24*GG[{0, 1, -z^(-1), 1}, w] - 24*GG[{0, 1, z^(-1), -1}, w] + 
     24*GG[{0, 1, z^(-1), 0}, w] - 24*GG[{0, 1, z^(-1), 1}, w] + 
     24*GG[{0, 1, -z, -1}, w] - 24*GG[{0, 1, -z, 0}, w] + 
     24*GG[{0, 1, -z, 1}, w] + 24*GG[{0, 1, z, -1}, w] - 
     24*GG[{0, 1, z, 0}, w] + 24*GG[{0, 1, z, 1}, w] - 
     24*GG[{0, -z^(-1), -1, -1}, w] + 48*GG[{0, -z^(-1), -1, 0}, w] - 
     24*GG[{0, -z^(-1), -1, 1}, w] + 120*GG[{0, -z^(-1), 0, -1}, w] - 
     120*GG[{0, -z^(-1), 0, 0}, w] + 120*GG[{0, -z^(-1), 0, 1}, w] - 
     24*GG[{0, -z^(-1), 1, -1}, w] + 48*GG[{0, -z^(-1), 1, 0}, w] - 
     24*GG[{0, -z^(-1), 1, 1}, w] - 24*GG[{0, -z^(-1), -z^(-1), -1}, w] + 
     24*GG[{0, -z^(-1), -z^(-1), 0}, w] - 
     24*GG[{0, -z^(-1), -z^(-1), 1}, w] - 
     72*GG[{0, -z^(-1), z^(-1), -1}, w] + 72*GG[{0, -z^(-1), z^(-1), 0}, w] - 
     72*GG[{0, -z^(-1), z^(-1), 1}, w] - 48*GG[{0, -z^(-1), -z, -1}, w] + 
     48*GG[{0, -z^(-1), -z, 0}, w] - 48*GG[{0, -z^(-1), -z, 1}, w] - 
     24*GG[{0, z^(-1), -1, -1}, w] + 48*GG[{0, z^(-1), -1, 0}, w] - 
     24*GG[{0, z^(-1), -1, 1}, w] + 120*GG[{0, z^(-1), 0, -1}, w] - 
     120*GG[{0, z^(-1), 0, 0}, w] + 120*GG[{0, z^(-1), 0, 1}, w] - 
     24*GG[{0, z^(-1), 1, -1}, w] + 48*GG[{0, z^(-1), 1, 0}, w] - 
     24*GG[{0, z^(-1), 1, 1}, w] - 72*GG[{0, z^(-1), -z^(-1), -1}, w] + 
     72*GG[{0, z^(-1), -z^(-1), 0}, w] - 72*GG[{0, z^(-1), -z^(-1), 1}, w] - 
     24*GG[{0, z^(-1), z^(-1), -1}, w] + 24*GG[{0, z^(-1), z^(-1), 0}, w] - 
     24*GG[{0, z^(-1), z^(-1), 1}, w] - 48*GG[{0, z^(-1), z, -1}, w] + 
     48*GG[{0, z^(-1), z, 0}, w] - 48*GG[{0, z^(-1), z, 1}, w] + 
     24*GG[{0, -z, -1, -1}, w] - 48*GG[{0, -z, -1, 0}, w] + 
     24*GG[{0, -z, -1, 1}, w] - 120*GG[{0, -z, 0, -1}, w] + 
     152*GG[{0, -z, 0, 0}, w] - 120*GG[{0, -z, 0, 1}, w] + 
     24*GG[{0, -z, 1, -1}, w] - 48*GG[{0, -z, 1, 0}, w] + 
     24*GG[{0, -z, 1, 1}, w] + 48*GG[{0, -z, -z^(-1), -1}, w] - 
     48*GG[{0, -z, -z^(-1), 0}, w] + 48*GG[{0, -z, -z^(-1), 1}, w] + 
     32*GG[{0, -z, z^(-1), -1}, w] - 32*GG[{0, -z, z^(-1), 0}, w] + 
     32*GG[{0, -z, z^(-1), 1}, w] + 24*GG[{0, -z, -z, -1}, w] - 
     24*GG[{0, -z, -z, 0}, w] + 24*GG[{0, -z, -z, 1}, w] + 
     40*GG[{0, -z, z, -1}, w] - 40*GG[{0, -z, z, 0}, w] + 
     40*GG[{0, -z, z, 1}, w] + 24*GG[{0, z, -1, -1}, w] - 
     48*GG[{0, z, -1, 0}, w] + 24*GG[{0, z, -1, 1}, w] - 
     120*GG[{0, z, 0, -1}, w] + 152*GG[{0, z, 0, 0}, w] - 
     120*GG[{0, z, 0, 1}, w] + 24*GG[{0, z, 1, -1}, w] - 
     48*GG[{0, z, 1, 0}, w] + 24*GG[{0, z, 1, 1}, w] + 
     32*GG[{0, z, -z^(-1), -1}, w] - 32*GG[{0, z, -z^(-1), 0}, w] + 
     32*GG[{0, z, -z^(-1), 1}, w] + 48*GG[{0, z, z^(-1), -1}, w] - 
     48*GG[{0, z, z^(-1), 0}, w] + 48*GG[{0, z, z^(-1), 1}, w] + 
     40*GG[{0, z, -z, -1}, w] - 40*GG[{0, z, -z, 0}, w] + 
     40*GG[{0, z, -z, 1}, w] + 24*GG[{0, z, z, -1}, w] - 
     24*GG[{0, z, z, 0}, w] + 24*GG[{0, z, z, 1}, w] + 
     24*GG[{-I, -1, -1, 0}, w] - 96*GG[{-I, -1, 0, 0}, w] + 
     72*GG[{-I, -1, -I, 0}, w] + 72*GG[{-I, -1, I, 0}, w] + 
     24*GG[{-I, -1, 1, 0}, w] + 12*GG[{-I, -1, -z^(-1), -1}, w] - 
     12*GG[{-I, -1, -z^(-1), 0}, w] + 12*GG[{-I, -1, -z^(-1), 1}, w] + 
     12*GG[{-I, -1, z^(-1), -1}, w] - 12*GG[{-I, -1, z^(-1), 0}, w] + 
     12*GG[{-I, -1, z^(-1), 1}, w] - 12*GG[{-I, -1, -z, -1}, w] + 
     12*GG[{-I, -1, -z, 0}, w] - 12*GG[{-I, -1, -z, 1}, w] - 
     12*GG[{-I, -1, z, -1}, w] + 12*GG[{-I, -1, z, 0}, w] - 
     12*GG[{-I, -1, z, 1}, w] + 32*GG[{-I, 0, -1, -1}, z] - 
     96*GG[{-I, 0, -1, 0}, w] - 32*GG[{-I, 0, -1, 0}, z] + 
     32*GG[{-I, 0, -1, 1}, z] - 40*GG[{-I, 0, 0, -1}, z] + 
     240*GG[{-I, 0, 0, 0}, w] + 40*GG[{-I, 0, 0, 0}, z] - 
     40*GG[{-I, 0, 0, 1}, z] - 288*GG[{-I, 0, -I, 0}, w] - 
     288*GG[{-I, 0, I, 0}, w] + 32*GG[{-I, 0, 1, -1}, z] - 
     96*GG[{-I, 0, 1, 0}, w] - 32*GG[{-I, 0, 1, 0}, z] + 
     32*GG[{-I, 0, 1, 1}, z] - 48*GG[{-I, 0, -z^(-1), -1}, w] + 
     48*GG[{-I, 0, -z^(-1), 0}, w] - 48*GG[{-I, 0, -z^(-1), 1}, w] - 
     48*GG[{-I, 0, z^(-1), -1}, w] + 48*GG[{-I, 0, z^(-1), 0}, w] - 
     48*GG[{-I, 0, z^(-1), 1}, w] + 48*GG[{-I, 0, -z, -1}, w] - 
     48*GG[{-I, 0, -z, 0}, w] + 48*GG[{-I, 0, -z, 1}, w] + 
     48*GG[{-I, 0, z, -1}, w] - 48*GG[{-I, 0, z, 0}, w] + 
     48*GG[{-I, 0, z, 1}, w] + 72*GG[{-I, -I, -1, 0}, w] + 
     8*GG[{-I, -I, 0, -1}, z] - 288*GG[{-I, -I, 0, 0}, w] - 
     8*GG[{-I, -I, 0, 0}, z] + 8*GG[{-I, -I, 0, 1}, z] + 
     216*GG[{-I, -I, -I, 0}, w] + 216*GG[{-I, -I, I, 0}, w] + 
     72*GG[{-I, -I, 1, 0}, w] + 36*GG[{-I, -I, -z^(-1), -1}, w] - 
     36*GG[{-I, -I, -z^(-1), 0}, w] + 36*GG[{-I, -I, -z^(-1), 1}, w] + 
     36*GG[{-I, -I, z^(-1), -1}, w] - 36*GG[{-I, -I, z^(-1), 0}, w] + 
     36*GG[{-I, -I, z^(-1), 1}, w] - 36*GG[{-I, -I, -z, -1}, w] + 
     36*GG[{-I, -I, -z, 0}, w] - 36*GG[{-I, -I, -z, 1}, w] - 
     36*GG[{-I, -I, z, -1}, w] + 36*GG[{-I, -I, z, 0}, w] - 
     36*GG[{-I, -I, z, 1}, w] + 72*GG[{-I, I, -1, 0}, w] + 
     8*GG[{-I, I, 0, -1}, z] - 288*GG[{-I, I, 0, 0}, w] - 
     8*GG[{-I, I, 0, 0}, z] + 8*GG[{-I, I, 0, 1}, z] + 
     216*GG[{-I, I, -I, 0}, w] + 216*GG[{-I, I, I, 0}, w] + 
     72*GG[{-I, I, 1, 0}, w] + 36*GG[{-I, I, -z^(-1), -1}, w] - 
     36*GG[{-I, I, -z^(-1), 0}, w] + 36*GG[{-I, I, -z^(-1), 1}, w] + 
     36*GG[{-I, I, z^(-1), -1}, w] - 36*GG[{-I, I, z^(-1), 0}, w] + 
     36*GG[{-I, I, z^(-1), 1}, w] - 36*GG[{-I, I, -z, -1}, w] + 
     36*GG[{-I, I, -z, 0}, w] - 36*GG[{-I, I, -z, 1}, w] - 
     36*GG[{-I, I, z, -1}, w] + 36*GG[{-I, I, z, 0}, w] - 
     36*GG[{-I, I, z, 1}, w] + 24*GG[{-I, 1, -1, 0}, w] - 
     96*GG[{-I, 1, 0, 0}, w] + 72*GG[{-I, 1, -I, 0}, w] + 
     72*GG[{-I, 1, I, 0}, w] + 24*GG[{-I, 1, 1, 0}, w] + 
     12*GG[{-I, 1, -z^(-1), -1}, w] - 12*GG[{-I, 1, -z^(-1), 0}, w] + 
     12*GG[{-I, 1, -z^(-1), 1}, w] + 12*GG[{-I, 1, z^(-1), -1}, w] - 
     12*GG[{-I, 1, z^(-1), 0}, w] + 12*GG[{-I, 1, z^(-1), 1}, w] - 
     12*GG[{-I, 1, -z, -1}, w] + 12*GG[{-I, 1, -z, 0}, w] - 
     12*GG[{-I, 1, -z, 1}, w] - 12*GG[{-I, 1, z, -1}, w] + 
     12*GG[{-I, 1, z, 0}, w] - 12*GG[{-I, 1, z, 1}, w] + 
     12*GG[{-I, -z^(-1), -1, -1}, w] - 12*GG[{-I, -z^(-1), -1, 0}, w] + 
     12*GG[{-I, -z^(-1), -1, 1}, w] - 48*GG[{-I, -z^(-1), 0, -1}, w] + 
     48*GG[{-I, -z^(-1), 0, 0}, w] - 48*GG[{-I, -z^(-1), 0, 1}, w] + 
     12*GG[{-I, -z^(-1), 1, -1}, w] - 12*GG[{-I, -z^(-1), 1, 0}, w] + 
     12*GG[{-I, -z^(-1), 1, 1}, w] + 12*GG[{-I, -z^(-1), -z^(-1), -1}, w] - 
     12*GG[{-I, -z^(-1), -z^(-1), 0}, w] + 
     12*GG[{-I, -z^(-1), -z^(-1), 1}, w] + 
     24*GG[{-I, -z^(-1), z^(-1), -1}, w] - 
     24*GG[{-I, -z^(-1), z^(-1), 0}, w] + 
     24*GG[{-I, -z^(-1), z^(-1), 1}, w] + 24*GG[{-I, -z^(-1), -z, -1}, w] - 
     24*GG[{-I, -z^(-1), -z, 0}, w] + 24*GG[{-I, -z^(-1), -z, 1}, w] + 
     12*GG[{-I, -z^(-1), z, -1}, w] - 12*GG[{-I, -z^(-1), z, 0}, w] + 
     12*GG[{-I, -z^(-1), z, 1}, w] + 12*GG[{-I, z^(-1), -1, -1}, w] - 
     12*GG[{-I, z^(-1), -1, 0}, w] + 12*GG[{-I, z^(-1), -1, 1}, w] - 
     48*GG[{-I, z^(-1), 0, -1}, w] + 48*GG[{-I, z^(-1), 0, 0}, w] - 
     48*GG[{-I, z^(-1), 0, 1}, w] + 12*GG[{-I, z^(-1), 1, -1}, w] - 
     12*GG[{-I, z^(-1), 1, 0}, w] + 12*GG[{-I, z^(-1), 1, 1}, w] + 
     24*GG[{-I, z^(-1), -z^(-1), -1}, w] - 
     24*GG[{-I, z^(-1), -z^(-1), 0}, w] + 
     24*GG[{-I, z^(-1), -z^(-1), 1}, w] + 
     12*GG[{-I, z^(-1), z^(-1), -1}, w] - 12*GG[{-I, z^(-1), z^(-1), 0}, w] + 
     12*GG[{-I, z^(-1), z^(-1), 1}, w] + 12*GG[{-I, z^(-1), -z, -1}, w] - 
     12*GG[{-I, z^(-1), -z, 0}, w] + 12*GG[{-I, z^(-1), -z, 1}, w] + 
     24*GG[{-I, z^(-1), z, -1}, w] - 24*GG[{-I, z^(-1), z, 0}, w] + 
     24*GG[{-I, z^(-1), z, 1}, w] - 12*GG[{-I, -z, -1, -1}, w] + 
     12*GG[{-I, -z, -1, 0}, w] - 12*GG[{-I, -z, -1, 1}, w] + 
     48*GG[{-I, -z, 0, -1}, w] - 48*GG[{-I, -z, 0, 0}, w] + 
     48*GG[{-I, -z, 0, 1}, w] - 12*GG[{-I, -z, 1, -1}, w] + 
     12*GG[{-I, -z, 1, 0}, w] - 12*GG[{-I, -z, 1, 1}, w] - 
     24*GG[{-I, -z, -z^(-1), -1}, w] + 24*GG[{-I, -z, -z^(-1), 0}, w] - 
     24*GG[{-I, -z, -z^(-1), 1}, w] - 12*GG[{-I, -z, z^(-1), -1}, w] + 
     12*GG[{-I, -z, z^(-1), 0}, w] - 12*GG[{-I, -z, z^(-1), 1}, w] - 
     12*GG[{-I, -z, -z, -1}, w] + 12*GG[{-I, -z, -z, 0}, w] - 
     12*GG[{-I, -z, -z, 1}, w] - 24*GG[{-I, -z, z, -1}, w] + 
     24*GG[{-I, -z, z, 0}, w] - 24*GG[{-I, -z, z, 1}, w] - 
     12*GG[{-I, z, -1, -1}, w] + 12*GG[{-I, z, -1, 0}, w] - 
     12*GG[{-I, z, -1, 1}, w] + 48*GG[{-I, z, 0, -1}, w] - 
     48*GG[{-I, z, 0, 0}, w] + 48*GG[{-I, z, 0, 1}, w] - 
     12*GG[{-I, z, 1, -1}, w] + 12*GG[{-I, z, 1, 0}, w] - 
     12*GG[{-I, z, 1, 1}, w] - 12*GG[{-I, z, -z^(-1), -1}, w] + 
     12*GG[{-I, z, -z^(-1), 0}, w] - 12*GG[{-I, z, -z^(-1), 1}, w] - 
     24*GG[{-I, z, z^(-1), -1}, w] + 24*GG[{-I, z, z^(-1), 0}, w] - 
     24*GG[{-I, z, z^(-1), 1}, w] - 24*GG[{-I, z, -z, -1}, w] + 
     24*GG[{-I, z, -z, 0}, w] - 24*GG[{-I, z, -z, 1}, w] - 
     12*GG[{-I, z, z, -1}, w] + 12*GG[{-I, z, z, 0}, w] - 
     12*GG[{-I, z, z, 1}, w] + 24*GG[{I, -1, -1, 0}, w] - 
     96*GG[{I, -1, 0, 0}, w] + 72*GG[{I, -1, -I, 0}, w] + 
     72*GG[{I, -1, I, 0}, w] + 24*GG[{I, -1, 1, 0}, w] + 
     12*GG[{I, -1, -z^(-1), -1}, w] - 12*GG[{I, -1, -z^(-1), 0}, w] + 
     12*GG[{I, -1, -z^(-1), 1}, w] + 12*GG[{I, -1, z^(-1), -1}, w] - 
     12*GG[{I, -1, z^(-1), 0}, w] + 12*GG[{I, -1, z^(-1), 1}, w] - 
     12*GG[{I, -1, -z, -1}, w] + 12*GG[{I, -1, -z, 0}, w] - 
     12*GG[{I, -1, -z, 1}, w] - 12*GG[{I, -1, z, -1}, w] + 
     12*GG[{I, -1, z, 0}, w] - 12*GG[{I, -1, z, 1}, w] + 
     32*GG[{I, 0, -1, -1}, z] - 96*GG[{I, 0, -1, 0}, w] - 
     32*GG[{I, 0, -1, 0}, z] + 32*GG[{I, 0, -1, 1}, z] - 
     40*GG[{I, 0, 0, -1}, z] + 240*GG[{I, 0, 0, 0}, w] + 
     40*GG[{I, 0, 0, 0}, z] - 40*GG[{I, 0, 0, 1}, z] - 
     288*GG[{I, 0, -I, 0}, w] - 288*GG[{I, 0, I, 0}, w] + 
     32*GG[{I, 0, 1, -1}, z] - 96*GG[{I, 0, 1, 0}, w] - 
     32*GG[{I, 0, 1, 0}, z] + 32*GG[{I, 0, 1, 1}, z] - 
     48*GG[{I, 0, -z^(-1), -1}, w] + 48*GG[{I, 0, -z^(-1), 0}, w] - 
     48*GG[{I, 0, -z^(-1), 1}, w] - 48*GG[{I, 0, z^(-1), -1}, w] + 
     48*GG[{I, 0, z^(-1), 0}, w] - 48*GG[{I, 0, z^(-1), 1}, w] + 
     48*GG[{I, 0, -z, -1}, w] - 48*GG[{I, 0, -z, 0}, w] + 
     48*GG[{I, 0, -z, 1}, w] + 48*GG[{I, 0, z, -1}, w] - 
     48*GG[{I, 0, z, 0}, w] + 48*GG[{I, 0, z, 1}, w] + 
     72*GG[{I, -I, -1, 0}, w] + 8*GG[{I, -I, 0, -1}, z] - 
     288*GG[{I, -I, 0, 0}, w] - 8*GG[{I, -I, 0, 0}, z] + 
     8*GG[{I, -I, 0, 1}, z] + 216*GG[{I, -I, -I, 0}, w] + 
     216*GG[{I, -I, I, 0}, w] + 72*GG[{I, -I, 1, 0}, w] + 
     36*GG[{I, -I, -z^(-1), -1}, w] - 36*GG[{I, -I, -z^(-1), 0}, w] + 
     36*GG[{I, -I, -z^(-1), 1}, w] + 36*GG[{I, -I, z^(-1), -1}, w] - 
     36*GG[{I, -I, z^(-1), 0}, w] + 36*GG[{I, -I, z^(-1), 1}, w] - 
     36*GG[{I, -I, -z, -1}, w] + 36*GG[{I, -I, -z, 0}, w] - 
     36*GG[{I, -I, -z, 1}, w] - 36*GG[{I, -I, z, -1}, w] + 
     36*GG[{I, -I, z, 0}, w] - 36*GG[{I, -I, z, 1}, w] + 
     72*GG[{I, I, -1, 0}, w] + 8*GG[{I, I, 0, -1}, z] - 
     288*GG[{I, I, 0, 0}, w] - 8*GG[{I, I, 0, 0}, z] + 
     8*GG[{I, I, 0, 1}, z] + 216*GG[{I, I, -I, 0}, w] + 
     216*GG[{I, I, I, 0}, w] + 72*GG[{I, I, 1, 0}, w] + 
     36*GG[{I, I, -z^(-1), -1}, w] - 36*GG[{I, I, -z^(-1), 0}, w] + 
     36*GG[{I, I, -z^(-1), 1}, w] + 36*GG[{I, I, z^(-1), -1}, w] - 
     36*GG[{I, I, z^(-1), 0}, w] + 36*GG[{I, I, z^(-1), 1}, w] - 
     36*GG[{I, I, -z, -1}, w] + 36*GG[{I, I, -z, 0}, w] - 
     36*GG[{I, I, -z, 1}, w] - 36*GG[{I, I, z, -1}, w] + 
     36*GG[{I, I, z, 0}, w] - 36*GG[{I, I, z, 1}, w] + 
     24*GG[{I, 1, -1, 0}, w] - 96*GG[{I, 1, 0, 0}, w] + 
     72*GG[{I, 1, -I, 0}, w] + 72*GG[{I, 1, I, 0}, w] + 
     24*GG[{I, 1, 1, 0}, w] + 12*GG[{I, 1, -z^(-1), -1}, w] - 
     12*GG[{I, 1, -z^(-1), 0}, w] + 12*GG[{I, 1, -z^(-1), 1}, w] + 
     12*GG[{I, 1, z^(-1), -1}, w] - 12*GG[{I, 1, z^(-1), 0}, w] + 
     12*GG[{I, 1, z^(-1), 1}, w] - 12*GG[{I, 1, -z, -1}, w] + 
     12*GG[{I, 1, -z, 0}, w] - 12*GG[{I, 1, -z, 1}, w] - 
     12*GG[{I, 1, z, -1}, w] + 12*GG[{I, 1, z, 0}, w] - 
     12*GG[{I, 1, z, 1}, w] + 12*GG[{I, -z^(-1), -1, -1}, w] - 
     12*GG[{I, -z^(-1), -1, 0}, w] + 12*GG[{I, -z^(-1), -1, 1}, w] - 
     48*GG[{I, -z^(-1), 0, -1}, w] + 48*GG[{I, -z^(-1), 0, 0}, w] - 
     48*GG[{I, -z^(-1), 0, 1}, w] + 12*GG[{I, -z^(-1), 1, -1}, w] - 
     12*GG[{I, -z^(-1), 1, 0}, w] + 12*GG[{I, -z^(-1), 1, 1}, w] + 
     12*GG[{I, -z^(-1), -z^(-1), -1}, w] - 
     12*GG[{I, -z^(-1), -z^(-1), 0}, w] + 
     12*GG[{I, -z^(-1), -z^(-1), 1}, w] + 
     24*GG[{I, -z^(-1), z^(-1), -1}, w] - 24*GG[{I, -z^(-1), z^(-1), 0}, w] + 
     24*GG[{I, -z^(-1), z^(-1), 1}, w] + 24*GG[{I, -z^(-1), -z, -1}, w] - 
     24*GG[{I, -z^(-1), -z, 0}, w] + 24*GG[{I, -z^(-1), -z, 1}, w] + 
     12*GG[{I, -z^(-1), z, -1}, w] - 12*GG[{I, -z^(-1), z, 0}, w] + 
     12*GG[{I, -z^(-1), z, 1}, w] + 12*GG[{I, z^(-1), -1, -1}, w] - 
     12*GG[{I, z^(-1), -1, 0}, w] + 12*GG[{I, z^(-1), -1, 1}, w] - 
     48*GG[{I, z^(-1), 0, -1}, w] + 48*GG[{I, z^(-1), 0, 0}, w] - 
     48*GG[{I, z^(-1), 0, 1}, w] + 12*GG[{I, z^(-1), 1, -1}, w] - 
     12*GG[{I, z^(-1), 1, 0}, w] + 12*GG[{I, z^(-1), 1, 1}, w] + 
     24*GG[{I, z^(-1), -z^(-1), -1}, w] - 24*GG[{I, z^(-1), -z^(-1), 0}, w] + 
     24*GG[{I, z^(-1), -z^(-1), 1}, w] + 12*GG[{I, z^(-1), z^(-1), -1}, w] - 
     12*GG[{I, z^(-1), z^(-1), 0}, w] + 12*GG[{I, z^(-1), z^(-1), 1}, w] + 
     12*GG[{I, z^(-1), -z, -1}, w] - 12*GG[{I, z^(-1), -z, 0}, w] + 
     12*GG[{I, z^(-1), -z, 1}, w] + 24*GG[{I, z^(-1), z, -1}, w] - 
     24*GG[{I, z^(-1), z, 0}, w] + 24*GG[{I, z^(-1), z, 1}, w] - 
     12*GG[{I, -z, -1, -1}, w] + 12*GG[{I, -z, -1, 0}, w] - 
     12*GG[{I, -z, -1, 1}, w] + 48*GG[{I, -z, 0, -1}, w] - 
     48*GG[{I, -z, 0, 0}, w] + 48*GG[{I, -z, 0, 1}, w] - 
     12*GG[{I, -z, 1, -1}, w] + 12*GG[{I, -z, 1, 0}, w] - 
     12*GG[{I, -z, 1, 1}, w] - 24*GG[{I, -z, -z^(-1), -1}, w] + 
     24*GG[{I, -z, -z^(-1), 0}, w] - 24*GG[{I, -z, -z^(-1), 1}, w] - 
     12*GG[{I, -z, z^(-1), -1}, w] + 12*GG[{I, -z, z^(-1), 0}, w] - 
     12*GG[{I, -z, z^(-1), 1}, w] - 12*GG[{I, -z, -z, -1}, w] + 
     12*GG[{I, -z, -z, 0}, w] - 12*GG[{I, -z, -z, 1}, w] - 
     24*GG[{I, -z, z, -1}, w] + 24*GG[{I, -z, z, 0}, w] - 
     24*GG[{I, -z, z, 1}, w] - 12*GG[{I, z, -1, -1}, w] + 
     12*GG[{I, z, -1, 0}, w] - 12*GG[{I, z, -1, 1}, w] + 
     48*GG[{I, z, 0, -1}, w] - 48*GG[{I, z, 0, 0}, w] + 
     48*GG[{I, z, 0, 1}, w] - 12*GG[{I, z, 1, -1}, w] + 
     12*GG[{I, z, 1, 0}, w] - 12*GG[{I, z, 1, 1}, w] - 
     12*GG[{I, z, -z^(-1), -1}, w] + 12*GG[{I, z, -z^(-1), 0}, w] - 
     12*GG[{I, z, -z^(-1), 1}, w] - 24*GG[{I, z, z^(-1), -1}, w] + 
     24*GG[{I, z, z^(-1), 0}, w] - 24*GG[{I, z, z^(-1), 1}, w] - 
     24*GG[{I, z, -z, -1}, w] + 24*GG[{I, z, -z, 0}, w] - 
     24*GG[{I, z, -z, 1}, w] - 12*GG[{I, z, z, -1}, w] + 
     12*GG[{I, z, z, 0}, w] - 12*GG[{I, z, z, 1}, w] + 
     8*GG[{1, -1, -1, 0}, w] - 48*GG[{1, -1, 0, 0}, w] + 
     24*GG[{1, -1, -I, 0}, w] + 24*GG[{1, -1, I, 0}, w] + 
     8*GG[{1, -1, 1, 0}, w] + 4*GG[{1, -1, -z^(-1), -1}, w] - 
     4*GG[{1, -1, -z^(-1), 0}, w] + 4*GG[{1, -1, -z^(-1), 1}, w] + 
     4*GG[{1, -1, z^(-1), -1}, w] - 4*GG[{1, -1, z^(-1), 0}, w] + 
     4*GG[{1, -1, z^(-1), 1}, w] - 4*GG[{1, -1, -z, -1}, w] + 
     4*GG[{1, -1, -z, 0}, w] - 4*GG[{1, -1, -z, 1}, w] - 
     4*GG[{1, -1, z, -1}, w] + 4*GG[{1, -1, z, 0}, w] - 
     4*GG[{1, -1, z, 1}, w] - 48*GG[{1, 0, -1, -1}, z] - 
     32*GG[{1, 0, -1, 0}, w] + 48*GG[{1, 0, -1, 0}, z] - 
     48*GG[{1, 0, -1, 1}, z] + 48*GG[{1, 0, 0, -1}, z] + 
     128*GG[{1, 0, 0, 0}, w] - 48*GG[{1, 0, 0, 0}, z] + 
     48*GG[{1, 0, 0, 1}, z] - 112*GG[{1, 0, -I, 0}, w] - 
     112*GG[{1, 0, I, 0}, w] - 48*GG[{1, 0, 1, -1}, z] - 
     32*GG[{1, 0, 1, 0}, w] + 48*GG[{1, 0, 1, 0}, z] - 
     48*GG[{1, 0, 1, 1}, z] - 24*GG[{1, 0, -z^(-1), -1}, w] + 
     24*GG[{1, 0, -z^(-1), 0}, w] - 24*GG[{1, 0, -z^(-1), 1}, w] - 
     24*GG[{1, 0, z^(-1), -1}, w] + 24*GG[{1, 0, z^(-1), 0}, w] - 
     24*GG[{1, 0, z^(-1), 1}, w] + 24*GG[{1, 0, -z, -1}, w] - 
     24*GG[{1, 0, -z, 0}, w] + 24*GG[{1, 0, -z, 1}, w] + 
     24*GG[{1, 0, z, -1}, w] - 24*GG[{1, 0, z, 0}, w] + 
     24*GG[{1, 0, z, 1}, w] + 24*GG[{1, -I, -1, 0}, w] - 
     96*GG[{1, -I, 0, 0}, w] + 72*GG[{1, -I, -I, 0}, w] + 
     72*GG[{1, -I, I, 0}, w] + 24*GG[{1, -I, 1, 0}, w] + 
     12*GG[{1, -I, -z^(-1), -1}, w] - 12*GG[{1, -I, -z^(-1), 0}, w] + 
     12*GG[{1, -I, -z^(-1), 1}, w] + 12*GG[{1, -I, z^(-1), -1}, w] - 
     12*GG[{1, -I, z^(-1), 0}, w] + 12*GG[{1, -I, z^(-1), 1}, w] - 
     12*GG[{1, -I, -z, -1}, w] + 12*GG[{1, -I, -z, 0}, w] - 
     12*GG[{1, -I, -z, 1}, w] - 12*GG[{1, -I, z, -1}, w] + 
     12*GG[{1, -I, z, 0}, w] - 12*GG[{1, -I, z, 1}, w] + 
     24*GG[{1, I, -1, 0}, w] - 96*GG[{1, I, 0, 0}, w] + 
     72*GG[{1, I, -I, 0}, w] + 72*GG[{1, I, I, 0}, w] + 
     24*GG[{1, I, 1, 0}, w] + 12*GG[{1, I, -z^(-1), -1}, w] - 
     12*GG[{1, I, -z^(-1), 0}, w] + 12*GG[{1, I, -z^(-1), 1}, w] + 
     12*GG[{1, I, z^(-1), -1}, w] - 12*GG[{1, I, z^(-1), 0}, w] + 
     12*GG[{1, I, z^(-1), 1}, w] - 12*GG[{1, I, -z, -1}, w] + 
     12*GG[{1, I, -z, 0}, w] - 12*GG[{1, I, -z, 1}, w] - 
     12*GG[{1, I, z, -1}, w] + 12*GG[{1, I, z, 0}, w] - 
     12*GG[{1, I, z, 1}, w] + 8*GG[{1, 1, -1, 0}, w] - 
     48*GG[{1, 1, 0, 0}, w] + 24*GG[{1, 1, -I, 0}, w] + 
     24*GG[{1, 1, I, 0}, w] + 8*GG[{1, 1, 1, 0}, w] + 
     4*GG[{1, 1, -z^(-1), -1}, w] - 4*GG[{1, 1, -z^(-1), 0}, w] + 
     4*GG[{1, 1, -z^(-1), 1}, w] + 4*GG[{1, 1, z^(-1), -1}, w] - 
     4*GG[{1, 1, z^(-1), 0}, w] + 4*GG[{1, 1, z^(-1), 1}, w] - 
     4*GG[{1, 1, -z, -1}, w] + 4*GG[{1, 1, -z, 0}, w] - 
     4*GG[{1, 1, -z, 1}, w] - 4*GG[{1, 1, z, -1}, w] + 
     4*GG[{1, 1, z, 0}, w] - 4*GG[{1, 1, z, 1}, w] + 
     4*GG[{1, -z^(-1), -1, -1}, w] - 12*GG[{1, -z^(-1), -1, 0}, w] + 
     4*GG[{1, -z^(-1), -1, 1}, w] - 24*GG[{1, -z^(-1), 0, -1}, w] + 
     24*GG[{1, -z^(-1), 0, 0}, w] - 24*GG[{1, -z^(-1), 0, 1}, w] + 
     4*GG[{1, -z^(-1), 1, -1}, w] - 12*GG[{1, -z^(-1), 1, 0}, w] + 
     4*GG[{1, -z^(-1), 1, 1}, w] + 4*GG[{1, -z^(-1), -z^(-1), -1}, w] - 
     4*GG[{1, -z^(-1), -z^(-1), 0}, w] + 4*GG[{1, -z^(-1), -z^(-1), 1}, w] + 
     16*GG[{1, -z^(-1), z^(-1), -1}, w] - 16*GG[{1, -z^(-1), z^(-1), 0}, w] + 
     16*GG[{1, -z^(-1), z^(-1), 1}, w] + 8*GG[{1, -z^(-1), -z, -1}, w] - 
     8*GG[{1, -z^(-1), -z, 0}, w] + 8*GG[{1, -z^(-1), -z, 1}, w] - 
     4*GG[{1, -z^(-1), z, -1}, w] + 4*GG[{1, -z^(-1), z, 0}, w] - 
     4*GG[{1, -z^(-1), z, 1}, w] + 4*GG[{1, z^(-1), -1, -1}, w] - 
     12*GG[{1, z^(-1), -1, 0}, w] + 4*GG[{1, z^(-1), -1, 1}, w] - 
     24*GG[{1, z^(-1), 0, -1}, w] + 24*GG[{1, z^(-1), 0, 0}, w] - 
     24*GG[{1, z^(-1), 0, 1}, w] + 4*GG[{1, z^(-1), 1, -1}, w] - 
     12*GG[{1, z^(-1), 1, 0}, w] + 4*GG[{1, z^(-1), 1, 1}, w] + 
     16*GG[{1, z^(-1), -z^(-1), -1}, w] - 16*GG[{1, z^(-1), -z^(-1), 0}, w] + 
     16*GG[{1, z^(-1), -z^(-1), 1}, w] + 4*GG[{1, z^(-1), z^(-1), -1}, w] - 
     4*GG[{1, z^(-1), z^(-1), 0}, w] + 4*GG[{1, z^(-1), z^(-1), 1}, w] - 
     4*GG[{1, z^(-1), -z, -1}, w] + 4*GG[{1, z^(-1), -z, 0}, w] - 
     4*GG[{1, z^(-1), -z, 1}, w] + 8*GG[{1, z^(-1), z, -1}, w] - 
     8*GG[{1, z^(-1), z, 0}, w] + 8*GG[{1, z^(-1), z, 1}, w] - 
     4*GG[{1, -z, -1, -1}, w] + 12*GG[{1, -z, -1, 0}, w] - 
     4*GG[{1, -z, -1, 1}, w] + 24*GG[{1, -z, 0, -1}, w] - 
     40*GG[{1, -z, 0, 0}, w] + 24*GG[{1, -z, 0, 1}, w] - 
     4*GG[{1, -z, 1, -1}, w] + 12*GG[{1, -z, 1, 0}, w] - 
     4*GG[{1, -z, 1, 1}, w] - 8*GG[{1, -z, -z^(-1), -1}, w] + 
     8*GG[{1, -z, -z^(-1), 0}, w] - 8*GG[{1, -z, -z^(-1), 1}, w] - 
     12*GG[{1, -z, z^(-1), -1}, w] + 12*GG[{1, -z, z^(-1), 0}, w] - 
     12*GG[{1, -z, z^(-1), 1}, w] - 4*GG[{1, -z, -z, -1}, w] + 
     4*GG[{1, -z, -z, 0}, w] - 4*GG[{1, -z, -z, 1}, w] - 
     4*GG[{1, z, -1, -1}, w] + 12*GG[{1, z, -1, 0}, w] - 
     4*GG[{1, z, -1, 1}, w] + 24*GG[{1, z, 0, -1}, w] - 
     40*GG[{1, z, 0, 0}, w] + 24*GG[{1, z, 0, 1}, w] - 
     4*GG[{1, z, 1, -1}, w] + 12*GG[{1, z, 1, 0}, w] - 
     4*GG[{1, z, 1, 1}, w] - 12*GG[{1, z, -z^(-1), -1}, w] + 
     12*GG[{1, z, -z^(-1), 0}, w] - 12*GG[{1, z, -z^(-1), 1}, w] - 
     8*GG[{1, z, z^(-1), -1}, w] + 8*GG[{1, z, z^(-1), 0}, w] - 
     8*GG[{1, z, z^(-1), 1}, w] - 4*GG[{1, z, z, -1}, w] + 
     4*GG[{1, z, z, 0}, w] - 4*GG[{1, z, z, 1}, w] + 
     4*GG[{-z^(-1), -1, -1, -1}, w] - 12*GG[{-z^(-1), -1, -1, 0}, w] + 
     4*GG[{-z^(-1), -1, -1, 1}, w] + 8*GG[{-z^(-1), -1, 0, 0}, w] - 
     8*GG[{-z^(-1), -1, -I, 0}, w] - 8*GG[{-z^(-1), -1, I, 0}, w] + 
     4*GG[{-z^(-1), -1, 1, -1}, w] - 12*GG[{-z^(-1), -1, 1, 0}, w] + 
     4*GG[{-z^(-1), -1, 1, 1}, w] - 8*GG[{-z^(-1), -1, -z^(-1), -1}, w] + 
     8*GG[{-z^(-1), -1, -z^(-1), 0}, w] - 
     8*GG[{-z^(-1), -1, -z^(-1), 1}, w] + 
     4*GG[{-z^(-1), -1, z^(-1), -1}, w] - 4*GG[{-z^(-1), -1, z^(-1), 0}, w] + 
     4*GG[{-z^(-1), -1, z^(-1), 1}, w] - 4*GG[{-z^(-1), -1, -z, -1}, w] + 
     4*GG[{-z^(-1), -1, -z, 0}, w] - 4*GG[{-z^(-1), -1, -z, 1}, w] - 
     16*GG[{-z^(-1), -1, z, -1}, w] + 16*GG[{-z^(-1), -1, z, 0}, w] - 
     16*GG[{-z^(-1), -1, z, 1}, w] - 24*GG[{-z^(-1), 0, -1, -1}, w] + 
     40*GG[{-z^(-1), 0, -1, 0}, w] - 24*GG[{-z^(-1), 0, -1, 1}, w] + 
     64*GG[{-z^(-1), 0, 0, -1}, w] - 64*GG[{-z^(-1), 0, 0, 0}, w] + 
     64*GG[{-z^(-1), 0, 0, 1}, w] - 24*GG[{-z^(-1), 0, 1, -1}, w] + 
     40*GG[{-z^(-1), 0, 1, 0}, w] - 24*GG[{-z^(-1), 0, 1, 1}, w] - 
     20*GG[{-z^(-1), 0, -z^(-1), -1}, w] + 
     20*GG[{-z^(-1), 0, -z^(-1), 0}, w] - 
     20*GG[{-z^(-1), 0, -z^(-1), 1}, w] - 
     20*GG[{-z^(-1), 0, z^(-1), -1}, w] + 20*GG[{-z^(-1), 0, z^(-1), 0}, w] - 
     20*GG[{-z^(-1), 0, z^(-1), 1}, w] - 4*GG[{-z^(-1), 0, -z, -1}, w] + 
     4*GG[{-z^(-1), 0, -z, 0}, w] - 4*GG[{-z^(-1), 0, -z, 1}, w] - 
     4*GG[{-z^(-1), 0, z, -1}, w] + 4*GG[{-z^(-1), 0, z, 0}, w] - 
     4*GG[{-z^(-1), 0, z, 1}, w] - 8*GG[{-z^(-1), -I, -1, 0}, w] - 
     8*GG[{-z^(-1), -I, 0, -1}, w] + 16*GG[{-z^(-1), -I, 0, 0}, w] - 
     8*GG[{-z^(-1), -I, 0, 1}, w] - 8*GG[{-z^(-1), -I, 1, 0}, w] + 
     4*GG[{-z^(-1), -I, -z^(-1), -1}, w] - 
     4*GG[{-z^(-1), -I, -z^(-1), 0}, w] + 
     4*GG[{-z^(-1), -I, -z^(-1), 1}, w] + 
     4*GG[{-z^(-1), -I, z^(-1), -1}, w] - 4*GG[{-z^(-1), -I, z^(-1), 0}, w] + 
     4*GG[{-z^(-1), -I, z^(-1), 1}, w] - 4*GG[{-z^(-1), -I, -z, -1}, w] + 
     4*GG[{-z^(-1), -I, -z, 0}, w] - 4*GG[{-z^(-1), -I, -z, 1}, w] - 
     4*GG[{-z^(-1), -I, z, -1}, w] + 4*GG[{-z^(-1), -I, z, 0}, w] - 
     4*GG[{-z^(-1), -I, z, 1}, w] - 8*GG[{-z^(-1), I, -1, 0}, w] - 
     8*GG[{-z^(-1), I, 0, -1}, w] + 16*GG[{-z^(-1), I, 0, 0}, w] - 
     8*GG[{-z^(-1), I, 0, 1}, w] - 8*GG[{-z^(-1), I, 1, 0}, w] + 
     4*GG[{-z^(-1), I, -z^(-1), -1}, w] - 4*GG[{-z^(-1), I, -z^(-1), 0}, w] + 
     4*GG[{-z^(-1), I, -z^(-1), 1}, w] + 4*GG[{-z^(-1), I, z^(-1), -1}, w] - 
     4*GG[{-z^(-1), I, z^(-1), 0}, w] + 4*GG[{-z^(-1), I, z^(-1), 1}, w] - 
     4*GG[{-z^(-1), I, -z, -1}, w] + 4*GG[{-z^(-1), I, -z, 0}, w] - 
     4*GG[{-z^(-1), I, -z, 1}, w] - 4*GG[{-z^(-1), I, z, -1}, w] + 
     4*GG[{-z^(-1), I, z, 0}, w] - 4*GG[{-z^(-1), I, z, 1}, w] + 
     4*GG[{-z^(-1), 1, -1, -1}, w] - 12*GG[{-z^(-1), 1, -1, 0}, w] + 
     4*GG[{-z^(-1), 1, -1, 1}, w] + 8*GG[{-z^(-1), 1, 0, 0}, w] - 
     8*GG[{-z^(-1), 1, -I, 0}, w] - 8*GG[{-z^(-1), 1, I, 0}, w] + 
     4*GG[{-z^(-1), 1, 1, -1}, w] - 12*GG[{-z^(-1), 1, 1, 0}, w] + 
     4*GG[{-z^(-1), 1, 1, 1}, w] - 8*GG[{-z^(-1), 1, -z^(-1), -1}, w] + 
     8*GG[{-z^(-1), 1, -z^(-1), 0}, w] - 8*GG[{-z^(-1), 1, -z^(-1), 1}, w] + 
     4*GG[{-z^(-1), 1, z^(-1), -1}, w] - 4*GG[{-z^(-1), 1, z^(-1), 0}, w] + 
     4*GG[{-z^(-1), 1, z^(-1), 1}, w] - 4*GG[{-z^(-1), 1, -z, -1}, w] + 
     4*GG[{-z^(-1), 1, -z, 0}, w] - 4*GG[{-z^(-1), 1, -z, 1}, w] - 
     16*GG[{-z^(-1), 1, z, -1}, w] + 16*GG[{-z^(-1), 1, z, 0}, w] - 
     16*GG[{-z^(-1), 1, z, 1}, w] + 4*GG[{-z^(-1), -z^(-1), -1, -1}, w] - 
     12*GG[{-z^(-1), -z^(-1), -1, 0}, w] + 
     4*GG[{-z^(-1), -z^(-1), -1, 1}, w] - 
     24*GG[{-z^(-1), -z^(-1), 0, -1}, w] + 
     24*GG[{-z^(-1), -z^(-1), 0, 0}, w] - 
     24*GG[{-z^(-1), -z^(-1), 0, 1}, w] + 
     4*GG[{-z^(-1), -z^(-1), 1, -1}, w] - 
     12*GG[{-z^(-1), -z^(-1), 1, 0}, w] + 4*GG[{-z^(-1), -z^(-1), 1, 1}, w] + 
     4*GG[{-z^(-1), -z^(-1), -z^(-1), -1}, w] - 
     4*GG[{-z^(-1), -z^(-1), -z^(-1), 0}, w] + 
     4*GG[{-z^(-1), -z^(-1), -z^(-1), 1}, w] + 
     16*GG[{-z^(-1), -z^(-1), z^(-1), -1}, w] - 
     16*GG[{-z^(-1), -z^(-1), z^(-1), 0}, w] + 
     16*GG[{-z^(-1), -z^(-1), z^(-1), 1}, w] + 
     8*GG[{-z^(-1), -z^(-1), -z, -1}, w] - 
     8*GG[{-z^(-1), -z^(-1), -z, 0}, w] + 
     8*GG[{-z^(-1), -z^(-1), -z, 1}, w] - 
     4*GG[{-z^(-1), -z^(-1), z, -1}, w] + 4*GG[{-z^(-1), -z^(-1), z, 0}, w] - 
     4*GG[{-z^(-1), -z^(-1), z, 1}, w] + 16*GG[{-z^(-1), z^(-1), -1, -1}, 
       w] - 24*GG[{-z^(-1), z^(-1), -1, 0}, w] + 
     16*GG[{-z^(-1), z^(-1), -1, 1}, w] - 
     72*GG[{-z^(-1), z^(-1), 0, -1}, w] + 72*GG[{-z^(-1), z^(-1), 0, 0}, w] - 
     72*GG[{-z^(-1), z^(-1), 0, 1}, w] + 16*GG[{-z^(-1), z^(-1), 1, -1}, w] - 
     24*GG[{-z^(-1), z^(-1), 1, 0}, w] + 16*GG[{-z^(-1), z^(-1), 1, 1}, w] + 
     40*GG[{-z^(-1), z^(-1), -z^(-1), -1}, w] - 
     40*GG[{-z^(-1), z^(-1), -z^(-1), 0}, w] + 
     40*GG[{-z^(-1), z^(-1), -z^(-1), 1}, w] + 
     16*GG[{-z^(-1), z^(-1), z^(-1), -1}, w] - 
     16*GG[{-z^(-1), z^(-1), z^(-1), 0}, w] + 
     16*GG[{-z^(-1), z^(-1), z^(-1), 1}, w] + 
     8*GG[{-z^(-1), z^(-1), -z, -1}, w] - 8*GG[{-z^(-1), z^(-1), -z, 0}, w] + 
     8*GG[{-z^(-1), z^(-1), -z, 1}, w] + 32*GG[{-z^(-1), z^(-1), z, -1}, w] - 
     32*GG[{-z^(-1), z^(-1), z, 0}, w] + 32*GG[{-z^(-1), z^(-1), z, 1}, w] + 
     8*GG[{-z^(-1), -z, -1, -1}, w] + 8*GG[{-z^(-1), -z, -1, 1}, w] - 
     24*GG[{-z^(-1), -z, 0, -1}, w] + 16*GG[{-z^(-1), -z, 0, 0}, w] - 
     24*GG[{-z^(-1), -z, 0, 1}, w] + 8*GG[{-z^(-1), -z, 1, -1}, w] + 
     8*GG[{-z^(-1), -z, 1, 1}, w] + 16*GG[{-z^(-1), -z, -z^(-1), -1}, w] - 
     16*GG[{-z^(-1), -z, -z^(-1), 0}, w] + 
     16*GG[{-z^(-1), -z, -z^(-1), 1}, w] + 
     8*GG[{-z^(-1), -z, z^(-1), -1}, w] - 8*GG[{-z^(-1), -z, z^(-1), 0}, w] + 
     8*GG[{-z^(-1), -z, z^(-1), 1}, w] + 8*GG[{-z^(-1), -z, -z, -1}, w] - 
     8*GG[{-z^(-1), -z, -z, 0}, w] + 8*GG[{-z^(-1), -z, -z, 1}, w] + 
     16*GG[{-z^(-1), -z, z, -1}, w] - 16*GG[{-z^(-1), -z, z, 0}, w] + 
     16*GG[{-z^(-1), -z, z, 1}, w] - 4*GG[{-z^(-1), z, -1, -1}, w] + 
     12*GG[{-z^(-1), z, -1, 0}, w] - 4*GG[{-z^(-1), z, -1, 1}, w] + 
     24*GG[{-z^(-1), z, 0, -1}, w] - 32*GG[{-z^(-1), z, 0, 0}, w] + 
     24*GG[{-z^(-1), z, 0, 1}, w] - 4*GG[{-z^(-1), z, 1, -1}, w] + 
     12*GG[{-z^(-1), z, 1, 0}, w] - 4*GG[{-z^(-1), z, 1, 1}, w] - 
     4*GG[{-z^(-1), z, -z^(-1), -1}, w] + 4*GG[{-z^(-1), z, -z^(-1), 0}, w] - 
     4*GG[{-z^(-1), z, -z^(-1), 1}, w] - 8*GG[{-z^(-1), z, z^(-1), -1}, w] + 
     8*GG[{-z^(-1), z, z^(-1), 0}, w] - 8*GG[{-z^(-1), z, z^(-1), 1}, w] - 
     8*GG[{-z^(-1), z, -z, -1}, w] + 8*GG[{-z^(-1), z, -z, 0}, w] - 
     8*GG[{-z^(-1), z, -z, 1}, w] - 4*GG[{-z^(-1), z, z, -1}, w] + 
     4*GG[{-z^(-1), z, z, 0}, w] - 4*GG[{-z^(-1), z, z, 1}, w] + 
     4*GG[{z^(-1), -1, -1, -1}, w] - 12*GG[{z^(-1), -1, -1, 0}, w] + 
     4*GG[{z^(-1), -1, -1, 1}, w] + 8*GG[{z^(-1), -1, 0, 0}, w] - 
     8*GG[{z^(-1), -1, -I, 0}, w] - 8*GG[{z^(-1), -1, I, 0}, w] + 
     4*GG[{z^(-1), -1, 1, -1}, w] - 12*GG[{z^(-1), -1, 1, 0}, w] + 
     4*GG[{z^(-1), -1, 1, 1}, w] + 4*GG[{z^(-1), -1, -z^(-1), -1}, w] - 
     4*GG[{z^(-1), -1, -z^(-1), 0}, w] + 4*GG[{z^(-1), -1, -z^(-1), 1}, w] - 
     8*GG[{z^(-1), -1, z^(-1), -1}, w] + 8*GG[{z^(-1), -1, z^(-1), 0}, w] - 
     8*GG[{z^(-1), -1, z^(-1), 1}, w] - 16*GG[{z^(-1), -1, -z, -1}, w] + 
     16*GG[{z^(-1), -1, -z, 0}, w] - 16*GG[{z^(-1), -1, -z, 1}, w] - 
     4*GG[{z^(-1), -1, z, -1}, w] + 4*GG[{z^(-1), -1, z, 0}, w] - 
     4*GG[{z^(-1), -1, z, 1}, w] - 24*GG[{z^(-1), 0, -1, -1}, w] + 
     40*GG[{z^(-1), 0, -1, 0}, w] - 24*GG[{z^(-1), 0, -1, 1}, w] + 
     64*GG[{z^(-1), 0, 0, -1}, w] - 64*GG[{z^(-1), 0, 0, 0}, w] + 
     64*GG[{z^(-1), 0, 0, 1}, w] - 24*GG[{z^(-1), 0, 1, -1}, w] + 
     40*GG[{z^(-1), 0, 1, 0}, w] - 24*GG[{z^(-1), 0, 1, 1}, w] - 
     20*GG[{z^(-1), 0, -z^(-1), -1}, w] + 20*GG[{z^(-1), 0, -z^(-1), 0}, w] - 
     20*GG[{z^(-1), 0, -z^(-1), 1}, w] - 20*GG[{z^(-1), 0, z^(-1), -1}, w] + 
     20*GG[{z^(-1), 0, z^(-1), 0}, w] - 20*GG[{z^(-1), 0, z^(-1), 1}, w] - 
     4*GG[{z^(-1), 0, -z, -1}, w] + 4*GG[{z^(-1), 0, -z, 0}, w] - 
     4*GG[{z^(-1), 0, -z, 1}, w] - 4*GG[{z^(-1), 0, z, -1}, w] + 
     4*GG[{z^(-1), 0, z, 0}, w] - 4*GG[{z^(-1), 0, z, 1}, w] - 
     8*GG[{z^(-1), -I, -1, 0}, w] - 8*GG[{z^(-1), -I, 0, -1}, w] + 
     16*GG[{z^(-1), -I, 0, 0}, w] - 8*GG[{z^(-1), -I, 0, 1}, w] - 
     8*GG[{z^(-1), -I, 1, 0}, w] + 4*GG[{z^(-1), -I, -z^(-1), -1}, w] - 
     4*GG[{z^(-1), -I, -z^(-1), 0}, w] + 4*GG[{z^(-1), -I, -z^(-1), 1}, w] + 
     4*GG[{z^(-1), -I, z^(-1), -1}, w] - 4*GG[{z^(-1), -I, z^(-1), 0}, w] + 
     4*GG[{z^(-1), -I, z^(-1), 1}, w] - 4*GG[{z^(-1), -I, -z, -1}, w] + 
     4*GG[{z^(-1), -I, -z, 0}, w] - 4*GG[{z^(-1), -I, -z, 1}, w] - 
     4*GG[{z^(-1), -I, z, -1}, w] + 4*GG[{z^(-1), -I, z, 0}, w] - 
     4*GG[{z^(-1), -I, z, 1}, w] - 8*GG[{z^(-1), I, -1, 0}, w] - 
     8*GG[{z^(-1), I, 0, -1}, w] + 16*GG[{z^(-1), I, 0, 0}, w] - 
     8*GG[{z^(-1), I, 0, 1}, w] - 8*GG[{z^(-1), I, 1, 0}, w] + 
     4*GG[{z^(-1), I, -z^(-1), -1}, w] - 4*GG[{z^(-1), I, -z^(-1), 0}, w] + 
     4*GG[{z^(-1), I, -z^(-1), 1}, w] + 4*GG[{z^(-1), I, z^(-1), -1}, w] - 
     4*GG[{z^(-1), I, z^(-1), 0}, w] + 4*GG[{z^(-1), I, z^(-1), 1}, w] - 
     4*GG[{z^(-1), I, -z, -1}, w] + 4*GG[{z^(-1), I, -z, 0}, w] - 
     4*GG[{z^(-1), I, -z, 1}, w] - 4*GG[{z^(-1), I, z, -1}, w] + 
     4*GG[{z^(-1), I, z, 0}, w] - 4*GG[{z^(-1), I, z, 1}, w] + 
     4*GG[{z^(-1), 1, -1, -1}, w] - 12*GG[{z^(-1), 1, -1, 0}, w] + 
     4*GG[{z^(-1), 1, -1, 1}, w] + 8*GG[{z^(-1), 1, 0, 0}, w] - 
     8*GG[{z^(-1), 1, -I, 0}, w] - 8*GG[{z^(-1), 1, I, 0}, w] + 
     4*GG[{z^(-1), 1, 1, -1}, w] - 12*GG[{z^(-1), 1, 1, 0}, w] + 
     4*GG[{z^(-1), 1, 1, 1}, w] + 4*GG[{z^(-1), 1, -z^(-1), -1}, w] - 
     4*GG[{z^(-1), 1, -z^(-1), 0}, w] + 4*GG[{z^(-1), 1, -z^(-1), 1}, w] - 
     8*GG[{z^(-1), 1, z^(-1), -1}, w] + 8*GG[{z^(-1), 1, z^(-1), 0}, w] - 
     8*GG[{z^(-1), 1, z^(-1), 1}, w] - 16*GG[{z^(-1), 1, -z, -1}, w] + 
     16*GG[{z^(-1), 1, -z, 0}, w] - 16*GG[{z^(-1), 1, -z, 1}, w] - 
     4*GG[{z^(-1), 1, z, -1}, w] + 4*GG[{z^(-1), 1, z, 0}, w] - 
     4*GG[{z^(-1), 1, z, 1}, w] + 16*GG[{z^(-1), -z^(-1), -1, -1}, w] - 
     24*GG[{z^(-1), -z^(-1), -1, 0}, w] + 
     16*GG[{z^(-1), -z^(-1), -1, 1}, w] - 
     72*GG[{z^(-1), -z^(-1), 0, -1}, w] + 72*GG[{z^(-1), -z^(-1), 0, 0}, w] - 
     72*GG[{z^(-1), -z^(-1), 0, 1}, w] + 16*GG[{z^(-1), -z^(-1), 1, -1}, w] - 
     24*GG[{z^(-1), -z^(-1), 1, 0}, w] + 16*GG[{z^(-1), -z^(-1), 1, 1}, w] + 
     16*GG[{z^(-1), -z^(-1), -z^(-1), -1}, w] - 
     16*GG[{z^(-1), -z^(-1), -z^(-1), 0}, w] + 
     16*GG[{z^(-1), -z^(-1), -z^(-1), 1}, w] + 
     40*GG[{z^(-1), -z^(-1), z^(-1), -1}, w] - 
     40*GG[{z^(-1), -z^(-1), z^(-1), 0}, w] + 
     40*GG[{z^(-1), -z^(-1), z^(-1), 1}, w] + 
     32*GG[{z^(-1), -z^(-1), -z, -1}, w] - 
     32*GG[{z^(-1), -z^(-1), -z, 0}, w] + 
     32*GG[{z^(-1), -z^(-1), -z, 1}, w] + 8*GG[{z^(-1), -z^(-1), z, -1}, w] - 
     8*GG[{z^(-1), -z^(-1), z, 0}, w] + 8*GG[{z^(-1), -z^(-1), z, 1}, w] + 
     4*GG[{z^(-1), z^(-1), -1, -1}, w] - 12*GG[{z^(-1), z^(-1), -1, 0}, w] + 
     4*GG[{z^(-1), z^(-1), -1, 1}, w] - 24*GG[{z^(-1), z^(-1), 0, -1}, w] + 
     24*GG[{z^(-1), z^(-1), 0, 0}, w] - 24*GG[{z^(-1), z^(-1), 0, 1}, w] + 
     4*GG[{z^(-1), z^(-1), 1, -1}, w] - 12*GG[{z^(-1), z^(-1), 1, 0}, w] + 
     4*GG[{z^(-1), z^(-1), 1, 1}, w] + 16*GG[{z^(-1), z^(-1), -z^(-1), -1}, 
       w] - 16*GG[{z^(-1), z^(-1), -z^(-1), 0}, w] + 
     16*GG[{z^(-1), z^(-1), -z^(-1), 1}, w] + 
     4*GG[{z^(-1), z^(-1), z^(-1), -1}, w] - 
     4*GG[{z^(-1), z^(-1), z^(-1), 0}, w] + 
     4*GG[{z^(-1), z^(-1), z^(-1), 1}, w] - 
     4*GG[{z^(-1), z^(-1), -z, -1}, w] + 4*GG[{z^(-1), z^(-1), -z, 0}, w] - 
     4*GG[{z^(-1), z^(-1), -z, 1}, w] + 8*GG[{z^(-1), z^(-1), z, -1}, w] - 
     8*GG[{z^(-1), z^(-1), z, 0}, w] + 8*GG[{z^(-1), z^(-1), z, 1}, w] - 
     4*GG[{z^(-1), -z, -1, -1}, w] + 12*GG[{z^(-1), -z, -1, 0}, w] - 
     4*GG[{z^(-1), -z, -1, 1}, w] + 24*GG[{z^(-1), -z, 0, -1}, w] - 
     32*GG[{z^(-1), -z, 0, 0}, w] + 24*GG[{z^(-1), -z, 0, 1}, w] - 
     4*GG[{z^(-1), -z, 1, -1}, w] + 12*GG[{z^(-1), -z, 1, 0}, w] - 
     4*GG[{z^(-1), -z, 1, 1}, w] - 8*GG[{z^(-1), -z, -z^(-1), -1}, w] + 
     8*GG[{z^(-1), -z, -z^(-1), 0}, w] - 8*GG[{z^(-1), -z, -z^(-1), 1}, w] - 
     4*GG[{z^(-1), -z, z^(-1), -1}, w] + 4*GG[{z^(-1), -z, z^(-1), 0}, w] - 
     4*GG[{z^(-1), -z, z^(-1), 1}, w] - 4*GG[{z^(-1), -z, -z, -1}, w] + 
     4*GG[{z^(-1), -z, -z, 0}, w] - 4*GG[{z^(-1), -z, -z, 1}, w] - 
     8*GG[{z^(-1), -z, z, -1}, w] + 8*GG[{z^(-1), -z, z, 0}, w] - 
     8*GG[{z^(-1), -z, z, 1}, w] + 8*GG[{z^(-1), z, -1, -1}, w] + 
     8*GG[{z^(-1), z, -1, 1}, w] - 24*GG[{z^(-1), z, 0, -1}, w] + 
     16*GG[{z^(-1), z, 0, 0}, w] - 24*GG[{z^(-1), z, 0, 1}, w] + 
     8*GG[{z^(-1), z, 1, -1}, w] + 8*GG[{z^(-1), z, 1, 1}, w] + 
     8*GG[{z^(-1), z, -z^(-1), -1}, w] - 8*GG[{z^(-1), z, -z^(-1), 0}, w] + 
     8*GG[{z^(-1), z, -z^(-1), 1}, w] + 16*GG[{z^(-1), z, z^(-1), -1}, w] - 
     16*GG[{z^(-1), z, z^(-1), 0}, w] + 16*GG[{z^(-1), z, z^(-1), 1}, w] + 
     16*GG[{z^(-1), z, -z, -1}, w] - 16*GG[{z^(-1), z, -z, 0}, w] + 
     16*GG[{z^(-1), z, -z, 1}, w] + 8*GG[{z^(-1), z, z, -1}, w] - 
     8*GG[{z^(-1), z, z, 0}, w] + 8*GG[{z^(-1), z, z, 1}, w] - 
     4*GG[{-z, -1, -1, -1}, w] + 12*GG[{-z, -1, -1, 0}, w] - 
     4*GG[{-z, -1, -1, 1}, w] - 24*GG[{-z, -1, 0, 0}, w] + 
     8*GG[{-z, -1, -I, 0}, w] + 8*GG[{-z, -1, I, 0}, w] - 
     4*GG[{-z, -1, 1, -1}, w] + 12*GG[{-z, -1, 1, 0}, w] - 
     4*GG[{-z, -1, 1, 1}, w] + 4*GG[{-z, -1, -z^(-1), -1}, w] - 
     4*GG[{-z, -1, -z^(-1), 0}, w] + 4*GG[{-z, -1, -z^(-1), 1}, w] + 
     8*GG[{-z, -1, -z, -1}, w] - 8*GG[{-z, -1, -z, 0}, w] + 
     8*GG[{-z, -1, -z, 1}, w] + 12*GG[{-z, -1, z, -1}, w] - 
     12*GG[{-z, -1, z, 0}, w] + 12*GG[{-z, -1, z, 1}, w] + 
     24*GG[{-z, 0, -1, -1}, w] - 40*GG[{-z, 0, -1, 0}, w] + 
     24*GG[{-z, 0, -1, 1}, w] - 64*GG[{-z, 0, 0, -1}, w] + 
     112*GG[{-z, 0, 0, 0}, w] - 64*GG[{-z, 0, 0, 1}, w] - 
     16*GG[{-z, 0, -I, 0}, w] - 16*GG[{-z, 0, I, 0}, w] + 
     24*GG[{-z, 0, 1, -1}, w] - 40*GG[{-z, 0, 1, 0}, w] + 
     24*GG[{-z, 0, 1, 1}, w] + 28*GG[{-z, 0, -z^(-1), -1}, w] - 
     28*GG[{-z, 0, -z^(-1), 0}, w] + 28*GG[{-z, 0, -z^(-1), 1}, w] + 
     28*GG[{-z, 0, z^(-1), -1}, w] - 28*GG[{-z, 0, z^(-1), 0}, w] + 
     28*GG[{-z, 0, z^(-1), 1}, w] - 4*GG[{-z, 0, -z, -1}, w] + 
     4*GG[{-z, 0, -z, 0}, w] - 4*GG[{-z, 0, -z, 1}, w] - 
     4*GG[{-z, 0, z, -1}, w] + 4*GG[{-z, 0, z, 0}, w] - 
     4*GG[{-z, 0, z, 1}, w] + 8*GG[{-z, -I, -1, 0}, w] + 
     8*GG[{-z, -I, 0, -1}, w] - 16*GG[{-z, -I, 0, 0}, w] + 
     8*GG[{-z, -I, 0, 1}, w] + 8*GG[{-z, -I, 1, 0}, w] - 
     4*GG[{-z, -I, -z^(-1), -1}, w] + 4*GG[{-z, -I, -z^(-1), 0}, w] - 
     4*GG[{-z, -I, -z^(-1), 1}, w] - 4*GG[{-z, -I, z^(-1), -1}, w] + 
     4*GG[{-z, -I, z^(-1), 0}, w] - 4*GG[{-z, -I, z^(-1), 1}, w] + 
     4*GG[{-z, -I, -z, -1}, w] - 4*GG[{-z, -I, -z, 0}, w] + 
     4*GG[{-z, -I, -z, 1}, w] + 4*GG[{-z, -I, z, -1}, w] - 
     4*GG[{-z, -I, z, 0}, w] + 4*GG[{-z, -I, z, 1}, w] + 
     8*GG[{-z, I, -1, 0}, w] + 8*GG[{-z, I, 0, -1}, w] - 
     16*GG[{-z, I, 0, 0}, w] + 8*GG[{-z, I, 0, 1}, w] + 
     8*GG[{-z, I, 1, 0}, w] - 4*GG[{-z, I, -z^(-1), -1}, w] + 
     4*GG[{-z, I, -z^(-1), 0}, w] - 4*GG[{-z, I, -z^(-1), 1}, w] - 
     4*GG[{-z, I, z^(-1), -1}, w] + 4*GG[{-z, I, z^(-1), 0}, w] - 
     4*GG[{-z, I, z^(-1), 1}, w] + 4*GG[{-z, I, -z, -1}, w] - 
     4*GG[{-z, I, -z, 0}, w] + 4*GG[{-z, I, -z, 1}, w] + 
     4*GG[{-z, I, z, -1}, w] - 4*GG[{-z, I, z, 0}, w] + 
     4*GG[{-z, I, z, 1}, w] - 4*GG[{-z, 1, -1, -1}, w] + 
     12*GG[{-z, 1, -1, 0}, w] - 4*GG[{-z, 1, -1, 1}, w] - 
     24*GG[{-z, 1, 0, 0}, w] + 8*GG[{-z, 1, -I, 0}, w] + 
     8*GG[{-z, 1, I, 0}, w] - 4*GG[{-z, 1, 1, -1}, w] + 
     12*GG[{-z, 1, 1, 0}, w] - 4*GG[{-z, 1, 1, 1}, w] + 
     4*GG[{-z, 1, -z^(-1), -1}, w] - 4*GG[{-z, 1, -z^(-1), 0}, w] + 
     4*GG[{-z, 1, -z^(-1), 1}, w] + 8*GG[{-z, 1, -z, -1}, w] - 
     8*GG[{-z, 1, -z, 0}, w] + 8*GG[{-z, 1, -z, 1}, w] + 
     12*GG[{-z, 1, z, -1}, w] - 12*GG[{-z, 1, z, 0}, w] + 
     12*GG[{-z, 1, z, 1}, w] - 8*GG[{-z, -z^(-1), -1, -1}, w] - 
     8*GG[{-z, -z^(-1), -1, 1}, w] + 24*GG[{-z, -z^(-1), 0, -1}, w] - 
     16*GG[{-z, -z^(-1), 0, 0}, w] + 24*GG[{-z, -z^(-1), 0, 1}, w] - 
     8*GG[{-z, -z^(-1), 1, -1}, w] - 8*GG[{-z, -z^(-1), 1, 1}, w] - 
     8*GG[{-z, -z^(-1), -z^(-1), -1}, w] + 
     8*GG[{-z, -z^(-1), -z^(-1), 0}, w] - 
     8*GG[{-z, -z^(-1), -z^(-1), 1}, w] - 
     16*GG[{-z, -z^(-1), z^(-1), -1}, w] + 
     16*GG[{-z, -z^(-1), z^(-1), 0}, w] - 
     16*GG[{-z, -z^(-1), z^(-1), 1}, w] - 16*GG[{-z, -z^(-1), -z, -1}, w] + 
     16*GG[{-z, -z^(-1), -z, 0}, w] - 16*GG[{-z, -z^(-1), -z, 1}, w] - 
     8*GG[{-z, -z^(-1), z, -1}, w] + 8*GG[{-z, -z^(-1), z, 0}, w] - 
     8*GG[{-z, -z^(-1), z, 1}, w] - 12*GG[{-z, z^(-1), -1, -1}, w] + 
     4*GG[{-z, z^(-1), -1, 0}, w] - 12*GG[{-z, z^(-1), -1, 1}, w] + 
     40*GG[{-z, z^(-1), 0, -1}, w] - 32*GG[{-z, z^(-1), 0, 0}, w] + 
     40*GG[{-z, z^(-1), 0, 1}, w] - 12*GG[{-z, z^(-1), 1, -1}, w] + 
     4*GG[{-z, z^(-1), 1, 0}, w] - 12*GG[{-z, z^(-1), 1, 1}, w] - 
     24*GG[{-z, z^(-1), -z^(-1), -1}, w] + 
     24*GG[{-z, z^(-1), -z^(-1), 0}, w] - 
     24*GG[{-z, z^(-1), -z^(-1), 1}, w] - 
     12*GG[{-z, z^(-1), z^(-1), -1}, w] + 12*GG[{-z, z^(-1), z^(-1), 0}, w] - 
     12*GG[{-z, z^(-1), z^(-1), 1}, w] - 12*GG[{-z, z^(-1), -z, -1}, w] + 
     12*GG[{-z, z^(-1), -z, 0}, w] - 12*GG[{-z, z^(-1), -z, 1}, w] - 
     24*GG[{-z, z^(-1), z, -1}, w] + 24*GG[{-z, z^(-1), z, 0}, w] - 
     24*GG[{-z, z^(-1), z, 1}, w] - 4*GG[{-z, -z, -1, -1}, w] + 
     12*GG[{-z, -z, -1, 0}, w] - 4*GG[{-z, -z, -1, 1}, w] + 
     24*GG[{-z, -z, 0, -1}, w] - 40*GG[{-z, -z, 0, 0}, w] + 
     24*GG[{-z, -z, 0, 1}, w] - 4*GG[{-z, -z, 1, -1}, w] + 
     12*GG[{-z, -z, 1, 0}, w] - 4*GG[{-z, -z, 1, 1}, w] - 
     8*GG[{-z, -z, -z^(-1), -1}, w] + 8*GG[{-z, -z, -z^(-1), 0}, w] - 
     8*GG[{-z, -z, -z^(-1), 1}, w] - 12*GG[{-z, -z, z^(-1), -1}, w] + 
     12*GG[{-z, -z, z^(-1), 0}, w] - 12*GG[{-z, -z, z^(-1), 1}, w] - 
     4*GG[{-z, -z, -z, -1}, w] + 4*GG[{-z, -z, -z, 0}, w] - 
     4*GG[{-z, -z, -z, 1}, w] + 8*GG[{-z, z, -1, 0}, w] + 
     8*GG[{-z, z, 0, -1}, w] - 24*GG[{-z, z, 0, 0}, w] + 
     8*GG[{-z, z, 0, 1}, w] + 8*GG[{-z, z, 1, 0}, w] - 
     8*GG[{-z, z, -z^(-1), -1}, w] + 8*GG[{-z, z, -z^(-1), 0}, w] - 
     8*GG[{-z, z, -z^(-1), 1}, w] + 8*GG[{-z, z, -z, -1}, w] - 
     8*GG[{-z, z, -z, 0}, w] + 8*GG[{-z, z, -z, 1}, w] - 
     4*GG[{z, -1, -1, -1}, w] + 12*GG[{z, -1, -1, 0}, w] - 
     4*GG[{z, -1, -1, 1}, w] - 24*GG[{z, -1, 0, 0}, w] + 
     8*GG[{z, -1, -I, 0}, w] + 8*GG[{z, -1, I, 0}, w] - 
     4*GG[{z, -1, 1, -1}, w] + 12*GG[{z, -1, 1, 0}, w] - 
     4*GG[{z, -1, 1, 1}, w] + 4*GG[{z, -1, z^(-1), -1}, w] - 
     4*GG[{z, -1, z^(-1), 0}, w] + 4*GG[{z, -1, z^(-1), 1}, w] + 
     12*GG[{z, -1, -z, -1}, w] - 12*GG[{z, -1, -z, 0}, w] + 
     12*GG[{z, -1, -z, 1}, w] + 8*GG[{z, -1, z, -1}, w] - 
     8*GG[{z, -1, z, 0}, w] + 8*GG[{z, -1, z, 1}, w] + 
     24*GG[{z, 0, -1, -1}, w] - 40*GG[{z, 0, -1, 0}, w] + 
     24*GG[{z, 0, -1, 1}, w] - 64*GG[{z, 0, 0, -1}, w] + 
     112*GG[{z, 0, 0, 0}, w] - 64*GG[{z, 0, 0, 1}, w] - 
     16*GG[{z, 0, -I, 0}, w] - 16*GG[{z, 0, I, 0}, w] + 
     24*GG[{z, 0, 1, -1}, w] - 40*GG[{z, 0, 1, 0}, w] + 
     24*GG[{z, 0, 1, 1}, w] + 28*GG[{z, 0, -z^(-1), -1}, w] - 
     28*GG[{z, 0, -z^(-1), 0}, w] + 28*GG[{z, 0, -z^(-1), 1}, w] + 
     28*GG[{z, 0, z^(-1), -1}, w] - 28*GG[{z, 0, z^(-1), 0}, w] + 
     28*GG[{z, 0, z^(-1), 1}, w] - 4*GG[{z, 0, -z, -1}, w] + 
     4*GG[{z, 0, -z, 0}, w] - 4*GG[{z, 0, -z, 1}, w] - 
     4*GG[{z, 0, z, -1}, w] + 4*GG[{z, 0, z, 0}, w] - 4*GG[{z, 0, z, 1}, w] + 
     8*GG[{z, -I, -1, 0}, w] + 8*GG[{z, -I, 0, -1}, w] - 
     16*GG[{z, -I, 0, 0}, w] + 8*GG[{z, -I, 0, 1}, w] + 
     8*GG[{z, -I, 1, 0}, w] - 4*GG[{z, -I, -z^(-1), -1}, w] + 
     4*GG[{z, -I, -z^(-1), 0}, w] - 4*GG[{z, -I, -z^(-1), 1}, w] - 
     4*GG[{z, -I, z^(-1), -1}, w] + 4*GG[{z, -I, z^(-1), 0}, w] - 
     4*GG[{z, -I, z^(-1), 1}, w] + 4*GG[{z, -I, -z, -1}, w] - 
     4*GG[{z, -I, -z, 0}, w] + 4*GG[{z, -I, -z, 1}, w] + 
     4*GG[{z, -I, z, -1}, w] - 4*GG[{z, -I, z, 0}, w] + 
     4*GG[{z, -I, z, 1}, w] + 8*GG[{z, I, -1, 0}, w] + 
     8*GG[{z, I, 0, -1}, w] - 16*GG[{z, I, 0, 0}, w] + 
     8*GG[{z, I, 0, 1}, w] + 8*GG[{z, I, 1, 0}, w] - 
     4*GG[{z, I, -z^(-1), -1}, w] + 4*GG[{z, I, -z^(-1), 0}, w] - 
     4*GG[{z, I, -z^(-1), 1}, w] - 4*GG[{z, I, z^(-1), -1}, w] + 
     4*GG[{z, I, z^(-1), 0}, w] - 4*GG[{z, I, z^(-1), 1}, w] + 
     4*GG[{z, I, -z, -1}, w] - 4*GG[{z, I, -z, 0}, w] + 
     4*GG[{z, I, -z, 1}, w] + 4*GG[{z, I, z, -1}, w] - 
     4*GG[{z, I, z, 0}, w] + 4*GG[{z, I, z, 1}, w] - 
     4*GG[{z, 1, -1, -1}, w] + 12*GG[{z, 1, -1, 0}, w] - 
     4*GG[{z, 1, -1, 1}, w] - 24*GG[{z, 1, 0, 0}, w] + 
     8*GG[{z, 1, -I, 0}, w] + 8*GG[{z, 1, I, 0}, w] - 
     4*GG[{z, 1, 1, -1}, w] + 12*GG[{z, 1, 1, 0}, w] - 
     4*GG[{z, 1, 1, 1}, w] + 4*GG[{z, 1, z^(-1), -1}, w] - 
     4*GG[{z, 1, z^(-1), 0}, w] + 4*GG[{z, 1, z^(-1), 1}, w] + 
     12*GG[{z, 1, -z, -1}, w] - 12*GG[{z, 1, -z, 0}, w] + 
     12*GG[{z, 1, -z, 1}, w] + 8*GG[{z, 1, z, -1}, w] - 
     8*GG[{z, 1, z, 0}, w] + 8*GG[{z, 1, z, 1}, w] - 
     12*GG[{z, -z^(-1), -1, -1}, w] + 4*GG[{z, -z^(-1), -1, 0}, w] - 
     12*GG[{z, -z^(-1), -1, 1}, w] + 40*GG[{z, -z^(-1), 0, -1}, w] - 
     32*GG[{z, -z^(-1), 0, 0}, w] + 40*GG[{z, -z^(-1), 0, 1}, w] - 
     12*GG[{z, -z^(-1), 1, -1}, w] + 4*GG[{z, -z^(-1), 1, 0}, w] - 
     12*GG[{z, -z^(-1), 1, 1}, w] - 12*GG[{z, -z^(-1), -z^(-1), -1}, w] + 
     12*GG[{z, -z^(-1), -z^(-1), 0}, w] - 
     12*GG[{z, -z^(-1), -z^(-1), 1}, w] - 
     24*GG[{z, -z^(-1), z^(-1), -1}, w] + 24*GG[{z, -z^(-1), z^(-1), 0}, w] - 
     24*GG[{z, -z^(-1), z^(-1), 1}, w] - 24*GG[{z, -z^(-1), -z, -1}, w] + 
     24*GG[{z, -z^(-1), -z, 0}, w] - 24*GG[{z, -z^(-1), -z, 1}, w] - 
     12*GG[{z, -z^(-1), z, -1}, w] + 12*GG[{z, -z^(-1), z, 0}, w] - 
     12*GG[{z, -z^(-1), z, 1}, w] - 8*GG[{z, z^(-1), -1, -1}, w] - 
     8*GG[{z, z^(-1), -1, 1}, w] + 24*GG[{z, z^(-1), 0, -1}, w] - 
     16*GG[{z, z^(-1), 0, 0}, w] + 24*GG[{z, z^(-1), 0, 1}, w] - 
     8*GG[{z, z^(-1), 1, -1}, w] - 8*GG[{z, z^(-1), 1, 1}, w] - 
     16*GG[{z, z^(-1), -z^(-1), -1}, w] + 16*GG[{z, z^(-1), -z^(-1), 0}, w] - 
     16*GG[{z, z^(-1), -z^(-1), 1}, w] - 8*GG[{z, z^(-1), z^(-1), -1}, w] + 
     8*GG[{z, z^(-1), z^(-1), 0}, w] - 8*GG[{z, z^(-1), z^(-1), 1}, w] - 
     8*GG[{z, z^(-1), -z, -1}, w] + 8*GG[{z, z^(-1), -z, 0}, w] - 
     8*GG[{z, z^(-1), -z, 1}, w] - 16*GG[{z, z^(-1), z, -1}, w] + 
     16*GG[{z, z^(-1), z, 0}, w] - 16*GG[{z, z^(-1), z, 1}, w] + 
     8*GG[{z, -z, -1, 0}, w] + 8*GG[{z, -z, 0, -1}, w] - 
     24*GG[{z, -z, 0, 0}, w] + 8*GG[{z, -z, 0, 1}, w] + 
     8*GG[{z, -z, 1, 0}, w] - 8*GG[{z, -z, z^(-1), -1}, w] + 
     8*GG[{z, -z, z^(-1), 0}, w] - 8*GG[{z, -z, z^(-1), 1}, w] + 
     8*GG[{z, -z, z, -1}, w] - 8*GG[{z, -z, z, 0}, w] + 
     8*GG[{z, -z, z, 1}, w] - 4*GG[{z, z, -1, -1}, w] + 
     12*GG[{z, z, -1, 0}, w] - 4*GG[{z, z, -1, 1}, w] + 
     24*GG[{z, z, 0, -1}, w] - 40*GG[{z, z, 0, 0}, w] + 
     24*GG[{z, z, 0, 1}, w] - 4*GG[{z, z, 1, -1}, w] + 
     12*GG[{z, z, 1, 0}, w] - 4*GG[{z, z, 1, 1}, w] - 
     12*GG[{z, z, -z^(-1), -1}, w] + 12*GG[{z, z, -z^(-1), 0}, w] - 
     12*GG[{z, z, -z^(-1), 1}, w] - 8*GG[{z, z, z^(-1), -1}, w] + 
     8*GG[{z, z, z^(-1), 0}, w] - 8*GG[{z, z, z^(-1), 1}, w] - 
     4*GG[{z, z, z, -1}, w] + 4*GG[{z, z, z, 0}, w] - 4*GG[{z, z, z, 1}, w] + 
     (-Pi^2/2 + (-2*GG[{-1}, z] - 2*GG[{1}, z])*GG[{-z^(-1)}, w] + 
       GG[{0}, z]*(2*GG[{-z^(-1)}, w] + 2*GG[{z^(-1)}, w] - 2*GG[{-z}, w] - 
         2*GG[{z}, w]) + GG[{-1}, z]*(-2*GG[{z^(-1)}, w] + 2*GG[{-z}, w] + 
         2*GG[{z}, w]) + GG[{1}, z]*(-2*GG[{z^(-1)}, w] + 2*GG[{-z}, w] + 
         2*GG[{z}, w]) + 4*GG[{-1, 0}, w] + 4*GG[{0, -1}, z] - 
       24*GG[{0, 0}, w] - 4*GG[{0, 0}, z] + 4*GG[{0, 1}, z] + 
       12*GG[{-I, 0}, w] + 12*GG[{I, 0}, w] + 4*GG[{1, 0}, w] + 
       2*GG[{-z^(-1), -1}, w] - 2*GG[{-z^(-1), 0}, w] + 
       2*GG[{-z^(-1), 1}, w] + 2*GG[{z^(-1), -1}, w] - 2*GG[{z^(-1), 0}, w] + 
       2*GG[{z^(-1), 1}, w] - 2*GG[{-z, -1}, w] + 2*GG[{-z, 0}, w] - 
       2*GG[{-z, 1}, w] - 2*GG[{z, -1}, w] + 2*GG[{z, 0}, w] - 
       2*GG[{z, 1}, w])*Log[mb^2/mu^2]^2 + (4*GG[{0}, w]*Log[mb^2/mu^2]^3)/
      3 + GG[{-z}, w]*(40*GG[{-1, -1, -1}, z] - 40*GG[{-1, -1, 0}, z] + 
       40*GG[{-1, -1, 1}, z] - 40*GG[{-1, 0, -1}, z] + 40*GG[{-1, 0, 0}, z] - 
       40*GG[{-1, 0, 1}, z] + 40*GG[{-1, 1, -1}, z] - 40*GG[{-1, 1, 0}, z] + 
       40*GG[{-1, 1, 1}, z] + 16*GG[{0, -1, -1}, z] - 16*GG[{0, -1, 0}, z] + 
       16*GG[{0, -1, 1}, z] - 32*GG[{0, 0, -1}, z] + 32*GG[{0, 0, 0}, z] - 
       32*GG[{0, 0, 1}, z] + 16*GG[{0, 1, -1}, z] - 16*GG[{0, 1, 0}, z] + 
       16*GG[{0, 1, 1}, z] + 8*GG[{-I, 0, -1}, z] - 8*GG[{-I, 0, 0}, z] + 
       8*GG[{-I, 0, 1}, z] + 8*GG[{I, 0, -1}, z] - 8*GG[{I, 0, 0}, z] + 
       8*GG[{I, 0, 1}, z] + 40*GG[{1, -1, -1}, z] - 40*GG[{1, -1, 0}, z] + 
       40*GG[{1, -1, 1}, z] - 40*GG[{1, 0, -1}, z] + 40*GG[{1, 0, 0}, z] - 
       40*GG[{1, 0, 1}, z] + 40*GG[{1, 1, -1}, z] - 40*GG[{1, 1, 0}, z] + 
       40*GG[{1, 1, 1}, z] - 20*Zeta[3]) + 
     GG[{z}, w]*(40*GG[{-1, -1, -1}, z] - 40*GG[{-1, -1, 0}, z] + 
       40*GG[{-1, -1, 1}, z] - 40*GG[{-1, 0, -1}, z] + 40*GG[{-1, 0, 0}, z] - 
       40*GG[{-1, 0, 1}, z] + 40*GG[{-1, 1, -1}, z] - 40*GG[{-1, 1, 0}, z] + 
       40*GG[{-1, 1, 1}, z] + 16*GG[{0, -1, -1}, z] - 16*GG[{0, -1, 0}, z] + 
       16*GG[{0, -1, 1}, z] - 32*GG[{0, 0, -1}, z] + 32*GG[{0, 0, 0}, z] - 
       32*GG[{0, 0, 1}, z] + 16*GG[{0, 1, -1}, z] - 16*GG[{0, 1, 0}, z] + 
       16*GG[{0, 1, 1}, z] + 8*GG[{-I, 0, -1}, z] - 8*GG[{-I, 0, 0}, z] + 
       8*GG[{-I, 0, 1}, z] + 8*GG[{I, 0, -1}, z] - 8*GG[{I, 0, 0}, z] + 
       8*GG[{I, 0, 1}, z] + 40*GG[{1, -1, -1}, z] - 40*GG[{1, -1, 0}, z] + 
       40*GG[{1, -1, 1}, z] - 40*GG[{1, 0, -1}, z] + 40*GG[{1, 0, 0}, z] - 
       40*GG[{1, 0, 1}, z] + 40*GG[{1, 1, -1}, z] - 40*GG[{1, 1, 0}, z] + 
       40*GG[{1, 1, 1}, z] - 20*Zeta[3]) + 
     GG[{1}, w]*(-32*GG[{0, -1, -1}, z] + 32*GG[{0, -1, 0}, z] - 
       32*GG[{0, -1, 1}, z] + 24*GG[{0, 0, -1}, z] - 24*GG[{0, 0, 0}, z] + 
       24*GG[{0, 0, 1}, z] - 32*GG[{0, 1, -1}, z] + 32*GG[{0, 1, 0}, z] - 
       32*GG[{0, 1, 1}, z] - 8*GG[{-I, 0, -1}, z] + 8*GG[{-I, 0, 0}, z] - 
       8*GG[{-I, 0, 1}, z] - 8*GG[{I, 0, -1}, z] + 8*GG[{I, 0, 0}, z] - 
       8*GG[{I, 0, 1}, z] - 18*Zeta[3]) + GG[{-1}, w]*
      (-(Pi^2*GG[{0}, z]) + (4*Pi^2*GG[{-I}, z])/3 + (4*Pi^2*GG[{I}, z])/3 - 
       32*GG[{0, -1, -1}, z] + 32*GG[{0, -1, 0}, z] - 32*GG[{0, -1, 1}, z] + 
       24*GG[{0, 0, -1}, z] - 24*GG[{0, 0, 0}, z] + 24*GG[{0, 0, 1}, z] - 
       32*GG[{0, 1, -1}, z] + 32*GG[{0, 1, 0}, z] - 32*GG[{0, 1, 1}, z] - 
       8*GG[{-I, 0, -1}, z] + 8*GG[{-I, 0, 0}, z] - 8*GG[{-I, 0, 1}, z] - 
       8*GG[{I, 0, -1}, z] + 8*GG[{I, 0, 0}, z] - 8*GG[{I, 0, 1}, z] - 
       18*Zeta[3]) + Log[mb^2/mu^2]*((4*Pi^2*GG[{-I}, z])/3 + 
       (4*Pi^2*GG[{I}, z])/3 + GG[{0}, w]*(6*Pi^2 - 48*GG[{0, -1}, z] + 
         48*GG[{0, 0}, z] - 48*GG[{0, 1}, z]) + GG[{-1}, w]*
        (-Pi^2 + 8*GG[{0, -1}, z] - 8*GG[{0, 0}, z] + 8*GG[{0, 1}, z]) + 
       GG[{1}, w]*(-Pi^2 + 8*GG[{0, -1}, z] - 8*GG[{0, 0}, z] + 
         8*GG[{0, 1}, z]) + GG[{-I}, w]*(-3*Pi^2 + 24*GG[{0, -1}, z] - 
         24*GG[{0, 0}, z] + 24*GG[{0, 1}, z]) + 
       GG[{I}, w]*(-3*Pi^2 + 24*GG[{0, -1}, z] - 24*GG[{0, 0}, z] + 
         24*GG[{0, 1}, z]) + GG[{z}, w]*((-2*Pi^2)/3 - 16*GG[{-1, -1}, z] + 
         16*GG[{-1, 0}, z] - 16*GG[{-1, 1}, z] + 8*GG[{0, -1}, z] - 
         8*GG[{0, 0}, z] + 8*GG[{0, 1}, z] - 16*GG[{1, -1}, z] + 
         16*GG[{1, 0}, z] - 16*GG[{1, 1}, z]) + GG[{-z}, w]*
        ((4*Pi^2)/3 - 16*GG[{-1, -1}, z] + 16*GG[{-1, 0}, z] - 
         16*GG[{-1, 1}, z] + 8*GG[{0, -1}, z] - 8*GG[{0, 0}, z] + 
         8*GG[{0, 1}, z] - 16*GG[{1, -1}, z] + 16*GG[{1, 0}, z] - 
         16*GG[{1, 1}, z]) + GG[{-z^(-1)}, w]*((-10*Pi^2)/3 + 
         16*GG[{-1, -1}, z] - 16*GG[{-1, 0}, z] + 16*GG[{-1, 1}, z] - 
         8*GG[{0, -1}, z] + 8*GG[{0, 0}, z] - 8*GG[{0, 1}, z] + 
         16*GG[{1, -1}, z] - 16*GG[{1, 0}, z] + 16*GG[{1, 1}, z]) + 
       GG[{z^(-1)}, w]*((8*Pi^2)/3 + 16*GG[{-1, -1}, z] - 16*GG[{-1, 0}, z] + 
         16*GG[{-1, 1}, z] - 8*GG[{0, -1}, z] + 8*GG[{0, 0}, z] - 
         8*GG[{0, 1}, z] + 16*GG[{1, -1}, z] - 16*GG[{1, 0}, z] + 
         16*GG[{1, 1}, z]) + GG[{0}, z]*(-Pi^2 + 4*GG[{-1, -z^(-1)}, w] + 
         4*GG[{-1, z^(-1)}, w] - 4*GG[{-1, -z}, w] - 4*GG[{-1, z}, w] - 
         24*GG[{0, -z^(-1)}, w] - 24*GG[{0, z^(-1)}, w] + 24*GG[{0, -z}, w] + 
         24*GG[{0, z}, w] + 12*GG[{-I, -z^(-1)}, w] + 
         12*GG[{-I, z^(-1)}, w] - 12*GG[{-I, -z}, w] - 12*GG[{-I, z}, w] + 
         12*GG[{I, -z^(-1)}, w] + 12*GG[{I, z^(-1)}, w] - 12*GG[{I, -z}, w] - 
         12*GG[{I, z}, w] + 4*GG[{1, -z^(-1)}, w] + 4*GG[{1, z^(-1)}, w] - 
         4*GG[{1, -z}, w] - 4*GG[{1, z}, w] + 4*GG[{-z^(-1), -1}, w] - 
         24*GG[{-z^(-1), 0}, w] + 4*GG[{-z^(-1), 1}, w] + 
         4*GG[{-z^(-1), -z^(-1)}, w] + 16*GG[{-z^(-1), z^(-1)}, w] + 
         8*GG[{-z^(-1), -z}, w] - 4*GG[{-z^(-1), z}, w] + 
         4*GG[{z^(-1), -1}, w] - 24*GG[{z^(-1), 0}, w] + 
         4*GG[{z^(-1), 1}, w] + 16*GG[{z^(-1), -z^(-1)}, w] + 
         4*GG[{z^(-1), z^(-1)}, w] - 4*GG[{z^(-1), -z}, w] + 
         8*GG[{z^(-1), z}, w] - 4*GG[{-z, -1}, w] + 24*GG[{-z, 0}, w] - 
         4*GG[{-z, 1}, w] - 8*GG[{-z, -z^(-1)}, w] - 12*GG[{-z, z^(-1)}, w] - 
         4*GG[{-z, -z}, w] - 4*GG[{z, -1}, w] + 24*GG[{z, 0}, w] - 
         4*GG[{z, 1}, w] - 12*GG[{z, -z^(-1)}, w] - 8*GG[{z, z^(-1)}, w] - 
         4*GG[{z, z}, w]) + GG[{-1}, z]*(-4*GG[{-1, -z^(-1)}, w] - 
         4*GG[{-1, z^(-1)}, w] + 4*GG[{-1, -z}, w] + 4*GG[{-1, z}, w] + 
         24*GG[{0, -z^(-1)}, w] + 24*GG[{0, z^(-1)}, w] - 24*GG[{0, -z}, w] - 
         24*GG[{0, z}, w] - 12*GG[{-I, -z^(-1)}, w] - 
         12*GG[{-I, z^(-1)}, w] + 12*GG[{-I, -z}, w] + 12*GG[{-I, z}, w] - 
         12*GG[{I, -z^(-1)}, w] - 12*GG[{I, z^(-1)}, w] + 12*GG[{I, -z}, w] + 
         12*GG[{I, z}, w] - 4*GG[{1, -z^(-1)}, w] - 4*GG[{1, z^(-1)}, w] + 
         4*GG[{1, -z}, w] + 4*GG[{1, z}, w] - 4*GG[{-z^(-1), -1}, w] + 
         24*GG[{-z^(-1), 0}, w] - 4*GG[{-z^(-1), 1}, w] - 
         4*GG[{-z^(-1), -z^(-1)}, w] - 16*GG[{-z^(-1), z^(-1)}, w] - 
         8*GG[{-z^(-1), -z}, w] + 4*GG[{-z^(-1), z}, w] - 
         4*GG[{z^(-1), -1}, w] + 24*GG[{z^(-1), 0}, w] - 
         4*GG[{z^(-1), 1}, w] - 16*GG[{z^(-1), -z^(-1)}, w] - 
         4*GG[{z^(-1), z^(-1)}, w] + 4*GG[{z^(-1), -z}, w] - 
         8*GG[{z^(-1), z}, w] + 4*GG[{-z, -1}, w] - 24*GG[{-z, 0}, w] + 
         4*GG[{-z, 1}, w] + 8*GG[{-z, -z^(-1)}, w] + 12*GG[{-z, z^(-1)}, w] + 
         4*GG[{-z, -z}, w] + 4*GG[{z, -1}, w] - 24*GG[{z, 0}, w] + 
         4*GG[{z, 1}, w] + 12*GG[{z, -z^(-1)}, w] + 8*GG[{z, z^(-1)}, w] + 
         4*GG[{z, z}, w]) + GG[{1}, z]*(-4*GG[{-1, -z^(-1)}, w] - 
         4*GG[{-1, z^(-1)}, w] + 4*GG[{-1, -z}, w] + 4*GG[{-1, z}, w] + 
         24*GG[{0, -z^(-1)}, w] + 24*GG[{0, z^(-1)}, w] - 24*GG[{0, -z}, w] - 
         24*GG[{0, z}, w] - 12*GG[{-I, -z^(-1)}, w] - 
         12*GG[{-I, z^(-1)}, w] + 12*GG[{-I, -z}, w] + 12*GG[{-I, z}, w] - 
         12*GG[{I, -z^(-1)}, w] - 12*GG[{I, z^(-1)}, w] + 12*GG[{I, -z}, w] + 
         12*GG[{I, z}, w] - 4*GG[{1, -z^(-1)}, w] - 4*GG[{1, z^(-1)}, w] + 
         4*GG[{1, -z}, w] + 4*GG[{1, z}, w] - 4*GG[{-z^(-1), -1}, w] + 
         24*GG[{-z^(-1), 0}, w] - 4*GG[{-z^(-1), 1}, w] - 
         4*GG[{-z^(-1), -z^(-1)}, w] - 16*GG[{-z^(-1), z^(-1)}, w] - 
         8*GG[{-z^(-1), -z}, w] + 4*GG[{-z^(-1), z}, w] - 
         4*GG[{z^(-1), -1}, w] + 24*GG[{z^(-1), 0}, w] - 
         4*GG[{z^(-1), 1}, w] - 16*GG[{z^(-1), -z^(-1)}, w] - 
         4*GG[{z^(-1), z^(-1)}, w] + 4*GG[{z^(-1), -z}, w] - 
         8*GG[{z^(-1), z}, w] + 4*GG[{-z, -1}, w] - 24*GG[{-z, 0}, w] + 
         4*GG[{-z, 1}, w] + 8*GG[{-z, -z^(-1)}, w] + 12*GG[{-z, z^(-1)}, w] + 
         4*GG[{-z, -z}, w] + 4*GG[{z, -1}, w] - 24*GG[{z, 0}, w] + 
         4*GG[{z, 1}, w] + 12*GG[{z, -z^(-1)}, w] + 8*GG[{z, z^(-1)}, w] + 
         4*GG[{z, z}, w]) + 8*GG[{-1, -1, 0}, w] - 48*GG[{-1, 0, 0}, w] + 
       24*GG[{-1, -I, 0}, w] + 24*GG[{-1, I, 0}, w] + 8*GG[{-1, 1, 0}, w] + 
       4*GG[{-1, -z^(-1), -1}, w] - 4*GG[{-1, -z^(-1), 0}, w] + 
       4*GG[{-1, -z^(-1), 1}, w] + 4*GG[{-1, z^(-1), -1}, w] - 
       4*GG[{-1, z^(-1), 0}, w] + 4*GG[{-1, z^(-1), 1}, w] - 
       4*GG[{-1, -z, -1}, w] + 4*GG[{-1, -z, 0}, w] - 4*GG[{-1, -z, 1}, w] - 
       4*GG[{-1, z, -1}, w] + 4*GG[{-1, z, 0}, w] - 4*GG[{-1, z, 1}, w] - 
       32*GG[{0, -1, -1}, z] - 32*GG[{0, -1, 0}, w] + 32*GG[{0, -1, 0}, z] - 
       32*GG[{0, -1, 1}, z] + 24*GG[{0, 0, -1}, z] + 128*GG[{0, 0, 0}, w] - 
       24*GG[{0, 0, 0}, z] + 24*GG[{0, 0, 1}, z] - 112*GG[{0, -I, 0}, w] - 
       112*GG[{0, I, 0}, w] - 32*GG[{0, 1, -1}, z] - 32*GG[{0, 1, 0}, w] + 
       32*GG[{0, 1, 0}, z] - 32*GG[{0, 1, 1}, z] - 
       24*GG[{0, -z^(-1), -1}, w] + 24*GG[{0, -z^(-1), 0}, w] - 
       24*GG[{0, -z^(-1), 1}, w] - 24*GG[{0, z^(-1), -1}, w] + 
       24*GG[{0, z^(-1), 0}, w] - 24*GG[{0, z^(-1), 1}, w] + 
       24*GG[{0, -z, -1}, w] - 24*GG[{0, -z, 0}, w] + 24*GG[{0, -z, 1}, w] + 
       24*GG[{0, z, -1}, w] - 24*GG[{0, z, 0}, w] + 24*GG[{0, z, 1}, w] + 
       24*GG[{-I, -1, 0}, w] - 8*GG[{-I, 0, -1}, z] - 96*GG[{-I, 0, 0}, w] + 
       8*GG[{-I, 0, 0}, z] - 8*GG[{-I, 0, 1}, z] + 72*GG[{-I, -I, 0}, w] + 
       72*GG[{-I, I, 0}, w] + 24*GG[{-I, 1, 0}, w] + 
       12*GG[{-I, -z^(-1), -1}, w] - 12*GG[{-I, -z^(-1), 0}, w] + 
       12*GG[{-I, -z^(-1), 1}, w] + 12*GG[{-I, z^(-1), -1}, w] - 
       12*GG[{-I, z^(-1), 0}, w] + 12*GG[{-I, z^(-1), 1}, w] - 
       12*GG[{-I, -z, -1}, w] + 12*GG[{-I, -z, 0}, w] - 
       12*GG[{-I, -z, 1}, w] - 12*GG[{-I, z, -1}, w] + 12*GG[{-I, z, 0}, w] - 
       12*GG[{-I, z, 1}, w] + 24*GG[{I, -1, 0}, w] - 8*GG[{I, 0, -1}, z] - 
       96*GG[{I, 0, 0}, w] + 8*GG[{I, 0, 0}, z] - 8*GG[{I, 0, 1}, z] + 
       72*GG[{I, -I, 0}, w] + 72*GG[{I, I, 0}, w] + 24*GG[{I, 1, 0}, w] + 
       12*GG[{I, -z^(-1), -1}, w] - 12*GG[{I, -z^(-1), 0}, w] + 
       12*GG[{I, -z^(-1), 1}, w] + 12*GG[{I, z^(-1), -1}, w] - 
       12*GG[{I, z^(-1), 0}, w] + 12*GG[{I, z^(-1), 1}, w] - 
       12*GG[{I, -z, -1}, w] + 12*GG[{I, -z, 0}, w] - 12*GG[{I, -z, 1}, w] - 
       12*GG[{I, z, -1}, w] + 12*GG[{I, z, 0}, w] - 12*GG[{I, z, 1}, w] + 
       8*GG[{1, -1, 0}, w] - 48*GG[{1, 0, 0}, w] + 24*GG[{1, -I, 0}, w] + 
       24*GG[{1, I, 0}, w] + 8*GG[{1, 1, 0}, w] + 4*GG[{1, -z^(-1), -1}, w] - 
       4*GG[{1, -z^(-1), 0}, w] + 4*GG[{1, -z^(-1), 1}, w] + 
       4*GG[{1, z^(-1), -1}, w] - 4*GG[{1, z^(-1), 0}, w] + 
       4*GG[{1, z^(-1), 1}, w] - 4*GG[{1, -z, -1}, w] + 4*GG[{1, -z, 0}, w] - 
       4*GG[{1, -z, 1}, w] - 4*GG[{1, z, -1}, w] + 4*GG[{1, z, 0}, w] - 
       4*GG[{1, z, 1}, w] + 4*GG[{-z^(-1), -1, -1}, w] - 
       12*GG[{-z^(-1), -1, 0}, w] + 4*GG[{-z^(-1), -1, 1}, w] - 
       24*GG[{-z^(-1), 0, -1}, w] + 24*GG[{-z^(-1), 0, 0}, w] - 
       24*GG[{-z^(-1), 0, 1}, w] + 4*GG[{-z^(-1), 1, -1}, w] - 
       12*GG[{-z^(-1), 1, 0}, w] + 4*GG[{-z^(-1), 1, 1}, w] + 
       4*GG[{-z^(-1), -z^(-1), -1}, w] - 4*GG[{-z^(-1), -z^(-1), 0}, w] + 
       4*GG[{-z^(-1), -z^(-1), 1}, w] + 16*GG[{-z^(-1), z^(-1), -1}, w] - 
       16*GG[{-z^(-1), z^(-1), 0}, w] + 16*GG[{-z^(-1), z^(-1), 1}, w] + 
       8*GG[{-z^(-1), -z, -1}, w] - 8*GG[{-z^(-1), -z, 0}, w] + 
       8*GG[{-z^(-1), -z, 1}, w] - 4*GG[{-z^(-1), z, -1}, w] + 
       4*GG[{-z^(-1), z, 0}, w] - 4*GG[{-z^(-1), z, 1}, w] + 
       4*GG[{z^(-1), -1, -1}, w] - 12*GG[{z^(-1), -1, 0}, w] + 
       4*GG[{z^(-1), -1, 1}, w] - 24*GG[{z^(-1), 0, -1}, w] + 
       24*GG[{z^(-1), 0, 0}, w] - 24*GG[{z^(-1), 0, 1}, w] + 
       4*GG[{z^(-1), 1, -1}, w] - 12*GG[{z^(-1), 1, 0}, w] + 
       4*GG[{z^(-1), 1, 1}, w] + 16*GG[{z^(-1), -z^(-1), -1}, w] - 
       16*GG[{z^(-1), -z^(-1), 0}, w] + 16*GG[{z^(-1), -z^(-1), 1}, w] + 
       4*GG[{z^(-1), z^(-1), -1}, w] - 4*GG[{z^(-1), z^(-1), 0}, w] + 
       4*GG[{z^(-1), z^(-1), 1}, w] - 4*GG[{z^(-1), -z, -1}, w] + 
       4*GG[{z^(-1), -z, 0}, w] - 4*GG[{z^(-1), -z, 1}, w] + 
       8*GG[{z^(-1), z, -1}, w] - 8*GG[{z^(-1), z, 0}, w] + 
       8*GG[{z^(-1), z, 1}, w] - 4*GG[{-z, -1, -1}, w] + 
       12*GG[{-z, -1, 0}, w] - 4*GG[{-z, -1, 1}, w] + 24*GG[{-z, 0, -1}, w] - 
       40*GG[{-z, 0, 0}, w] + 24*GG[{-z, 0, 1}, w] - 4*GG[{-z, 1, -1}, w] + 
       12*GG[{-z, 1, 0}, w] - 4*GG[{-z, 1, 1}, w] - 
       8*GG[{-z, -z^(-1), -1}, w] + 8*GG[{-z, -z^(-1), 0}, w] - 
       8*GG[{-z, -z^(-1), 1}, w] - 12*GG[{-z, z^(-1), -1}, w] + 
       12*GG[{-z, z^(-1), 0}, w] - 12*GG[{-z, z^(-1), 1}, w] - 
       4*GG[{-z, -z, -1}, w] + 4*GG[{-z, -z, 0}, w] - 4*GG[{-z, -z, 1}, w] - 
       4*GG[{z, -1, -1}, w] + 12*GG[{z, -1, 0}, w] - 4*GG[{z, -1, 1}, w] + 
       24*GG[{z, 0, -1}, w] - 40*GG[{z, 0, 0}, w] + 24*GG[{z, 0, 1}, w] - 
       4*GG[{z, 1, -1}, w] + 12*GG[{z, 1, 0}, w] - 4*GG[{z, 1, 1}, w] - 
       12*GG[{z, -z^(-1), -1}, w] + 12*GG[{z, -z^(-1), 0}, w] - 
       12*GG[{z, -z^(-1), 1}, w] - 8*GG[{z, z^(-1), -1}, w] + 
       8*GG[{z, z^(-1), 0}, w] - 8*GG[{z, z^(-1), 1}, w] - 
       4*GG[{z, z, -1}, w] + 4*GG[{z, z, 0}, w] - 4*GG[{z, z, 1}, w] - 
       18*Zeta[3]) + GG[{I}, z]*((4*Pi^2*GG[{1}, w])/3 + 
       (4*Pi^2*GG[{-z^(-1)}, w])/3 + (4*Pi^2*GG[{z^(-1)}, w])/3 - 
       (4*Pi^2*GG[{-z}, w])/3 - (4*Pi^2*GG[{z}, w])/3 - 11*Zeta[3]) + 
     GG[{-I}, z]*(4*Pi^2*GG[{I}, w] + (4*Pi^2*GG[{1}, w])/3 + 
       (4*Pi^2*GG[{-z^(-1)}, w])/3 + (4*Pi^2*GG[{z^(-1)}, w])/3 - 
       (4*Pi^2*GG[{-z}, w])/3 - (4*Pi^2*GG[{z}, w])/3 - 11*Zeta[3]) + 
     GG[{z^(-1)}, w]*(-40*GG[{-1, -1, -1}, z] + 40*GG[{-1, -1, 0}, z] - 
       40*GG[{-1, -1, 1}, z] + 40*GG[{-1, 0, -1}, z] - 40*GG[{-1, 0, 0}, z] + 
       40*GG[{-1, 0, 1}, z] - 40*GG[{-1, 1, -1}, z] + 40*GG[{-1, 1, 0}, z] - 
       40*GG[{-1, 1, 1}, z] + 32*GG[{0, -1, -1}, z] - 32*GG[{0, -1, 0}, z] + 
       32*GG[{0, -1, 1}, z] - 32*GG[{0, 0, -1}, z] + 32*GG[{0, 0, 0}, z] - 
       32*GG[{0, 0, 1}, z] + 32*GG[{0, 1, -1}, z] - 32*GG[{0, 1, 0}, z] + 
       32*GG[{0, 1, 1}, z] - 8*GG[{-I, 0, -1}, z] + 8*GG[{-I, 0, 0}, z] - 
       8*GG[{-I, 0, 1}, z] - 8*GG[{I, 0, -1}, z] + 8*GG[{I, 0, 0}, z] - 
       8*GG[{I, 0, 1}, z] - 40*GG[{1, -1, -1}, z] + 40*GG[{1, -1, 0}, z] - 
       40*GG[{1, -1, 1}, z] + 40*GG[{1, 0, -1}, z] - 40*GG[{1, 0, 0}, z] + 
       40*GG[{1, 0, 1}, z] - 40*GG[{1, 1, -1}, z] + 40*GG[{1, 1, 0}, z] - 
       40*GG[{1, 1, 1}, z] - 10*Zeta[3]) + GG[{-z^(-1)}, w]*
      (-12*Pi^2*GG[{-1}, 1] - (5*Pi^2*GG[{-1}, z])/3 - 
       (5*Pi^2*GG[{1}, z])/3 - 40*GG[{-1, -1, -1}, z] + 
       40*GG[{-1, -1, 0}, z] - 40*GG[{-1, -1, 1}, z] + 
       40*GG[{-1, 0, -1}, z] - 40*GG[{-1, 0, 0}, z] + 40*GG[{-1, 0, 1}, z] - 
       40*GG[{-1, 1, -1}, z] + 40*GG[{-1, 1, 0}, z] - 40*GG[{-1, 1, 1}, z] + 
       32*GG[{0, -1, -1}, z] - 32*GG[{0, -1, 0}, z] + 32*GG[{0, -1, 1}, z] - 
       32*GG[{0, 0, -1}, z] + 32*GG[{0, 0, 0}, z] - 32*GG[{0, 0, 1}, z] + 
       32*GG[{0, 1, -1}, z] - 32*GG[{0, 1, 0}, z] + 32*GG[{0, 1, 1}, z] - 
       8*GG[{-I, 0, -1}, z] + 8*GG[{-I, 0, 0}, z] - 8*GG[{-I, 0, 1}, z] - 
       8*GG[{I, 0, -1}, z] + 8*GG[{I, 0, 0}, z] - 8*GG[{I, 0, 1}, z] - 
       40*GG[{1, -1, -1}, z] + 40*GG[{1, -1, 0}, z] - 40*GG[{1, -1, 1}, z] + 
       40*GG[{1, 0, -1}, z] - 40*GG[{1, 0, 0}, z] + 40*GG[{1, 0, 1}, z] - 
       40*GG[{1, 1, -1}, z] + 40*GG[{1, 1, 0}, z] - 40*GG[{1, 1, 1}, z] - 
       10*Zeta[3]) + GG[{-1}, z]*((-5*Pi^2*GG[{z^(-1)}, w])/3 + 
       (5*Pi^2*GG[{-z}, w])/3 + (5*Pi^2*GG[{z}, w])/3 - 
       4*GG[{-1, -1, -z^(-1)}, w] - 4*GG[{-1, -1, z^(-1)}, w] + 
       4*GG[{-1, -1, -z}, w] + 4*GG[{-1, -1, z}, w] + 
       24*GG[{-1, 0, -z^(-1)}, w] + 24*GG[{-1, 0, z^(-1)}, w] - 
       24*GG[{-1, 0, -z}, w] - 24*GG[{-1, 0, z}, w] - 
       12*GG[{-1, -I, -z^(-1)}, w] - 12*GG[{-1, -I, z^(-1)}, w] + 
       12*GG[{-1, -I, -z}, w] + 12*GG[{-1, -I, z}, w] - 
       12*GG[{-1, I, -z^(-1)}, w] - 12*GG[{-1, I, z^(-1)}, w] + 
       12*GG[{-1, I, -z}, w] + 12*GG[{-1, I, z}, w] - 
       4*GG[{-1, 1, -z^(-1)}, w] - 4*GG[{-1, 1, z^(-1)}, w] + 
       4*GG[{-1, 1, -z}, w] + 4*GG[{-1, 1, z}, w] - 
       4*GG[{-1, -z^(-1), -1}, w] + 24*GG[{-1, -z^(-1), 0}, w] - 
       4*GG[{-1, -z^(-1), 1}, w] - 4*GG[{-1, -z^(-1), -z^(-1)}, w] - 
       16*GG[{-1, -z^(-1), z^(-1)}, w] - 8*GG[{-1, -z^(-1), -z}, w] + 
       4*GG[{-1, -z^(-1), z}, w] - 4*GG[{-1, z^(-1), -1}, w] + 
       24*GG[{-1, z^(-1), 0}, w] - 4*GG[{-1, z^(-1), 1}, w] - 
       16*GG[{-1, z^(-1), -z^(-1)}, w] - 4*GG[{-1, z^(-1), z^(-1)}, w] + 
       4*GG[{-1, z^(-1), -z}, w] - 8*GG[{-1, z^(-1), z}, w] + 
       4*GG[{-1, -z, -1}, w] - 24*GG[{-1, -z, 0}, w] + 4*GG[{-1, -z, 1}, w] + 
       8*GG[{-1, -z, -z^(-1)}, w] + 12*GG[{-1, -z, z^(-1)}, w] + 
       4*GG[{-1, -z, -z}, w] + 4*GG[{-1, z, -1}, w] - 24*GG[{-1, z, 0}, w] + 
       4*GG[{-1, z, 1}, w] + 12*GG[{-1, z, -z^(-1)}, w] + 
       8*GG[{-1, z, z^(-1)}, w] + 4*GG[{-1, z, z}, w] + 
       24*GG[{0, -1, -z^(-1)}, w] + 24*GG[{0, -1, z^(-1)}, w] - 
       24*GG[{0, -1, -z}, w] - 24*GG[{0, -1, z}, w] - 
       64*GG[{0, 0, -z^(-1)}, w] - 64*GG[{0, 0, z^(-1)}, w] + 
       64*GG[{0, 0, -z}, w] + 64*GG[{0, 0, z}, w] + 
       56*GG[{0, -I, -z^(-1)}, w] + 56*GG[{0, -I, z^(-1)}, w] - 
       56*GG[{0, -I, -z}, w] - 56*GG[{0, -I, z}, w] + 
       56*GG[{0, I, -z^(-1)}, w] + 56*GG[{0, I, z^(-1)}, w] - 
       56*GG[{0, I, -z}, w] - 56*GG[{0, I, z}, w] + 
       24*GG[{0, 1, -z^(-1)}, w] + 24*GG[{0, 1, z^(-1)}, w] - 
       24*GG[{0, 1, -z}, w] - 24*GG[{0, 1, z}, w] + 
       24*GG[{0, -z^(-1), -1}, w] - 120*GG[{0, -z^(-1), 0}, w] + 
       24*GG[{0, -z^(-1), 1}, w] + 24*GG[{0, -z^(-1), -z^(-1)}, w] + 
       72*GG[{0, -z^(-1), z^(-1)}, w] + 48*GG[{0, -z^(-1), -z}, w] + 
       24*GG[{0, z^(-1), -1}, w] - 120*GG[{0, z^(-1), 0}, w] + 
       24*GG[{0, z^(-1), 1}, w] + 72*GG[{0, z^(-1), -z^(-1)}, w] + 
       24*GG[{0, z^(-1), z^(-1)}, w] + 48*GG[{0, z^(-1), z}, w] - 
       24*GG[{0, -z, -1}, w] + 120*GG[{0, -z, 0}, w] - 24*GG[{0, -z, 1}, w] - 
       48*GG[{0, -z, -z^(-1)}, w] - 32*GG[{0, -z, z^(-1)}, w] - 
       24*GG[{0, -z, -z}, w] - 40*GG[{0, -z, z}, w] - 24*GG[{0, z, -1}, w] + 
       120*GG[{0, z, 0}, w] - 24*GG[{0, z, 1}, w] - 
       32*GG[{0, z, -z^(-1)}, w] - 48*GG[{0, z, z^(-1)}, w] - 
       40*GG[{0, z, -z}, w] - 24*GG[{0, z, z}, w] - 
       12*GG[{-I, -1, -z^(-1)}, w] - 12*GG[{-I, -1, z^(-1)}, w] + 
       12*GG[{-I, -1, -z}, w] + 12*GG[{-I, -1, z}, w] + 
       48*GG[{-I, 0, -z^(-1)}, w] + 48*GG[{-I, 0, z^(-1)}, w] - 
       48*GG[{-I, 0, -z}, w] - 48*GG[{-I, 0, z}, w] - 
       36*GG[{-I, -I, -z^(-1)}, w] - 36*GG[{-I, -I, z^(-1)}, w] + 
       36*GG[{-I, -I, -z}, w] + 36*GG[{-I, -I, z}, w] - 
       36*GG[{-I, I, -z^(-1)}, w] - 36*GG[{-I, I, z^(-1)}, w] + 
       36*GG[{-I, I, -z}, w] + 36*GG[{-I, I, z}, w] - 
       12*GG[{-I, 1, -z^(-1)}, w] - 12*GG[{-I, 1, z^(-1)}, w] + 
       12*GG[{-I, 1, -z}, w] + 12*GG[{-I, 1, z}, w] - 
       12*GG[{-I, -z^(-1), -1}, w] + 48*GG[{-I, -z^(-1), 0}, w] - 
       12*GG[{-I, -z^(-1), 1}, w] - 12*GG[{-I, -z^(-1), -z^(-1)}, w] - 
       24*GG[{-I, -z^(-1), z^(-1)}, w] - 24*GG[{-I, -z^(-1), -z}, w] - 
       12*GG[{-I, -z^(-1), z}, w] - 12*GG[{-I, z^(-1), -1}, w] + 
       48*GG[{-I, z^(-1), 0}, w] - 12*GG[{-I, z^(-1), 1}, w] - 
       24*GG[{-I, z^(-1), -z^(-1)}, w] - 12*GG[{-I, z^(-1), z^(-1)}, w] - 
       12*GG[{-I, z^(-1), -z}, w] - 24*GG[{-I, z^(-1), z}, w] + 
       12*GG[{-I, -z, -1}, w] - 48*GG[{-I, -z, 0}, w] + 
       12*GG[{-I, -z, 1}, w] + 24*GG[{-I, -z, -z^(-1)}, w] + 
       12*GG[{-I, -z, z^(-1)}, w] + 12*GG[{-I, -z, -z}, w] + 
       24*GG[{-I, -z, z}, w] + 12*GG[{-I, z, -1}, w] - 48*GG[{-I, z, 0}, w] + 
       12*GG[{-I, z, 1}, w] + 12*GG[{-I, z, -z^(-1)}, w] + 
       24*GG[{-I, z, z^(-1)}, w] + 24*GG[{-I, z, -z}, w] + 
       12*GG[{-I, z, z}, w] - 12*GG[{I, -1, -z^(-1)}, w] - 
       12*GG[{I, -1, z^(-1)}, w] + 12*GG[{I, -1, -z}, w] + 
       12*GG[{I, -1, z}, w] + 48*GG[{I, 0, -z^(-1)}, w] + 
       48*GG[{I, 0, z^(-1)}, w] - 48*GG[{I, 0, -z}, w] - 
       48*GG[{I, 0, z}, w] - 36*GG[{I, -I, -z^(-1)}, w] - 
       36*GG[{I, -I, z^(-1)}, w] + 36*GG[{I, -I, -z}, w] + 
       36*GG[{I, -I, z}, w] - 36*GG[{I, I, -z^(-1)}, w] - 
       36*GG[{I, I, z^(-1)}, w] + 36*GG[{I, I, -z}, w] + 
       36*GG[{I, I, z}, w] - 12*GG[{I, 1, -z^(-1)}, w] - 
       12*GG[{I, 1, z^(-1)}, w] + 12*GG[{I, 1, -z}, w] + 
       12*GG[{I, 1, z}, w] - 12*GG[{I, -z^(-1), -1}, w] + 
       48*GG[{I, -z^(-1), 0}, w] - 12*GG[{I, -z^(-1), 1}, w] - 
       12*GG[{I, -z^(-1), -z^(-1)}, w] - 24*GG[{I, -z^(-1), z^(-1)}, w] - 
       24*GG[{I, -z^(-1), -z}, w] - 12*GG[{I, -z^(-1), z}, w] - 
       12*GG[{I, z^(-1), -1}, w] + 48*GG[{I, z^(-1), 0}, w] - 
       12*GG[{I, z^(-1), 1}, w] - 24*GG[{I, z^(-1), -z^(-1)}, w] - 
       12*GG[{I, z^(-1), z^(-1)}, w] - 12*GG[{I, z^(-1), -z}, w] - 
       24*GG[{I, z^(-1), z}, w] + 12*GG[{I, -z, -1}, w] - 
       48*GG[{I, -z, 0}, w] + 12*GG[{I, -z, 1}, w] + 
       24*GG[{I, -z, -z^(-1)}, w] + 12*GG[{I, -z, z^(-1)}, w] + 
       12*GG[{I, -z, -z}, w] + 24*GG[{I, -z, z}, w] + 12*GG[{I, z, -1}, w] - 
       48*GG[{I, z, 0}, w] + 12*GG[{I, z, 1}, w] + 
       12*GG[{I, z, -z^(-1)}, w] + 24*GG[{I, z, z^(-1)}, w] + 
       24*GG[{I, z, -z}, w] + 12*GG[{I, z, z}, w] - 
       4*GG[{1, -1, -z^(-1)}, w] - 4*GG[{1, -1, z^(-1)}, w] + 
       4*GG[{1, -1, -z}, w] + 4*GG[{1, -1, z}, w] + 
       24*GG[{1, 0, -z^(-1)}, w] + 24*GG[{1, 0, z^(-1)}, w] - 
       24*GG[{1, 0, -z}, w] - 24*GG[{1, 0, z}, w] - 
       12*GG[{1, -I, -z^(-1)}, w] - 12*GG[{1, -I, z^(-1)}, w] + 
       12*GG[{1, -I, -z}, w] + 12*GG[{1, -I, z}, w] - 
       12*GG[{1, I, -z^(-1)}, w] - 12*GG[{1, I, z^(-1)}, w] + 
       12*GG[{1, I, -z}, w] + 12*GG[{1, I, z}, w] - 
       4*GG[{1, 1, -z^(-1)}, w] - 4*GG[{1, 1, z^(-1)}, w] + 
       4*GG[{1, 1, -z}, w] + 4*GG[{1, 1, z}, w] - 4*GG[{1, -z^(-1), -1}, w] + 
       24*GG[{1, -z^(-1), 0}, w] - 4*GG[{1, -z^(-1), 1}, w] - 
       4*GG[{1, -z^(-1), -z^(-1)}, w] - 16*GG[{1, -z^(-1), z^(-1)}, w] - 
       8*GG[{1, -z^(-1), -z}, w] + 4*GG[{1, -z^(-1), z}, w] - 
       4*GG[{1, z^(-1), -1}, w] + 24*GG[{1, z^(-1), 0}, w] - 
       4*GG[{1, z^(-1), 1}, w] - 16*GG[{1, z^(-1), -z^(-1)}, w] - 
       4*GG[{1, z^(-1), z^(-1)}, w] + 4*GG[{1, z^(-1), -z}, w] - 
       8*GG[{1, z^(-1), z}, w] + 4*GG[{1, -z, -1}, w] - 
       24*GG[{1, -z, 0}, w] + 4*GG[{1, -z, 1}, w] + 
       8*GG[{1, -z, -z^(-1)}, w] + 12*GG[{1, -z, z^(-1)}, w] + 
       4*GG[{1, -z, -z}, w] + 4*GG[{1, z, -1}, w] - 24*GG[{1, z, 0}, w] + 
       4*GG[{1, z, 1}, w] + 12*GG[{1, z, -z^(-1)}, w] + 
       8*GG[{1, z, z^(-1)}, w] + 4*GG[{1, z, z}, w] - 
       4*GG[{-z^(-1), -1, -1}, w] - 4*GG[{-z^(-1), -1, 1}, w] + 
       8*GG[{-z^(-1), -1, -z^(-1)}, w] - 4*GG[{-z^(-1), -1, z^(-1)}, w] + 
       4*GG[{-z^(-1), -1, -z}, w] + 16*GG[{-z^(-1), -1, z}, w] + 
       24*GG[{-z^(-1), 0, -1}, w] - 64*GG[{-z^(-1), 0, 0}, w] + 
       24*GG[{-z^(-1), 0, 1}, w] + 20*GG[{-z^(-1), 0, -z^(-1)}, w] + 
       20*GG[{-z^(-1), 0, z^(-1)}, w] + 4*GG[{-z^(-1), 0, -z}, w] + 
       4*GG[{-z^(-1), 0, z}, w] + 8*GG[{-z^(-1), -I, 0}, w] - 
       4*GG[{-z^(-1), -I, -z^(-1)}, w] - 4*GG[{-z^(-1), -I, z^(-1)}, w] + 
       4*GG[{-z^(-1), -I, -z}, w] + 4*GG[{-z^(-1), -I, z}, w] + 
       8*GG[{-z^(-1), I, 0}, w] - 4*GG[{-z^(-1), I, -z^(-1)}, w] - 
       4*GG[{-z^(-1), I, z^(-1)}, w] + 4*GG[{-z^(-1), I, -z}, w] + 
       4*GG[{-z^(-1), I, z}, w] - 4*GG[{-z^(-1), 1, -1}, w] - 
       4*GG[{-z^(-1), 1, 1}, w] + 8*GG[{-z^(-1), 1, -z^(-1)}, w] - 
       4*GG[{-z^(-1), 1, z^(-1)}, w] + 4*GG[{-z^(-1), 1, -z}, w] + 
       16*GG[{-z^(-1), 1, z}, w] - 4*GG[{-z^(-1), -z^(-1), -1}, w] + 
       24*GG[{-z^(-1), -z^(-1), 0}, w] - 4*GG[{-z^(-1), -z^(-1), 1}, w] - 
       4*GG[{-z^(-1), -z^(-1), -z^(-1)}, w] - 
       16*GG[{-z^(-1), -z^(-1), z^(-1)}, w] - 
       8*GG[{-z^(-1), -z^(-1), -z}, w] + 4*GG[{-z^(-1), -z^(-1), z}, w] - 
       16*GG[{-z^(-1), z^(-1), -1}, w] + 72*GG[{-z^(-1), z^(-1), 0}, w] - 
       16*GG[{-z^(-1), z^(-1), 1}, w] - 40*GG[{-z^(-1), z^(-1), -z^(-1)}, 
         w] - 16*GG[{-z^(-1), z^(-1), z^(-1)}, w] - 
       8*GG[{-z^(-1), z^(-1), -z}, w] - 32*GG[{-z^(-1), z^(-1), z}, w] - 
       8*GG[{-z^(-1), -z, -1}, w] + 24*GG[{-z^(-1), -z, 0}, w] - 
       8*GG[{-z^(-1), -z, 1}, w] - 16*GG[{-z^(-1), -z, -z^(-1)}, w] - 
       8*GG[{-z^(-1), -z, z^(-1)}, w] - 8*GG[{-z^(-1), -z, -z}, w] - 
       16*GG[{-z^(-1), -z, z}, w] + 4*GG[{-z^(-1), z, -1}, w] - 
       24*GG[{-z^(-1), z, 0}, w] + 4*GG[{-z^(-1), z, 1}, w] + 
       4*GG[{-z^(-1), z, -z^(-1)}, w] + 8*GG[{-z^(-1), z, z^(-1)}, w] + 
       8*GG[{-z^(-1), z, -z}, w] + 4*GG[{-z^(-1), z, z}, w] - 
       4*GG[{z^(-1), -1, -1}, w] - 4*GG[{z^(-1), -1, 1}, w] - 
       4*GG[{z^(-1), -1, -z^(-1)}, w] + 8*GG[{z^(-1), -1, z^(-1)}, w] + 
       16*GG[{z^(-1), -1, -z}, w] + 4*GG[{z^(-1), -1, z}, w] + 
       24*GG[{z^(-1), 0, -1}, w] - 64*GG[{z^(-1), 0, 0}, w] + 
       24*GG[{z^(-1), 0, 1}, w] + 20*GG[{z^(-1), 0, -z^(-1)}, w] + 
       20*GG[{z^(-1), 0, z^(-1)}, w] + 4*GG[{z^(-1), 0, -z}, w] + 
       4*GG[{z^(-1), 0, z}, w] + 8*GG[{z^(-1), -I, 0}, w] - 
       4*GG[{z^(-1), -I, -z^(-1)}, w] - 4*GG[{z^(-1), -I, z^(-1)}, w] + 
       4*GG[{z^(-1), -I, -z}, w] + 4*GG[{z^(-1), -I, z}, w] + 
       8*GG[{z^(-1), I, 0}, w] - 4*GG[{z^(-1), I, -z^(-1)}, w] - 
       4*GG[{z^(-1), I, z^(-1)}, w] + 4*GG[{z^(-1), I, -z}, w] + 
       4*GG[{z^(-1), I, z}, w] - 4*GG[{z^(-1), 1, -1}, w] - 
       4*GG[{z^(-1), 1, 1}, w] - 4*GG[{z^(-1), 1, -z^(-1)}, w] + 
       8*GG[{z^(-1), 1, z^(-1)}, w] + 16*GG[{z^(-1), 1, -z}, w] + 
       4*GG[{z^(-1), 1, z}, w] - 16*GG[{z^(-1), -z^(-1), -1}, w] + 
       72*GG[{z^(-1), -z^(-1), 0}, w] - 16*GG[{z^(-1), -z^(-1), 1}, w] - 
       16*GG[{z^(-1), -z^(-1), -z^(-1)}, w] - 
       40*GG[{z^(-1), -z^(-1), z^(-1)}, w] - 
       32*GG[{z^(-1), -z^(-1), -z}, w] - 8*GG[{z^(-1), -z^(-1), z}, w] - 
       4*GG[{z^(-1), z^(-1), -1}, w] + 24*GG[{z^(-1), z^(-1), 0}, w] - 
       4*GG[{z^(-1), z^(-1), 1}, w] - 16*GG[{z^(-1), z^(-1), -z^(-1)}, w] - 
       4*GG[{z^(-1), z^(-1), z^(-1)}, w] + 4*GG[{z^(-1), z^(-1), -z}, w] - 
       8*GG[{z^(-1), z^(-1), z}, w] + 4*GG[{z^(-1), -z, -1}, w] - 
       24*GG[{z^(-1), -z, 0}, w] + 4*GG[{z^(-1), -z, 1}, w] + 
       8*GG[{z^(-1), -z, -z^(-1)}, w] + 4*GG[{z^(-1), -z, z^(-1)}, w] + 
       4*GG[{z^(-1), -z, -z}, w] + 8*GG[{z^(-1), -z, z}, w] - 
       8*GG[{z^(-1), z, -1}, w] + 24*GG[{z^(-1), z, 0}, w] - 
       8*GG[{z^(-1), z, 1}, w] - 8*GG[{z^(-1), z, -z^(-1)}, w] - 
       16*GG[{z^(-1), z, z^(-1)}, w] - 16*GG[{z^(-1), z, -z}, w] - 
       8*GG[{z^(-1), z, z}, w] + 4*GG[{-z, -1, -1}, w] + 
       4*GG[{-z, -1, 1}, w] - 4*GG[{-z, -1, -z^(-1)}, w] - 
       8*GG[{-z, -1, -z}, w] - 12*GG[{-z, -1, z}, w] - 
       24*GG[{-z, 0, -1}, w] + 64*GG[{-z, 0, 0}, w] - 24*GG[{-z, 0, 1}, w] - 
       28*GG[{-z, 0, -z^(-1)}, w] - 28*GG[{-z, 0, z^(-1)}, w] + 
       4*GG[{-z, 0, -z}, w] + 4*GG[{-z, 0, z}, w] - 8*GG[{-z, -I, 0}, w] + 
       4*GG[{-z, -I, -z^(-1)}, w] + 4*GG[{-z, -I, z^(-1)}, w] - 
       4*GG[{-z, -I, -z}, w] - 4*GG[{-z, -I, z}, w] - 8*GG[{-z, I, 0}, w] + 
       4*GG[{-z, I, -z^(-1)}, w] + 4*GG[{-z, I, z^(-1)}, w] - 
       4*GG[{-z, I, -z}, w] - 4*GG[{-z, I, z}, w] + 4*GG[{-z, 1, -1}, w] + 
       4*GG[{-z, 1, 1}, w] - 4*GG[{-z, 1, -z^(-1)}, w] - 
       8*GG[{-z, 1, -z}, w] - 12*GG[{-z, 1, z}, w] + 
       8*GG[{-z, -z^(-1), -1}, w] - 24*GG[{-z, -z^(-1), 0}, w] + 
       8*GG[{-z, -z^(-1), 1}, w] + 8*GG[{-z, -z^(-1), -z^(-1)}, w] + 
       16*GG[{-z, -z^(-1), z^(-1)}, w] + 16*GG[{-z, -z^(-1), -z}, w] + 
       8*GG[{-z, -z^(-1), z}, w] + 12*GG[{-z, z^(-1), -1}, w] - 
       40*GG[{-z, z^(-1), 0}, w] + 12*GG[{-z, z^(-1), 1}, w] + 
       24*GG[{-z, z^(-1), -z^(-1)}, w] + 12*GG[{-z, z^(-1), z^(-1)}, w] + 
       12*GG[{-z, z^(-1), -z}, w] + 24*GG[{-z, z^(-1), z}, w] + 
       4*GG[{-z, -z, -1}, w] - 24*GG[{-z, -z, 0}, w] + 4*GG[{-z, -z, 1}, w] + 
       8*GG[{-z, -z, -z^(-1)}, w] + 12*GG[{-z, -z, z^(-1)}, w] + 
       4*GG[{-z, -z, -z}, w] - 8*GG[{-z, z, 0}, w] + 
       8*GG[{-z, z, -z^(-1)}, w] - 8*GG[{-z, z, -z}, w] + 
       4*GG[{z, -1, -1}, w] + 4*GG[{z, -1, 1}, w] - 
       4*GG[{z, -1, z^(-1)}, w] - 12*GG[{z, -1, -z}, w] - 
       8*GG[{z, -1, z}, w] - 24*GG[{z, 0, -1}, w] + 64*GG[{z, 0, 0}, w] - 
       24*GG[{z, 0, 1}, w] - 28*GG[{z, 0, -z^(-1)}, w] - 
       28*GG[{z, 0, z^(-1)}, w] + 4*GG[{z, 0, -z}, w] + 4*GG[{z, 0, z}, w] - 
       8*GG[{z, -I, 0}, w] + 4*GG[{z, -I, -z^(-1)}, w] + 
       4*GG[{z, -I, z^(-1)}, w] - 4*GG[{z, -I, -z}, w] - 
       4*GG[{z, -I, z}, w] - 8*GG[{z, I, 0}, w] + 4*GG[{z, I, -z^(-1)}, w] + 
       4*GG[{z, I, z^(-1)}, w] - 4*GG[{z, I, -z}, w] - 4*GG[{z, I, z}, w] + 
       4*GG[{z, 1, -1}, w] + 4*GG[{z, 1, 1}, w] - 4*GG[{z, 1, z^(-1)}, w] - 
       12*GG[{z, 1, -z}, w] - 8*GG[{z, 1, z}, w] + 
       12*GG[{z, -z^(-1), -1}, w] - 40*GG[{z, -z^(-1), 0}, w] + 
       12*GG[{z, -z^(-1), 1}, w] + 12*GG[{z, -z^(-1), -z^(-1)}, w] + 
       24*GG[{z, -z^(-1), z^(-1)}, w] + 24*GG[{z, -z^(-1), -z}, w] + 
       12*GG[{z, -z^(-1), z}, w] + 8*GG[{z, z^(-1), -1}, w] - 
       24*GG[{z, z^(-1), 0}, w] + 8*GG[{z, z^(-1), 1}, w] + 
       16*GG[{z, z^(-1), -z^(-1)}, w] + 8*GG[{z, z^(-1), z^(-1)}, w] + 
       8*GG[{z, z^(-1), -z}, w] + 16*GG[{z, z^(-1), z}, w] - 
       8*GG[{z, -z, 0}, w] + 8*GG[{z, -z, z^(-1)}, w] - 8*GG[{z, -z, z}, w] + 
       4*GG[{z, z, -1}, w] - 24*GG[{z, z, 0}, w] + 4*GG[{z, z, 1}, w] + 
       12*GG[{z, z, -z^(-1)}, w] + 8*GG[{z, z, z^(-1)}, w] + 
       4*GG[{z, z, z}, w] + 12*Zeta[3]) + 
     GG[{1}, z]*((-5*Pi^2*GG[{z^(-1)}, w])/3 + (5*Pi^2*GG[{-z}, w])/3 + 
       (5*Pi^2*GG[{z}, w])/3 - 4*GG[{-1, -1, -z^(-1)}, w] - 
       4*GG[{-1, -1, z^(-1)}, w] + 4*GG[{-1, -1, -z}, w] + 
       4*GG[{-1, -1, z}, w] + 24*GG[{-1, 0, -z^(-1)}, w] + 
       24*GG[{-1, 0, z^(-1)}, w] - 24*GG[{-1, 0, -z}, w] - 
       24*GG[{-1, 0, z}, w] - 12*GG[{-1, -I, -z^(-1)}, w] - 
       12*GG[{-1, -I, z^(-1)}, w] + 12*GG[{-1, -I, -z}, w] + 
       12*GG[{-1, -I, z}, w] - 12*GG[{-1, I, -z^(-1)}, w] - 
       12*GG[{-1, I, z^(-1)}, w] + 12*GG[{-1, I, -z}, w] + 
       12*GG[{-1, I, z}, w] - 4*GG[{-1, 1, -z^(-1)}, w] - 
       4*GG[{-1, 1, z^(-1)}, w] + 4*GG[{-1, 1, -z}, w] + 
       4*GG[{-1, 1, z}, w] - 4*GG[{-1, -z^(-1), -1}, w] + 
       24*GG[{-1, -z^(-1), 0}, w] - 4*GG[{-1, -z^(-1), 1}, w] - 
       4*GG[{-1, -z^(-1), -z^(-1)}, w] - 16*GG[{-1, -z^(-1), z^(-1)}, w] - 
       8*GG[{-1, -z^(-1), -z}, w] + 4*GG[{-1, -z^(-1), z}, w] - 
       4*GG[{-1, z^(-1), -1}, w] + 24*GG[{-1, z^(-1), 0}, w] - 
       4*GG[{-1, z^(-1), 1}, w] - 16*GG[{-1, z^(-1), -z^(-1)}, w] - 
       4*GG[{-1, z^(-1), z^(-1)}, w] + 4*GG[{-1, z^(-1), -z}, w] - 
       8*GG[{-1, z^(-1), z}, w] + 4*GG[{-1, -z, -1}, w] - 
       24*GG[{-1, -z, 0}, w] + 4*GG[{-1, -z, 1}, w] + 
       8*GG[{-1, -z, -z^(-1)}, w] + 12*GG[{-1, -z, z^(-1)}, w] + 
       4*GG[{-1, -z, -z}, w] + 4*GG[{-1, z, -1}, w] - 24*GG[{-1, z, 0}, w] + 
       4*GG[{-1, z, 1}, w] + 12*GG[{-1, z, -z^(-1)}, w] + 
       8*GG[{-1, z, z^(-1)}, w] + 4*GG[{-1, z, z}, w] + 
       24*GG[{0, -1, -z^(-1)}, w] + 24*GG[{0, -1, z^(-1)}, w] - 
       24*GG[{0, -1, -z}, w] - 24*GG[{0, -1, z}, w] - 
       64*GG[{0, 0, -z^(-1)}, w] - 64*GG[{0, 0, z^(-1)}, w] + 
       64*GG[{0, 0, -z}, w] + 64*GG[{0, 0, z}, w] + 
       56*GG[{0, -I, -z^(-1)}, w] + 56*GG[{0, -I, z^(-1)}, w] - 
       56*GG[{0, -I, -z}, w] - 56*GG[{0, -I, z}, w] + 
       56*GG[{0, I, -z^(-1)}, w] + 56*GG[{0, I, z^(-1)}, w] - 
       56*GG[{0, I, -z}, w] - 56*GG[{0, I, z}, w] + 
       24*GG[{0, 1, -z^(-1)}, w] + 24*GG[{0, 1, z^(-1)}, w] - 
       24*GG[{0, 1, -z}, w] - 24*GG[{0, 1, z}, w] + 
       24*GG[{0, -z^(-1), -1}, w] - 120*GG[{0, -z^(-1), 0}, w] + 
       24*GG[{0, -z^(-1), 1}, w] + 24*GG[{0, -z^(-1), -z^(-1)}, w] + 
       72*GG[{0, -z^(-1), z^(-1)}, w] + 48*GG[{0, -z^(-1), -z}, w] + 
       24*GG[{0, z^(-1), -1}, w] - 120*GG[{0, z^(-1), 0}, w] + 
       24*GG[{0, z^(-1), 1}, w] + 72*GG[{0, z^(-1), -z^(-1)}, w] + 
       24*GG[{0, z^(-1), z^(-1)}, w] + 48*GG[{0, z^(-1), z}, w] - 
       24*GG[{0, -z, -1}, w] + 120*GG[{0, -z, 0}, w] - 24*GG[{0, -z, 1}, w] - 
       48*GG[{0, -z, -z^(-1)}, w] - 32*GG[{0, -z, z^(-1)}, w] - 
       24*GG[{0, -z, -z}, w] - 40*GG[{0, -z, z}, w] - 24*GG[{0, z, -1}, w] + 
       120*GG[{0, z, 0}, w] - 24*GG[{0, z, 1}, w] - 
       32*GG[{0, z, -z^(-1)}, w] - 48*GG[{0, z, z^(-1)}, w] - 
       40*GG[{0, z, -z}, w] - 24*GG[{0, z, z}, w] - 
       12*GG[{-I, -1, -z^(-1)}, w] - 12*GG[{-I, -1, z^(-1)}, w] + 
       12*GG[{-I, -1, -z}, w] + 12*GG[{-I, -1, z}, w] + 
       48*GG[{-I, 0, -z^(-1)}, w] + 48*GG[{-I, 0, z^(-1)}, w] - 
       48*GG[{-I, 0, -z}, w] - 48*GG[{-I, 0, z}, w] - 
       36*GG[{-I, -I, -z^(-1)}, w] - 36*GG[{-I, -I, z^(-1)}, w] + 
       36*GG[{-I, -I, -z}, w] + 36*GG[{-I, -I, z}, w] - 
       36*GG[{-I, I, -z^(-1)}, w] - 36*GG[{-I, I, z^(-1)}, w] + 
       36*GG[{-I, I, -z}, w] + 36*GG[{-I, I, z}, w] - 
       12*GG[{-I, 1, -z^(-1)}, w] - 12*GG[{-I, 1, z^(-1)}, w] + 
       12*GG[{-I, 1, -z}, w] + 12*GG[{-I, 1, z}, w] - 
       12*GG[{-I, -z^(-1), -1}, w] + 48*GG[{-I, -z^(-1), 0}, w] - 
       12*GG[{-I, -z^(-1), 1}, w] - 12*GG[{-I, -z^(-1), -z^(-1)}, w] - 
       24*GG[{-I, -z^(-1), z^(-1)}, w] - 24*GG[{-I, -z^(-1), -z}, w] - 
       12*GG[{-I, -z^(-1), z}, w] - 12*GG[{-I, z^(-1), -1}, w] + 
       48*GG[{-I, z^(-1), 0}, w] - 12*GG[{-I, z^(-1), 1}, w] - 
       24*GG[{-I, z^(-1), -z^(-1)}, w] - 12*GG[{-I, z^(-1), z^(-1)}, w] - 
       12*GG[{-I, z^(-1), -z}, w] - 24*GG[{-I, z^(-1), z}, w] + 
       12*GG[{-I, -z, -1}, w] - 48*GG[{-I, -z, 0}, w] + 
       12*GG[{-I, -z, 1}, w] + 24*GG[{-I, -z, -z^(-1)}, w] + 
       12*GG[{-I, -z, z^(-1)}, w] + 12*GG[{-I, -z, -z}, w] + 
       24*GG[{-I, -z, z}, w] + 12*GG[{-I, z, -1}, w] - 48*GG[{-I, z, 0}, w] + 
       12*GG[{-I, z, 1}, w] + 12*GG[{-I, z, -z^(-1)}, w] + 
       24*GG[{-I, z, z^(-1)}, w] + 24*GG[{-I, z, -z}, w] + 
       12*GG[{-I, z, z}, w] - 12*GG[{I, -1, -z^(-1)}, w] - 
       12*GG[{I, -1, z^(-1)}, w] + 12*GG[{I, -1, -z}, w] + 
       12*GG[{I, -1, z}, w] + 48*GG[{I, 0, -z^(-1)}, w] + 
       48*GG[{I, 0, z^(-1)}, w] - 48*GG[{I, 0, -z}, w] - 
       48*GG[{I, 0, z}, w] - 36*GG[{I, -I, -z^(-1)}, w] - 
       36*GG[{I, -I, z^(-1)}, w] + 36*GG[{I, -I, -z}, w] + 
       36*GG[{I, -I, z}, w] - 36*GG[{I, I, -z^(-1)}, w] - 
       36*GG[{I, I, z^(-1)}, w] + 36*GG[{I, I, -z}, w] + 
       36*GG[{I, I, z}, w] - 12*GG[{I, 1, -z^(-1)}, w] - 
       12*GG[{I, 1, z^(-1)}, w] + 12*GG[{I, 1, -z}, w] + 
       12*GG[{I, 1, z}, w] - 12*GG[{I, -z^(-1), -1}, w] + 
       48*GG[{I, -z^(-1), 0}, w] - 12*GG[{I, -z^(-1), 1}, w] - 
       12*GG[{I, -z^(-1), -z^(-1)}, w] - 24*GG[{I, -z^(-1), z^(-1)}, w] - 
       24*GG[{I, -z^(-1), -z}, w] - 12*GG[{I, -z^(-1), z}, w] - 
       12*GG[{I, z^(-1), -1}, w] + 48*GG[{I, z^(-1), 0}, w] - 
       12*GG[{I, z^(-1), 1}, w] - 24*GG[{I, z^(-1), -z^(-1)}, w] - 
       12*GG[{I, z^(-1), z^(-1)}, w] - 12*GG[{I, z^(-1), -z}, w] - 
       24*GG[{I, z^(-1), z}, w] + 12*GG[{I, -z, -1}, w] - 
       48*GG[{I, -z, 0}, w] + 12*GG[{I, -z, 1}, w] + 
       24*GG[{I, -z, -z^(-1)}, w] + 12*GG[{I, -z, z^(-1)}, w] + 
       12*GG[{I, -z, -z}, w] + 24*GG[{I, -z, z}, w] + 12*GG[{I, z, -1}, w] - 
       48*GG[{I, z, 0}, w] + 12*GG[{I, z, 1}, w] + 
       12*GG[{I, z, -z^(-1)}, w] + 24*GG[{I, z, z^(-1)}, w] + 
       24*GG[{I, z, -z}, w] + 12*GG[{I, z, z}, w] - 
       4*GG[{1, -1, -z^(-1)}, w] - 4*GG[{1, -1, z^(-1)}, w] + 
       4*GG[{1, -1, -z}, w] + 4*GG[{1, -1, z}, w] + 
       24*GG[{1, 0, -z^(-1)}, w] + 24*GG[{1, 0, z^(-1)}, w] - 
       24*GG[{1, 0, -z}, w] - 24*GG[{1, 0, z}, w] - 
       12*GG[{1, -I, -z^(-1)}, w] - 12*GG[{1, -I, z^(-1)}, w] + 
       12*GG[{1, -I, -z}, w] + 12*GG[{1, -I, z}, w] - 
       12*GG[{1, I, -z^(-1)}, w] - 12*GG[{1, I, z^(-1)}, w] + 
       12*GG[{1, I, -z}, w] + 12*GG[{1, I, z}, w] - 
       4*GG[{1, 1, -z^(-1)}, w] - 4*GG[{1, 1, z^(-1)}, w] + 
       4*GG[{1, 1, -z}, w] + 4*GG[{1, 1, z}, w] - 4*GG[{1, -z^(-1), -1}, w] + 
       24*GG[{1, -z^(-1), 0}, w] - 4*GG[{1, -z^(-1), 1}, w] - 
       4*GG[{1, -z^(-1), -z^(-1)}, w] - 16*GG[{1, -z^(-1), z^(-1)}, w] - 
       8*GG[{1, -z^(-1), -z}, w] + 4*GG[{1, -z^(-1), z}, w] - 
       4*GG[{1, z^(-1), -1}, w] + 24*GG[{1, z^(-1), 0}, w] - 
       4*GG[{1, z^(-1), 1}, w] - 16*GG[{1, z^(-1), -z^(-1)}, w] - 
       4*GG[{1, z^(-1), z^(-1)}, w] + 4*GG[{1, z^(-1), -z}, w] - 
       8*GG[{1, z^(-1), z}, w] + 4*GG[{1, -z, -1}, w] - 
       24*GG[{1, -z, 0}, w] + 4*GG[{1, -z, 1}, w] + 
       8*GG[{1, -z, -z^(-1)}, w] + 12*GG[{1, -z, z^(-1)}, w] + 
       4*GG[{1, -z, -z}, w] + 4*GG[{1, z, -1}, w] - 24*GG[{1, z, 0}, w] + 
       4*GG[{1, z, 1}, w] + 12*GG[{1, z, -z^(-1)}, w] + 
       8*GG[{1, z, z^(-1)}, w] + 4*GG[{1, z, z}, w] - 
       4*GG[{-z^(-1), -1, -1}, w] - 4*GG[{-z^(-1), -1, 1}, w] + 
       8*GG[{-z^(-1), -1, -z^(-1)}, w] - 4*GG[{-z^(-1), -1, z^(-1)}, w] + 
       4*GG[{-z^(-1), -1, -z}, w] + 16*GG[{-z^(-1), -1, z}, w] + 
       24*GG[{-z^(-1), 0, -1}, w] - 64*GG[{-z^(-1), 0, 0}, w] + 
       24*GG[{-z^(-1), 0, 1}, w] + 20*GG[{-z^(-1), 0, -z^(-1)}, w] + 
       20*GG[{-z^(-1), 0, z^(-1)}, w] + 4*GG[{-z^(-1), 0, -z}, w] + 
       4*GG[{-z^(-1), 0, z}, w] + 8*GG[{-z^(-1), -I, 0}, w] - 
       4*GG[{-z^(-1), -I, -z^(-1)}, w] - 4*GG[{-z^(-1), -I, z^(-1)}, w] + 
       4*GG[{-z^(-1), -I, -z}, w] + 4*GG[{-z^(-1), -I, z}, w] + 
       8*GG[{-z^(-1), I, 0}, w] - 4*GG[{-z^(-1), I, -z^(-1)}, w] - 
       4*GG[{-z^(-1), I, z^(-1)}, w] + 4*GG[{-z^(-1), I, -z}, w] + 
       4*GG[{-z^(-1), I, z}, w] - 4*GG[{-z^(-1), 1, -1}, w] - 
       4*GG[{-z^(-1), 1, 1}, w] + 8*GG[{-z^(-1), 1, -z^(-1)}, w] - 
       4*GG[{-z^(-1), 1, z^(-1)}, w] + 4*GG[{-z^(-1), 1, -z}, w] + 
       16*GG[{-z^(-1), 1, z}, w] - 4*GG[{-z^(-1), -z^(-1), -1}, w] + 
       24*GG[{-z^(-1), -z^(-1), 0}, w] - 4*GG[{-z^(-1), -z^(-1), 1}, w] - 
       4*GG[{-z^(-1), -z^(-1), -z^(-1)}, w] - 
       16*GG[{-z^(-1), -z^(-1), z^(-1)}, w] - 
       8*GG[{-z^(-1), -z^(-1), -z}, w] + 4*GG[{-z^(-1), -z^(-1), z}, w] - 
       16*GG[{-z^(-1), z^(-1), -1}, w] + 72*GG[{-z^(-1), z^(-1), 0}, w] - 
       16*GG[{-z^(-1), z^(-1), 1}, w] - 40*GG[{-z^(-1), z^(-1), -z^(-1)}, 
         w] - 16*GG[{-z^(-1), z^(-1), z^(-1)}, w] - 
       8*GG[{-z^(-1), z^(-1), -z}, w] - 32*GG[{-z^(-1), z^(-1), z}, w] - 
       8*GG[{-z^(-1), -z, -1}, w] + 24*GG[{-z^(-1), -z, 0}, w] - 
       8*GG[{-z^(-1), -z, 1}, w] - 16*GG[{-z^(-1), -z, -z^(-1)}, w] - 
       8*GG[{-z^(-1), -z, z^(-1)}, w] - 8*GG[{-z^(-1), -z, -z}, w] - 
       16*GG[{-z^(-1), -z, z}, w] + 4*GG[{-z^(-1), z, -1}, w] - 
       24*GG[{-z^(-1), z, 0}, w] + 4*GG[{-z^(-1), z, 1}, w] + 
       4*GG[{-z^(-1), z, -z^(-1)}, w] + 8*GG[{-z^(-1), z, z^(-1)}, w] + 
       8*GG[{-z^(-1), z, -z}, w] + 4*GG[{-z^(-1), z, z}, w] - 
       4*GG[{z^(-1), -1, -1}, w] - 4*GG[{z^(-1), -1, 1}, w] - 
       4*GG[{z^(-1), -1, -z^(-1)}, w] + 8*GG[{z^(-1), -1, z^(-1)}, w] + 
       16*GG[{z^(-1), -1, -z}, w] + 4*GG[{z^(-1), -1, z}, w] + 
       24*GG[{z^(-1), 0, -1}, w] - 64*GG[{z^(-1), 0, 0}, w] + 
       24*GG[{z^(-1), 0, 1}, w] + 20*GG[{z^(-1), 0, -z^(-1)}, w] + 
       20*GG[{z^(-1), 0, z^(-1)}, w] + 4*GG[{z^(-1), 0, -z}, w] + 
       4*GG[{z^(-1), 0, z}, w] + 8*GG[{z^(-1), -I, 0}, w] - 
       4*GG[{z^(-1), -I, -z^(-1)}, w] - 4*GG[{z^(-1), -I, z^(-1)}, w] + 
       4*GG[{z^(-1), -I, -z}, w] + 4*GG[{z^(-1), -I, z}, w] + 
       8*GG[{z^(-1), I, 0}, w] - 4*GG[{z^(-1), I, -z^(-1)}, w] - 
       4*GG[{z^(-1), I, z^(-1)}, w] + 4*GG[{z^(-1), I, -z}, w] + 
       4*GG[{z^(-1), I, z}, w] - 4*GG[{z^(-1), 1, -1}, w] - 
       4*GG[{z^(-1), 1, 1}, w] - 4*GG[{z^(-1), 1, -z^(-1)}, w] + 
       8*GG[{z^(-1), 1, z^(-1)}, w] + 16*GG[{z^(-1), 1, -z}, w] + 
       4*GG[{z^(-1), 1, z}, w] - 16*GG[{z^(-1), -z^(-1), -1}, w] + 
       72*GG[{z^(-1), -z^(-1), 0}, w] - 16*GG[{z^(-1), -z^(-1), 1}, w] - 
       16*GG[{z^(-1), -z^(-1), -z^(-1)}, w] - 
       40*GG[{z^(-1), -z^(-1), z^(-1)}, w] - 
       32*GG[{z^(-1), -z^(-1), -z}, w] - 8*GG[{z^(-1), -z^(-1), z}, w] - 
       4*GG[{z^(-1), z^(-1), -1}, w] + 24*GG[{z^(-1), z^(-1), 0}, w] - 
       4*GG[{z^(-1), z^(-1), 1}, w] - 16*GG[{z^(-1), z^(-1), -z^(-1)}, w] - 
       4*GG[{z^(-1), z^(-1), z^(-1)}, w] + 4*GG[{z^(-1), z^(-1), -z}, w] - 
       8*GG[{z^(-1), z^(-1), z}, w] + 4*GG[{z^(-1), -z, -1}, w] - 
       24*GG[{z^(-1), -z, 0}, w] + 4*GG[{z^(-1), -z, 1}, w] + 
       8*GG[{z^(-1), -z, -z^(-1)}, w] + 4*GG[{z^(-1), -z, z^(-1)}, w] + 
       4*GG[{z^(-1), -z, -z}, w] + 8*GG[{z^(-1), -z, z}, w] - 
       8*GG[{z^(-1), z, -1}, w] + 24*GG[{z^(-1), z, 0}, w] - 
       8*GG[{z^(-1), z, 1}, w] - 8*GG[{z^(-1), z, -z^(-1)}, w] - 
       16*GG[{z^(-1), z, z^(-1)}, w] - 16*GG[{z^(-1), z, -z}, w] - 
       8*GG[{z^(-1), z, z}, w] + 4*GG[{-z, -1, -1}, w] + 
       4*GG[{-z, -1, 1}, w] - 4*GG[{-z, -1, -z^(-1)}, w] - 
       8*GG[{-z, -1, -z}, w] - 12*GG[{-z, -1, z}, w] - 
       24*GG[{-z, 0, -1}, w] + 64*GG[{-z, 0, 0}, w] - 24*GG[{-z, 0, 1}, w] - 
       28*GG[{-z, 0, -z^(-1)}, w] - 28*GG[{-z, 0, z^(-1)}, w] + 
       4*GG[{-z, 0, -z}, w] + 4*GG[{-z, 0, z}, w] - 8*GG[{-z, -I, 0}, w] + 
       4*GG[{-z, -I, -z^(-1)}, w] + 4*GG[{-z, -I, z^(-1)}, w] - 
       4*GG[{-z, -I, -z}, w] - 4*GG[{-z, -I, z}, w] - 8*GG[{-z, I, 0}, w] + 
       4*GG[{-z, I, -z^(-1)}, w] + 4*GG[{-z, I, z^(-1)}, w] - 
       4*GG[{-z, I, -z}, w] - 4*GG[{-z, I, z}, w] + 4*GG[{-z, 1, -1}, w] + 
       4*GG[{-z, 1, 1}, w] - 4*GG[{-z, 1, -z^(-1)}, w] - 
       8*GG[{-z, 1, -z}, w] - 12*GG[{-z, 1, z}, w] + 
       8*GG[{-z, -z^(-1), -1}, w] - 24*GG[{-z, -z^(-1), 0}, w] + 
       8*GG[{-z, -z^(-1), 1}, w] + 8*GG[{-z, -z^(-1), -z^(-1)}, w] + 
       16*GG[{-z, -z^(-1), z^(-1)}, w] + 16*GG[{-z, -z^(-1), -z}, w] + 
       8*GG[{-z, -z^(-1), z}, w] + 12*GG[{-z, z^(-1), -1}, w] - 
       40*GG[{-z, z^(-1), 0}, w] + 12*GG[{-z, z^(-1), 1}, w] + 
       24*GG[{-z, z^(-1), -z^(-1)}, w] + 12*GG[{-z, z^(-1), z^(-1)}, w] + 
       12*GG[{-z, z^(-1), -z}, w] + 24*GG[{-z, z^(-1), z}, w] + 
       4*GG[{-z, -z, -1}, w] - 24*GG[{-z, -z, 0}, w] + 4*GG[{-z, -z, 1}, w] + 
       8*GG[{-z, -z, -z^(-1)}, w] + 12*GG[{-z, -z, z^(-1)}, w] + 
       4*GG[{-z, -z, -z}, w] - 8*GG[{-z, z, 0}, w] + 
       8*GG[{-z, z, -z^(-1)}, w] - 8*GG[{-z, z, -z}, w] + 
       4*GG[{z, -1, -1}, w] + 4*GG[{z, -1, 1}, w] - 
       4*GG[{z, -1, z^(-1)}, w] - 12*GG[{z, -1, -z}, w] - 
       8*GG[{z, -1, z}, w] - 24*GG[{z, 0, -1}, w] + 64*GG[{z, 0, 0}, w] - 
       24*GG[{z, 0, 1}, w] - 28*GG[{z, 0, -z^(-1)}, w] - 
       28*GG[{z, 0, z^(-1)}, w] + 4*GG[{z, 0, -z}, w] + 4*GG[{z, 0, z}, w] - 
       8*GG[{z, -I, 0}, w] + 4*GG[{z, -I, -z^(-1)}, w] + 
       4*GG[{z, -I, z^(-1)}, w] - 4*GG[{z, -I, -z}, w] - 
       4*GG[{z, -I, z}, w] - 8*GG[{z, I, 0}, w] + 4*GG[{z, I, -z^(-1)}, w] + 
       4*GG[{z, I, z^(-1)}, w] - 4*GG[{z, I, -z}, w] - 4*GG[{z, I, z}, w] + 
       4*GG[{z, 1, -1}, w] + 4*GG[{z, 1, 1}, w] - 4*GG[{z, 1, z^(-1)}, w] - 
       12*GG[{z, 1, -z}, w] - 8*GG[{z, 1, z}, w] + 
       12*GG[{z, -z^(-1), -1}, w] - 40*GG[{z, -z^(-1), 0}, w] + 
       12*GG[{z, -z^(-1), 1}, w] + 12*GG[{z, -z^(-1), -z^(-1)}, w] + 
       24*GG[{z, -z^(-1), z^(-1)}, w] + 24*GG[{z, -z^(-1), -z}, w] + 
       12*GG[{z, -z^(-1), z}, w] + 8*GG[{z, z^(-1), -1}, w] - 
       24*GG[{z, z^(-1), 0}, w] + 8*GG[{z, z^(-1), 1}, w] + 
       16*GG[{z, z^(-1), -z^(-1)}, w] + 8*GG[{z, z^(-1), z^(-1)}, w] + 
       8*GG[{z, z^(-1), -z}, w] + 16*GG[{z, z^(-1), z}, w] - 
       8*GG[{z, -z, 0}, w] + 8*GG[{z, -z, z^(-1)}, w] - 8*GG[{z, -z, z}, w] + 
       4*GG[{z, z, -1}, w] - 24*GG[{z, z, 0}, w] + 4*GG[{z, z, 1}, w] + 
       12*GG[{z, z, -z^(-1)}, w] + 8*GG[{z, z, z^(-1)}, w] + 
       4*GG[{z, z, z}, w] + 12*Zeta[3]) + 
     GG[{0}, w]*((26*Pi^2*GG[{0}, z])/3 - 8*Pi^2*GG[{-I}, z] - 
       8*Pi^2*GG[{I}, z] + 96*GG[{0, -1, -1}, z] - 96*GG[{0, -1, 0}, z] + 
       96*GG[{0, -1, 1}, z] - 112*GG[{0, 0, -1}, z] + 112*GG[{0, 0, 0}, z] - 
       112*GG[{0, 0, 1}, z] + 96*GG[{0, 1, -1}, z] - 96*GG[{0, 1, 0}, z] + 
       96*GG[{0, 1, 1}, z] + 48*GG[{-I, 0, -1}, z] - 48*GG[{-I, 0, 0}, z] + 
       48*GG[{-I, 0, 1}, z] + 48*GG[{I, 0, -1}, z] - 48*GG[{I, 0, 0}, z] + 
       48*GG[{I, 0, 1}, z] + 24*Zeta[3]) + 
     GG[{0}, z]*(-11*Pi^2*GG[{-I}, w] - 11*Pi^2*GG[{I}, w] - 
       Pi^2*GG[{1}, w] + (4*Pi^2*GG[{-z^(-1)}, w])/3 + 
       (4*Pi^2*GG[{z^(-1)}, w])/3 + (16*Pi^2*GG[{-z}, w])/3 + 
       (16*Pi^2*GG[{z}, w])/3 + 4*GG[{-1, -1, -z^(-1)}, w] + 
       4*GG[{-1, -1, z^(-1)}, w] - 4*GG[{-1, -1, -z}, w] - 
       4*GG[{-1, -1, z}, w] - 24*GG[{-1, 0, -z^(-1)}, w] - 
       24*GG[{-1, 0, z^(-1)}, w] + 24*GG[{-1, 0, -z}, w] + 
       24*GG[{-1, 0, z}, w] + 12*GG[{-1, -I, -z^(-1)}, w] + 
       12*GG[{-1, -I, z^(-1)}, w] - 12*GG[{-1, -I, -z}, w] - 
       12*GG[{-1, -I, z}, w] + 12*GG[{-1, I, -z^(-1)}, w] + 
       12*GG[{-1, I, z^(-1)}, w] - 12*GG[{-1, I, -z}, w] - 
       12*GG[{-1, I, z}, w] + 4*GG[{-1, 1, -z^(-1)}, w] + 
       4*GG[{-1, 1, z^(-1)}, w] - 4*GG[{-1, 1, -z}, w] - 
       4*GG[{-1, 1, z}, w] + 4*GG[{-1, -z^(-1), -1}, w] - 
       24*GG[{-1, -z^(-1), 0}, w] + 4*GG[{-1, -z^(-1), 1}, w] + 
       4*GG[{-1, -z^(-1), -z^(-1)}, w] + 16*GG[{-1, -z^(-1), z^(-1)}, w] + 
       8*GG[{-1, -z^(-1), -z}, w] - 4*GG[{-1, -z^(-1), z}, w] + 
       4*GG[{-1, z^(-1), -1}, w] - 24*GG[{-1, z^(-1), 0}, w] + 
       4*GG[{-1, z^(-1), 1}, w] + 16*GG[{-1, z^(-1), -z^(-1)}, w] + 
       4*GG[{-1, z^(-1), z^(-1)}, w] - 4*GG[{-1, z^(-1), -z}, w] + 
       8*GG[{-1, z^(-1), z}, w] - 4*GG[{-1, -z, -1}, w] + 
       24*GG[{-1, -z, 0}, w] - 4*GG[{-1, -z, 1}, w] - 
       8*GG[{-1, -z, -z^(-1)}, w] - 12*GG[{-1, -z, z^(-1)}, w] - 
       4*GG[{-1, -z, -z}, w] - 4*GG[{-1, z, -1}, w] + 24*GG[{-1, z, 0}, w] - 
       4*GG[{-1, z, 1}, w] - 12*GG[{-1, z, -z^(-1)}, w] - 
       8*GG[{-1, z, z^(-1)}, w] - 4*GG[{-1, z, z}, w] - 
       24*GG[{0, -1, -z^(-1)}, w] - 24*GG[{0, -1, z^(-1)}, w] + 
       24*GG[{0, -1, -z}, w] + 24*GG[{0, -1, z}, w] + 
       64*GG[{0, 0, -z^(-1)}, w] + 64*GG[{0, 0, z^(-1)}, w] - 
       64*GG[{0, 0, -z}, w] - 64*GG[{0, 0, z}, w] - 
       56*GG[{0, -I, -z^(-1)}, w] - 56*GG[{0, -I, z^(-1)}, w] + 
       56*GG[{0, -I, -z}, w] + 56*GG[{0, -I, z}, w] - 
       56*GG[{0, I, -z^(-1)}, w] - 56*GG[{0, I, z^(-1)}, w] + 
       56*GG[{0, I, -z}, w] + 56*GG[{0, I, z}, w] - 
       24*GG[{0, 1, -z^(-1)}, w] - 24*GG[{0, 1, z^(-1)}, w] + 
       24*GG[{0, 1, -z}, w] + 24*GG[{0, 1, z}, w] - 
       24*GG[{0, -z^(-1), -1}, w] + 120*GG[{0, -z^(-1), 0}, w] - 
       24*GG[{0, -z^(-1), 1}, w] - 24*GG[{0, -z^(-1), -z^(-1)}, w] - 
       72*GG[{0, -z^(-1), z^(-1)}, w] - 48*GG[{0, -z^(-1), -z}, w] - 
       24*GG[{0, z^(-1), -1}, w] + 120*GG[{0, z^(-1), 0}, w] - 
       24*GG[{0, z^(-1), 1}, w] - 72*GG[{0, z^(-1), -z^(-1)}, w] - 
       24*GG[{0, z^(-1), z^(-1)}, w] - 48*GG[{0, z^(-1), z}, w] + 
       24*GG[{0, -z, -1}, w] - 120*GG[{0, -z, 0}, w] + 24*GG[{0, -z, 1}, w] + 
       48*GG[{0, -z, -z^(-1)}, w] + 32*GG[{0, -z, z^(-1)}, w] + 
       24*GG[{0, -z, -z}, w] + 40*GG[{0, -z, z}, w] + 24*GG[{0, z, -1}, w] - 
       120*GG[{0, z, 0}, w] + 24*GG[{0, z, 1}, w] + 
       32*GG[{0, z, -z^(-1)}, w] + 48*GG[{0, z, z^(-1)}, w] + 
       40*GG[{0, z, -z}, w] + 24*GG[{0, z, z}, w] + 
       12*GG[{-I, -1, -z^(-1)}, w] + 12*GG[{-I, -1, z^(-1)}, w] - 
       12*GG[{-I, -1, -z}, w] - 12*GG[{-I, -1, z}, w] - 
       48*GG[{-I, 0, -z^(-1)}, w] - 48*GG[{-I, 0, z^(-1)}, w] + 
       48*GG[{-I, 0, -z}, w] + 48*GG[{-I, 0, z}, w] + 
       36*GG[{-I, -I, -z^(-1)}, w] + 36*GG[{-I, -I, z^(-1)}, w] - 
       36*GG[{-I, -I, -z}, w] - 36*GG[{-I, -I, z}, w] + 
       36*GG[{-I, I, -z^(-1)}, w] + 36*GG[{-I, I, z^(-1)}, w] - 
       36*GG[{-I, I, -z}, w] - 36*GG[{-I, I, z}, w] + 
       12*GG[{-I, 1, -z^(-1)}, w] + 12*GG[{-I, 1, z^(-1)}, w] - 
       12*GG[{-I, 1, -z}, w] - 12*GG[{-I, 1, z}, w] + 
       12*GG[{-I, -z^(-1), -1}, w] - 48*GG[{-I, -z^(-1), 0}, w] + 
       12*GG[{-I, -z^(-1), 1}, w] + 12*GG[{-I, -z^(-1), -z^(-1)}, w] + 
       24*GG[{-I, -z^(-1), z^(-1)}, w] + 24*GG[{-I, -z^(-1), -z}, w] + 
       12*GG[{-I, -z^(-1), z}, w] + 12*GG[{-I, z^(-1), -1}, w] - 
       48*GG[{-I, z^(-1), 0}, w] + 12*GG[{-I, z^(-1), 1}, w] + 
       24*GG[{-I, z^(-1), -z^(-1)}, w] + 12*GG[{-I, z^(-1), z^(-1)}, w] + 
       12*GG[{-I, z^(-1), -z}, w] + 24*GG[{-I, z^(-1), z}, w] - 
       12*GG[{-I, -z, -1}, w] + 48*GG[{-I, -z, 0}, w] - 
       12*GG[{-I, -z, 1}, w] - 24*GG[{-I, -z, -z^(-1)}, w] - 
       12*GG[{-I, -z, z^(-1)}, w] - 12*GG[{-I, -z, -z}, w] - 
       24*GG[{-I, -z, z}, w] - 12*GG[{-I, z, -1}, w] + 48*GG[{-I, z, 0}, w] - 
       12*GG[{-I, z, 1}, w] - 12*GG[{-I, z, -z^(-1)}, w] - 
       24*GG[{-I, z, z^(-1)}, w] - 24*GG[{-I, z, -z}, w] - 
       12*GG[{-I, z, z}, w] + 12*GG[{I, -1, -z^(-1)}, w] + 
       12*GG[{I, -1, z^(-1)}, w] - 12*GG[{I, -1, -z}, w] - 
       12*GG[{I, -1, z}, w] - 48*GG[{I, 0, -z^(-1)}, w] - 
       48*GG[{I, 0, z^(-1)}, w] + 48*GG[{I, 0, -z}, w] + 
       48*GG[{I, 0, z}, w] + 36*GG[{I, -I, -z^(-1)}, w] + 
       36*GG[{I, -I, z^(-1)}, w] - 36*GG[{I, -I, -z}, w] - 
       36*GG[{I, -I, z}, w] + 36*GG[{I, I, -z^(-1)}, w] + 
       36*GG[{I, I, z^(-1)}, w] - 36*GG[{I, I, -z}, w] - 
       36*GG[{I, I, z}, w] + 12*GG[{I, 1, -z^(-1)}, w] + 
       12*GG[{I, 1, z^(-1)}, w] - 12*GG[{I, 1, -z}, w] - 
       12*GG[{I, 1, z}, w] + 12*GG[{I, -z^(-1), -1}, w] - 
       48*GG[{I, -z^(-1), 0}, w] + 12*GG[{I, -z^(-1), 1}, w] + 
       12*GG[{I, -z^(-1), -z^(-1)}, w] + 24*GG[{I, -z^(-1), z^(-1)}, w] + 
       24*GG[{I, -z^(-1), -z}, w] + 12*GG[{I, -z^(-1), z}, w] + 
       12*GG[{I, z^(-1), -1}, w] - 48*GG[{I, z^(-1), 0}, w] + 
       12*GG[{I, z^(-1), 1}, w] + 24*GG[{I, z^(-1), -z^(-1)}, w] + 
       12*GG[{I, z^(-1), z^(-1)}, w] + 12*GG[{I, z^(-1), -z}, w] + 
       24*GG[{I, z^(-1), z}, w] - 12*GG[{I, -z, -1}, w] + 
       48*GG[{I, -z, 0}, w] - 12*GG[{I, -z, 1}, w] - 
       24*GG[{I, -z, -z^(-1)}, w] - 12*GG[{I, -z, z^(-1)}, w] - 
       12*GG[{I, -z, -z}, w] - 24*GG[{I, -z, z}, w] - 12*GG[{I, z, -1}, w] + 
       48*GG[{I, z, 0}, w] - 12*GG[{I, z, 1}, w] - 
       12*GG[{I, z, -z^(-1)}, w] - 24*GG[{I, z, z^(-1)}, w] - 
       24*GG[{I, z, -z}, w] - 12*GG[{I, z, z}, w] + 
       4*GG[{1, -1, -z^(-1)}, w] + 4*GG[{1, -1, z^(-1)}, w] - 
       4*GG[{1, -1, -z}, w] - 4*GG[{1, -1, z}, w] - 
       24*GG[{1, 0, -z^(-1)}, w] - 24*GG[{1, 0, z^(-1)}, w] + 
       24*GG[{1, 0, -z}, w] + 24*GG[{1, 0, z}, w] + 
       12*GG[{1, -I, -z^(-1)}, w] + 12*GG[{1, -I, z^(-1)}, w] - 
       12*GG[{1, -I, -z}, w] - 12*GG[{1, -I, z}, w] + 
       12*GG[{1, I, -z^(-1)}, w] + 12*GG[{1, I, z^(-1)}, w] - 
       12*GG[{1, I, -z}, w] - 12*GG[{1, I, z}, w] + 
       4*GG[{1, 1, -z^(-1)}, w] + 4*GG[{1, 1, z^(-1)}, w] - 
       4*GG[{1, 1, -z}, w] - 4*GG[{1, 1, z}, w] + 4*GG[{1, -z^(-1), -1}, w] - 
       24*GG[{1, -z^(-1), 0}, w] + 4*GG[{1, -z^(-1), 1}, w] + 
       4*GG[{1, -z^(-1), -z^(-1)}, w] + 16*GG[{1, -z^(-1), z^(-1)}, w] + 
       8*GG[{1, -z^(-1), -z}, w] - 4*GG[{1, -z^(-1), z}, w] + 
       4*GG[{1, z^(-1), -1}, w] - 24*GG[{1, z^(-1), 0}, w] + 
       4*GG[{1, z^(-1), 1}, w] + 16*GG[{1, z^(-1), -z^(-1)}, w] + 
       4*GG[{1, z^(-1), z^(-1)}, w] - 4*GG[{1, z^(-1), -z}, w] + 
       8*GG[{1, z^(-1), z}, w] - 4*GG[{1, -z, -1}, w] + 
       24*GG[{1, -z, 0}, w] - 4*GG[{1, -z, 1}, w] - 
       8*GG[{1, -z, -z^(-1)}, w] - 12*GG[{1, -z, z^(-1)}, w] - 
       4*GG[{1, -z, -z}, w] - 4*GG[{1, z, -1}, w] + 24*GG[{1, z, 0}, w] - 
       4*GG[{1, z, 1}, w] - 12*GG[{1, z, -z^(-1)}, w] - 
       8*GG[{1, z, z^(-1)}, w] - 4*GG[{1, z, z}, w] + 
       4*GG[{-z^(-1), -1, -1}, w] + 4*GG[{-z^(-1), -1, 1}, w] - 
       8*GG[{-z^(-1), -1, -z^(-1)}, w] + 4*GG[{-z^(-1), -1, z^(-1)}, w] - 
       4*GG[{-z^(-1), -1, -z}, w] - 16*GG[{-z^(-1), -1, z}, w] - 
       24*GG[{-z^(-1), 0, -1}, w] + 64*GG[{-z^(-1), 0, 0}, w] - 
       24*GG[{-z^(-1), 0, 1}, w] - 20*GG[{-z^(-1), 0, -z^(-1)}, w] - 
       20*GG[{-z^(-1), 0, z^(-1)}, w] - 4*GG[{-z^(-1), 0, -z}, w] - 
       4*GG[{-z^(-1), 0, z}, w] - 8*GG[{-z^(-1), -I, 0}, w] + 
       4*GG[{-z^(-1), -I, -z^(-1)}, w] + 4*GG[{-z^(-1), -I, z^(-1)}, w] - 
       4*GG[{-z^(-1), -I, -z}, w] - 4*GG[{-z^(-1), -I, z}, w] - 
       8*GG[{-z^(-1), I, 0}, w] + 4*GG[{-z^(-1), I, -z^(-1)}, w] + 
       4*GG[{-z^(-1), I, z^(-1)}, w] - 4*GG[{-z^(-1), I, -z}, w] - 
       4*GG[{-z^(-1), I, z}, w] + 4*GG[{-z^(-1), 1, -1}, w] + 
       4*GG[{-z^(-1), 1, 1}, w] - 8*GG[{-z^(-1), 1, -z^(-1)}, w] + 
       4*GG[{-z^(-1), 1, z^(-1)}, w] - 4*GG[{-z^(-1), 1, -z}, w] - 
       16*GG[{-z^(-1), 1, z}, w] + 4*GG[{-z^(-1), -z^(-1), -1}, w] - 
       24*GG[{-z^(-1), -z^(-1), 0}, w] + 4*GG[{-z^(-1), -z^(-1), 1}, w] + 
       4*GG[{-z^(-1), -z^(-1), -z^(-1)}, w] + 
       16*GG[{-z^(-1), -z^(-1), z^(-1)}, w] + 
       8*GG[{-z^(-1), -z^(-1), -z}, w] - 4*GG[{-z^(-1), -z^(-1), z}, w] + 
       16*GG[{-z^(-1), z^(-1), -1}, w] - 72*GG[{-z^(-1), z^(-1), 0}, w] + 
       16*GG[{-z^(-1), z^(-1), 1}, w] + 40*GG[{-z^(-1), z^(-1), -z^(-1)}, 
         w] + 16*GG[{-z^(-1), z^(-1), z^(-1)}, w] + 
       8*GG[{-z^(-1), z^(-1), -z}, w] + 32*GG[{-z^(-1), z^(-1), z}, w] + 
       8*GG[{-z^(-1), -z, -1}, w] - 24*GG[{-z^(-1), -z, 0}, w] + 
       8*GG[{-z^(-1), -z, 1}, w] + 16*GG[{-z^(-1), -z, -z^(-1)}, w] + 
       8*GG[{-z^(-1), -z, z^(-1)}, w] + 8*GG[{-z^(-1), -z, -z}, w] + 
       16*GG[{-z^(-1), -z, z}, w] - 4*GG[{-z^(-1), z, -1}, w] + 
       24*GG[{-z^(-1), z, 0}, w] - 4*GG[{-z^(-1), z, 1}, w] - 
       4*GG[{-z^(-1), z, -z^(-1)}, w] - 8*GG[{-z^(-1), z, z^(-1)}, w] - 
       8*GG[{-z^(-1), z, -z}, w] - 4*GG[{-z^(-1), z, z}, w] + 
       4*GG[{z^(-1), -1, -1}, w] + 4*GG[{z^(-1), -1, 1}, w] + 
       4*GG[{z^(-1), -1, -z^(-1)}, w] - 8*GG[{z^(-1), -1, z^(-1)}, w] - 
       16*GG[{z^(-1), -1, -z}, w] - 4*GG[{z^(-1), -1, z}, w] - 
       24*GG[{z^(-1), 0, -1}, w] + 64*GG[{z^(-1), 0, 0}, w] - 
       24*GG[{z^(-1), 0, 1}, w] - 20*GG[{z^(-1), 0, -z^(-1)}, w] - 
       20*GG[{z^(-1), 0, z^(-1)}, w] - 4*GG[{z^(-1), 0, -z}, w] - 
       4*GG[{z^(-1), 0, z}, w] - 8*GG[{z^(-1), -I, 0}, w] + 
       4*GG[{z^(-1), -I, -z^(-1)}, w] + 4*GG[{z^(-1), -I, z^(-1)}, w] - 
       4*GG[{z^(-1), -I, -z}, w] - 4*GG[{z^(-1), -I, z}, w] - 
       8*GG[{z^(-1), I, 0}, w] + 4*GG[{z^(-1), I, -z^(-1)}, w] + 
       4*GG[{z^(-1), I, z^(-1)}, w] - 4*GG[{z^(-1), I, -z}, w] - 
       4*GG[{z^(-1), I, z}, w] + 4*GG[{z^(-1), 1, -1}, w] + 
       4*GG[{z^(-1), 1, 1}, w] + 4*GG[{z^(-1), 1, -z^(-1)}, w] - 
       8*GG[{z^(-1), 1, z^(-1)}, w] - 16*GG[{z^(-1), 1, -z}, w] - 
       4*GG[{z^(-1), 1, z}, w] + 16*GG[{z^(-1), -z^(-1), -1}, w] - 
       72*GG[{z^(-1), -z^(-1), 0}, w] + 16*GG[{z^(-1), -z^(-1), 1}, w] + 
       16*GG[{z^(-1), -z^(-1), -z^(-1)}, w] + 
       40*GG[{z^(-1), -z^(-1), z^(-1)}, w] + 
       32*GG[{z^(-1), -z^(-1), -z}, w] + 8*GG[{z^(-1), -z^(-1), z}, w] + 
       4*GG[{z^(-1), z^(-1), -1}, w] - 24*GG[{z^(-1), z^(-1), 0}, w] + 
       4*GG[{z^(-1), z^(-1), 1}, w] + 16*GG[{z^(-1), z^(-1), -z^(-1)}, w] + 
       4*GG[{z^(-1), z^(-1), z^(-1)}, w] - 4*GG[{z^(-1), z^(-1), -z}, w] + 
       8*GG[{z^(-1), z^(-1), z}, w] - 4*GG[{z^(-1), -z, -1}, w] + 
       24*GG[{z^(-1), -z, 0}, w] - 4*GG[{z^(-1), -z, 1}, w] - 
       8*GG[{z^(-1), -z, -z^(-1)}, w] - 4*GG[{z^(-1), -z, z^(-1)}, w] - 
       4*GG[{z^(-1), -z, -z}, w] - 8*GG[{z^(-1), -z, z}, w] + 
       8*GG[{z^(-1), z, -1}, w] - 24*GG[{z^(-1), z, 0}, w] + 
       8*GG[{z^(-1), z, 1}, w] + 8*GG[{z^(-1), z, -z^(-1)}, w] + 
       16*GG[{z^(-1), z, z^(-1)}, w] + 16*GG[{z^(-1), z, -z}, w] + 
       8*GG[{z^(-1), z, z}, w] - 4*GG[{-z, -1, -1}, w] - 
       4*GG[{-z, -1, 1}, w] + 4*GG[{-z, -1, -z^(-1)}, w] + 
       8*GG[{-z, -1, -z}, w] + 12*GG[{-z, -1, z}, w] + 
       24*GG[{-z, 0, -1}, w] - 64*GG[{-z, 0, 0}, w] + 24*GG[{-z, 0, 1}, w] + 
       28*GG[{-z, 0, -z^(-1)}, w] + 28*GG[{-z, 0, z^(-1)}, w] - 
       4*GG[{-z, 0, -z}, w] - 4*GG[{-z, 0, z}, w] + 8*GG[{-z, -I, 0}, w] - 
       4*GG[{-z, -I, -z^(-1)}, w] - 4*GG[{-z, -I, z^(-1)}, w] + 
       4*GG[{-z, -I, -z}, w] + 4*GG[{-z, -I, z}, w] + 8*GG[{-z, I, 0}, w] - 
       4*GG[{-z, I, -z^(-1)}, w] - 4*GG[{-z, I, z^(-1)}, w] + 
       4*GG[{-z, I, -z}, w] + 4*GG[{-z, I, z}, w] - 4*GG[{-z, 1, -1}, w] - 
       4*GG[{-z, 1, 1}, w] + 4*GG[{-z, 1, -z^(-1)}, w] + 
       8*GG[{-z, 1, -z}, w] + 12*GG[{-z, 1, z}, w] - 
       8*GG[{-z, -z^(-1), -1}, w] + 24*GG[{-z, -z^(-1), 0}, w] - 
       8*GG[{-z, -z^(-1), 1}, w] - 8*GG[{-z, -z^(-1), -z^(-1)}, w] - 
       16*GG[{-z, -z^(-1), z^(-1)}, w] - 16*GG[{-z, -z^(-1), -z}, w] - 
       8*GG[{-z, -z^(-1), z}, w] - 12*GG[{-z, z^(-1), -1}, w] + 
       40*GG[{-z, z^(-1), 0}, w] - 12*GG[{-z, z^(-1), 1}, w] - 
       24*GG[{-z, z^(-1), -z^(-1)}, w] - 12*GG[{-z, z^(-1), z^(-1)}, w] - 
       12*GG[{-z, z^(-1), -z}, w] - 24*GG[{-z, z^(-1), z}, w] - 
       4*GG[{-z, -z, -1}, w] + 24*GG[{-z, -z, 0}, w] - 4*GG[{-z, -z, 1}, w] - 
       8*GG[{-z, -z, -z^(-1)}, w] - 12*GG[{-z, -z, z^(-1)}, w] - 
       4*GG[{-z, -z, -z}, w] + 8*GG[{-z, z, 0}, w] - 
       8*GG[{-z, z, -z^(-1)}, w] + 8*GG[{-z, z, -z}, w] - 
       4*GG[{z, -1, -1}, w] - 4*GG[{z, -1, 1}, w] + 
       4*GG[{z, -1, z^(-1)}, w] + 12*GG[{z, -1, -z}, w] + 
       8*GG[{z, -1, z}, w] + 24*GG[{z, 0, -1}, w] - 64*GG[{z, 0, 0}, w] + 
       24*GG[{z, 0, 1}, w] + 28*GG[{z, 0, -z^(-1)}, w] + 
       28*GG[{z, 0, z^(-1)}, w] - 4*GG[{z, 0, -z}, w] - 4*GG[{z, 0, z}, w] + 
       8*GG[{z, -I, 0}, w] - 4*GG[{z, -I, -z^(-1)}, w] - 
       4*GG[{z, -I, z^(-1)}, w] + 4*GG[{z, -I, -z}, w] + 
       4*GG[{z, -I, z}, w] + 8*GG[{z, I, 0}, w] - 4*GG[{z, I, -z^(-1)}, w] - 
       4*GG[{z, I, z^(-1)}, w] + 4*GG[{z, I, -z}, w] + 4*GG[{z, I, z}, w] - 
       4*GG[{z, 1, -1}, w] - 4*GG[{z, 1, 1}, w] + 4*GG[{z, 1, z^(-1)}, w] + 
       12*GG[{z, 1, -z}, w] + 8*GG[{z, 1, z}, w] - 
       12*GG[{z, -z^(-1), -1}, w] + 40*GG[{z, -z^(-1), 0}, w] - 
       12*GG[{z, -z^(-1), 1}, w] - 12*GG[{z, -z^(-1), -z^(-1)}, w] - 
       24*GG[{z, -z^(-1), z^(-1)}, w] - 24*GG[{z, -z^(-1), -z}, w] - 
       12*GG[{z, -z^(-1), z}, w] - 8*GG[{z, z^(-1), -1}, w] + 
       24*GG[{z, z^(-1), 0}, w] - 8*GG[{z, z^(-1), 1}, w] - 
       16*GG[{z, z^(-1), -z^(-1)}, w] - 8*GG[{z, z^(-1), z^(-1)}, w] - 
       8*GG[{z, z^(-1), -z}, w] - 16*GG[{z, z^(-1), z}, w] + 
       8*GG[{z, -z, 0}, w] - 8*GG[{z, -z, z^(-1)}, w] + 8*GG[{z, -z, z}, w] - 
       4*GG[{z, z, -1}, w] + 24*GG[{z, z, 0}, w] - 4*GG[{z, z, 1}, w] - 
       12*GG[{z, z, -z^(-1)}, w] - 8*GG[{z, z, z^(-1)}, w] - 
       4*GG[{z, z, z}, w] + 36*Zeta[3])), 
 MI["fam1", 16] -> 
  ep^3*(GG[{-I}, w]*((8*Pi^2)/3 - 16*GG[{0, -1}, z] + 16*GG[{0, 0}, z] - 
       16*GG[{0, 1}, z]) + GG[{I}, w]*((8*Pi^2)/3 - 16*GG[{0, -1}, z] + 
       16*GG[{0, 0}, z] - 16*GG[{0, 1}, z]) + GG[{-z^(-1)}, w]*
      ((-5*Pi^2)/3 + 4*GG[{0, -1}, z] - 4*GG[{0, 0}, z] + 4*GG[{0, 1}, z]) + 
     GG[{-z}, w]*((-5*Pi^2)/3 + 4*GG[{0, -1}, z] - 4*GG[{0, 0}, z] + 
       4*GG[{0, 1}, z]) + GG[{z^(-1)}, w]*(Pi^2/3 + 4*GG[{0, -1}, z] - 
       4*GG[{0, 0}, z] + 4*GG[{0, 1}, z]) + 
     GG[{z}, w]*(Pi^2/3 + 4*GG[{0, -1}, z] - 4*GG[{0, 0}, z] + 
       4*GG[{0, 1}, z]) + GG[{0}, w]*((-4*Pi^2)/3 + 8*GG[{0, -1}, z] - 
       8*GG[{0, 0}, z] + 8*GG[{0, 1}, z]) + (-4*GG[{-1}, z] - 4*GG[{1}, z])*
      GG[{0, -z^(-1)}, w] + GG[{0}, z]*(4*GG[{0, -z^(-1)}, w] + 
       4*GG[{0, z^(-1)}, w] - 4*GG[{0, -z}, w] - 4*GG[{0, z}, w] - 
       8*GG[{-I, -z^(-1)}, w] - 8*GG[{-I, z^(-1)}, w] + 8*GG[{-I, -z}, w] + 
       8*GG[{-I, z}, w] - 8*GG[{I, -z^(-1)}, w] - 8*GG[{I, z^(-1)}, w] + 
       8*GG[{I, -z}, w] + 8*GG[{I, z}, w] + 4*GG[{-z^(-1), z^(-1)}, w] - 
       4*GG[{-z^(-1), z}, w] + 4*GG[{z^(-1), -z^(-1)}, w] - 
       4*GG[{z^(-1), -z}, w] + 4*GG[{-z, z^(-1)}, w] - 4*GG[{-z, z}, w] + 
       4*GG[{z, -z^(-1)}, w] - 4*GG[{z, -z}, w]) + 
     GG[{-1}, z]*(-4*GG[{0, z^(-1)}, w] + 4*GG[{0, -z}, w] + 
       4*GG[{0, z}, w] + 8*GG[{-I, -z^(-1)}, w] + 8*GG[{-I, z^(-1)}, w] - 
       8*GG[{-I, -z}, w] - 8*GG[{-I, z}, w] + 8*GG[{I, -z^(-1)}, w] + 
       8*GG[{I, z^(-1)}, w] - 8*GG[{I, -z}, w] - 8*GG[{I, z}, w] - 
       4*GG[{-z^(-1), z^(-1)}, w] + 4*GG[{-z^(-1), z}, w] - 
       4*GG[{z^(-1), -z^(-1)}, w] + 4*GG[{z^(-1), -z}, w] - 
       4*GG[{-z, z^(-1)}, w] + 4*GG[{-z, z}, w] - 4*GG[{z, -z^(-1)}, w] + 
       4*GG[{z, -z}, w]) + GG[{1}, z]*(-4*GG[{0, z^(-1)}, w] + 
       4*GG[{0, -z}, w] + 4*GG[{0, z}, w] + 8*GG[{-I, -z^(-1)}, w] + 
       8*GG[{-I, z^(-1)}, w] - 8*GG[{-I, -z}, w] - 8*GG[{-I, z}, w] + 
       8*GG[{I, -z^(-1)}, w] + 8*GG[{I, z^(-1)}, w] - 8*GG[{I, -z}, w] - 
       8*GG[{I, z}, w] - 4*GG[{-z^(-1), z^(-1)}, w] + 4*GG[{-z^(-1), z}, w] - 
       4*GG[{z^(-1), -z^(-1)}, w] + 4*GG[{z^(-1), -z}, w] - 
       4*GG[{-z, z^(-1)}, w] + 4*GG[{-z, z}, w] - 4*GG[{z, -z^(-1)}, w] + 
       4*GG[{z, -z}, w]) + 4*GG[{0, -z^(-1), -1}, w] - 
     4*GG[{0, -z^(-1), 0}, w] + 4*GG[{0, -z^(-1), 1}, w] + 
     4*GG[{0, z^(-1), -1}, w] - 4*GG[{0, z^(-1), 0}, w] + 
     4*GG[{0, z^(-1), 1}, w] - 4*GG[{0, -z, -1}, w] + 4*GG[{0, -z, 0}, w] - 
     4*GG[{0, -z, 1}, w] - 4*GG[{0, z, -1}, w] + 4*GG[{0, z, 0}, w] - 
     4*GG[{0, z, 1}, w] - 8*GG[{-I, -z^(-1), -1}, w] + 
     8*GG[{-I, -z^(-1), 0}, w] - 8*GG[{-I, -z^(-1), 1}, w] - 
     8*GG[{-I, z^(-1), -1}, w] + 8*GG[{-I, z^(-1), 0}, w] - 
     8*GG[{-I, z^(-1), 1}, w] + 8*GG[{-I, -z, -1}, w] - 
     8*GG[{-I, -z, 0}, w] + 8*GG[{-I, -z, 1}, w] + 8*GG[{-I, z, -1}, w] - 
     8*GG[{-I, z, 0}, w] + 8*GG[{-I, z, 1}, w] - 8*GG[{I, -z^(-1), -1}, w] + 
     8*GG[{I, -z^(-1), 0}, w] - 8*GG[{I, -z^(-1), 1}, w] - 
     8*GG[{I, z^(-1), -1}, w] + 8*GG[{I, z^(-1), 0}, w] - 
     8*GG[{I, z^(-1), 1}, w] + 8*GG[{I, -z, -1}, w] - 8*GG[{I, -z, 0}, w] + 
     8*GG[{I, -z, 1}, w] + 8*GG[{I, z, -1}, w] - 8*GG[{I, z, 0}, w] + 
     8*GG[{I, z, 1}, w] - 4*GG[{-z^(-1), 0, 0}, w] + 
     4*GG[{-z^(-1), z^(-1), -1}, w] - 4*GG[{-z^(-1), z^(-1), 0}, w] + 
     4*GG[{-z^(-1), z^(-1), 1}, w] - 4*GG[{-z^(-1), z, -1}, w] + 
     4*GG[{-z^(-1), z, 0}, w] - 4*GG[{-z^(-1), z, 1}, w] - 
     4*GG[{z^(-1), 0, 0}, w] + 4*GG[{z^(-1), -z^(-1), -1}, w] - 
     4*GG[{z^(-1), -z^(-1), 0}, w] + 4*GG[{z^(-1), -z^(-1), 1}, w] - 
     4*GG[{z^(-1), -z, -1}, w] + 4*GG[{z^(-1), -z, 0}, w] - 
     4*GG[{z^(-1), -z, 1}, w] + 4*GG[{-z, 0, 0}, w] + 
     4*GG[{-z, z^(-1), -1}, w] - 4*GG[{-z, z^(-1), 0}, w] + 
     4*GG[{-z, z^(-1), 1}, w] - 4*GG[{-z, z, -1}, w] + 4*GG[{-z, z, 0}, w] - 
     4*GG[{-z, z, 1}, w] + 4*GG[{z, 0, 0}, w] + 4*GG[{z, -z^(-1), -1}, w] - 
     4*GG[{z, -z^(-1), 0}, w] + 4*GG[{z, -z^(-1), 1}, w] - 
     4*GG[{z, -z, -1}, w] + 4*GG[{z, -z, 0}, w] - 4*GG[{z, -z, 1}, w]) + 
   ep^4*((19*Pi^4)/45 + GG[{-1}, 1]*(-8*Pi^2*GG[{z^(-1)}, w] + 
       8*Pi^2*GG[{-z}, w] - 8*Pi^2*GG[{z}, w]) + 
     GG[{I}, z]*((-4*Pi^2*GG[{-z^(-1)}, w])/3 - (4*Pi^2*GG[{z^(-1)}, w])/3 - 
       (4*Pi^2*GG[{-z}, w])/3 - (4*Pi^2*GG[{z}, w])/3) + 
     GG[{-I}, z]*((16*Pi^2*GG[{I}, w])/3 - (4*Pi^2*GG[{-z^(-1)}, w])/3 - 
       (4*Pi^2*GG[{z^(-1)}, w])/3 - (4*Pi^2*GG[{-z}, w])/3 - 
       (4*Pi^2*GG[{z}, w])/3) + GG[{0, -I}, w]*
      (24*Pi^2 - 144*GG[{0, 1}, z]) + GG[{0, I}, w]*
      (24*Pi^2 - 144*GG[{0, 1}, z]) + GG[{0, 1}, w]*
      ((8*Pi^2)/3 - 16*GG[{0, 1}, z]) + GG[{-1, 0}, w]*
      ((8*Pi^2)/3 - 16*GG[{0, -1}, z] + 16*GG[{0, 0}, z] - 
       16*GG[{0, 1}, z]) + GG[{0, -1}, w]*((8*Pi^2)/3 - 16*GG[{0, -1}, z] + 
       16*GG[{0, 0}, z] - 16*GG[{0, 1}, z]) + GG[{-1, z^(-1)}, w]*
      ((-2*Pi^2)/3 - 8*GG[{0, -1}, z] + 8*GG[{0, 0}, z] - 8*GG[{0, 1}, z]) + 
     GG[{-1, z}, w]*((-2*Pi^2)/3 - 8*GG[{0, -1}, z] + 8*GG[{0, 0}, z] - 
       8*GG[{0, 1}, z]) + GG[{-1, -z^(-1)}, w]*((10*Pi^2)/3 - 
       8*GG[{0, -1}, z] + 8*GG[{0, 0}, z] - 8*GG[{0, 1}, z]) + 
     GG[{-1, -z}, w]*((10*Pi^2)/3 - 8*GG[{0, -1}, z] + 8*GG[{0, 0}, z] - 
       8*GG[{0, 1}, z]) + GG[{-1, -I}, w]*((-16*Pi^2)/3 + 32*GG[{0, -1}, z] - 
       32*GG[{0, 0}, z] + 32*GG[{0, 1}, z]) + GG[{-1, I}, w]*
      ((-16*Pi^2)/3 + 32*GG[{0, -1}, z] - 32*GG[{0, 0}, z] + 
       32*GG[{0, 1}, z]) + GG[{0, 0}, w]*(-8*Pi^2 - 48*GG[{0, 0}, z] + 
       48*GG[{0, 1}, z]) - (16*Pi^2*GG[{-I, -1}, w])/3 + 
     24*Pi^2*GG[{-I, 0}, w] - (64*Pi^2*GG[{-I, -I}, w])/3 - 
     (64*Pi^2*GG[{-I, I}, w])/3 - (16*Pi^2*GG[{-I, 1}, w])/3 - 
     (16*Pi^2*GG[{I, -1}, w])/3 + 24*Pi^2*GG[{I, 0}, w] - 
     (64*Pi^2*GG[{I, -I}, w])/3 - (64*Pi^2*GG[{I, I}, w])/3 - 
     (16*Pi^2*GG[{I, 1}, w])/3 + (8*Pi^2*GG[{1, 0}, w])/3 - 
     (16*Pi^2*GG[{1, -I}, w])/3 - (16*Pi^2*GG[{1, I}, w])/3 + 
     GG[{-I, -z}, w]*((-14*Pi^2)/3 - 64*GG[{1, -1}, z] + 64*GG[{1, 0}, z] - 
       64*GG[{1, 1}, z]) + GG[{I, -z}, w]*((-14*Pi^2)/3 - 64*GG[{1, -1}, z] + 
       64*GG[{1, 0}, z] - 64*GG[{1, 1}, z]) + GG[{-I, z}, w]*
      ((-2*Pi^2)/3 - 64*GG[{1, -1}, z] + 64*GG[{1, 0}, z] - 
       64*GG[{1, 1}, z]) + GG[{I, z}, w]*((-2*Pi^2)/3 - 64*GG[{1, -1}, z] + 
       64*GG[{1, 0}, z] - 64*GG[{1, 1}, z]) + GG[{0, z^(-1)}, w]*
      (-2*Pi^2 - 32*GG[{1, -1}, z] + 32*GG[{1, 0}, z] - 32*GG[{1, 1}, z]) + 
     GG[{0, -z^(-1)}, w]*(-10*Pi^2 - 32*GG[{-1, -1}, z] + 32*GG[{-1, 0}, z] - 
       32*GG[{-1, 1}, z] - 32*GG[{1, -1}, z] + 32*GG[{1, 0}, z] - 
       32*GG[{1, 1}, z]) + GG[{0, -z}, w]*(-6*Pi^2 + 32*GG[{1, -1}, z] - 
       32*GG[{1, 0}, z] + 32*GG[{1, 1}, z]) + GG[{0, z}, w]*
      (2*Pi^2 + 32*GG[{1, -1}, z] - 32*GG[{1, 0}, z] + 32*GG[{1, 1}, z]) + 
     GG[{-I, -z^(-1)}, w]*((10*Pi^2)/3 + 64*GG[{1, -1}, z] - 
       64*GG[{1, 0}, z] + 64*GG[{1, 1}, z]) + GG[{I, -z^(-1)}, w]*
      ((10*Pi^2)/3 + 64*GG[{1, -1}, z] - 64*GG[{1, 0}, z] + 
       64*GG[{1, 1}, z]) + GG[{-I, z^(-1)}, w]*((22*Pi^2)/3 + 
       64*GG[{1, -1}, z] - 64*GG[{1, 0}, z] + 64*GG[{1, 1}, z]) + 
     GG[{I, z^(-1)}, w]*((22*Pi^2)/3 + 64*GG[{1, -1}, z] - 64*GG[{1, 0}, z] + 
       64*GG[{1, 1}, z]) + (10*Pi^2*GG[{1, -z^(-1)}, w])/3 - 
     (2*Pi^2*GG[{1, z^(-1)}, w])/3 + (10*Pi^2*GG[{1, -z}, w])/3 - 
     (2*Pi^2*GG[{1, z}, w])/3 + (10*Pi^2*GG[{-z^(-1), -1}, w])/3 - 
     (11*Pi^2*GG[{-z^(-1), 0}, w])/3 + (4*Pi^2*GG[{-z^(-1), -I}, w])/3 + 
     (4*Pi^2*GG[{-z^(-1), I}, w])/3 + (10*Pi^2*GG[{-z^(-1), 1}, w])/3 + 
     (10*Pi^2*GG[{-z^(-1), -z^(-1)}, w])/3 - 
     (14*Pi^2*GG[{-z^(-1), z^(-1)}, w])/3 - (2*Pi^2*GG[{z^(-1), -1}, w])/3 - 
     (11*Pi^2*GG[{z^(-1), 0}, w])/3 + (4*Pi^2*GG[{z^(-1), -I}, w])/3 + 
     (4*Pi^2*GG[{z^(-1), I}, w])/3 - (2*Pi^2*GG[{z^(-1), 1}, w])/3 + 
     (10*Pi^2*GG[{z^(-1), -z^(-1)}, w])/3 - (2*Pi^2*GG[{z^(-1), z^(-1)}, w])/
      3 + 4*Pi^2*GG[{z^(-1), -z}, w] + (10*Pi^2*GG[{-z, -1}, w])/3 - 
     (13*Pi^2*GG[{-z, 0}, w])/3 + (4*Pi^2*GG[{-z, -I}, w])/3 + 
     (4*Pi^2*GG[{-z, I}, w])/3 + (10*Pi^2*GG[{-z, 1}, w])/3 - 
     4*Pi^2*GG[{-z, z^(-1)}, w] + (10*Pi^2*GG[{-z, -z}, w])/3 - 
     (2*Pi^2*GG[{-z, z}, w])/3 - (2*Pi^2*GG[{z, -1}, w])/3 - 
     (13*Pi^2*GG[{z, 0}, w])/3 + (4*Pi^2*GG[{z, -I}, w])/3 + 
     (4*Pi^2*GG[{z, I}, w])/3 - (2*Pi^2*GG[{z, 1}, w])/3 + 
     GG[{1, 0}, z]*(32*GG[{-z^(-1), z^(-1)}, w] - 32*GG[{-z^(-1), z}, w] + 
       32*GG[{z^(-1), -z^(-1)}, w] - 32*GG[{z^(-1), -z}, w] + 
       32*GG[{-z, z^(-1)}, w] - 32*GG[{-z, z}, w] + 32*GG[{z, -z^(-1)}, w] - 
       32*GG[{z, -z}, w]) + GG[{-1, 0}, z]*(32*GG[{0, z^(-1)}, w] - 
       32*GG[{0, -z}, w] - 32*GG[{0, z}, w] - 64*GG[{-I, -z^(-1)}, w] - 
       64*GG[{-I, z^(-1)}, w] + 64*GG[{-I, -z}, w] + 64*GG[{-I, z}, w] - 
       64*GG[{I, -z^(-1)}, w] - 64*GG[{I, z^(-1)}, w] + 64*GG[{I, -z}, w] + 
       64*GG[{I, z}, w] + 32*GG[{-z^(-1), z^(-1)}, w] - 
       32*GG[{-z^(-1), z}, w] + 32*GG[{z^(-1), -z^(-1)}, w] - 
       32*GG[{z^(-1), -z}, w] + 32*GG[{-z, z^(-1)}, w] - 32*GG[{-z, z}, w] + 
       32*GG[{z, -z^(-1)}, w] - 32*GG[{z, -z}, w]) + 
     (22*Pi^2*GG[{z, -z}, w])/3 + GG[{1, -1}, z]*
      (-32*GG[{-z^(-1), z^(-1)}, w] + 32*GG[{-z^(-1), z}, w] - 
       32*GG[{z^(-1), -z^(-1)}, w] + 32*GG[{z^(-1), -z}, w] - 
       32*GG[{-z, z^(-1)}, w] + 32*GG[{-z, z}, w] - 32*GG[{z, -z^(-1)}, w] + 
       32*GG[{z, -z}, w]) + GG[{1, 1}, z]*(-32*GG[{-z^(-1), z^(-1)}, w] + 
       32*GG[{-z^(-1), z}, w] - 32*GG[{z^(-1), -z^(-1)}, w] + 
       32*GG[{z^(-1), -z}, w] - 32*GG[{-z, z^(-1)}, w] + 32*GG[{-z, z}, w] - 
       32*GG[{z, -z^(-1)}, w] + 32*GG[{z, -z}, w]) + 
     GG[{-1, -1}, z]*(-32*GG[{0, z^(-1)}, w] + 32*GG[{0, -z}, w] + 
       32*GG[{0, z}, w] + 64*GG[{-I, -z^(-1)}, w] + 64*GG[{-I, z^(-1)}, w] - 
       64*GG[{-I, -z}, w] - 64*GG[{-I, z}, w] + 64*GG[{I, -z^(-1)}, w] + 
       64*GG[{I, z^(-1)}, w] - 64*GG[{I, -z}, w] - 64*GG[{I, z}, w] - 
       32*GG[{-z^(-1), z^(-1)}, w] + 32*GG[{-z^(-1), z}, w] - 
       32*GG[{z^(-1), -z^(-1)}, w] + 32*GG[{z^(-1), -z}, w] - 
       32*GG[{-z, z^(-1)}, w] + 32*GG[{-z, z}, w] - 32*GG[{z, -z^(-1)}, w] + 
       32*GG[{z, -z}, w]) + GG[{-1, 1}, z]*(-32*GG[{0, z^(-1)}, w] + 
       32*GG[{0, -z}, w] + 32*GG[{0, z}, w] + 64*GG[{-I, -z^(-1)}, w] + 
       64*GG[{-I, z^(-1)}, w] - 64*GG[{-I, -z}, w] - 64*GG[{-I, z}, w] + 
       64*GG[{I, -z^(-1)}, w] + 64*GG[{I, z^(-1)}, w] - 64*GG[{I, -z}, w] - 
       64*GG[{I, z}, w] - 32*GG[{-z^(-1), z^(-1)}, w] + 
       32*GG[{-z^(-1), z}, w] - 32*GG[{z^(-1), -z^(-1)}, w] + 
       32*GG[{z^(-1), -z}, w] - 32*GG[{-z, z^(-1)}, w] + 32*GG[{-z, z}, w] - 
       32*GG[{z, -z^(-1)}, w] + 32*GG[{z, -z}, w]) + 
     GG[{0, 1}, z]*((-2*Pi^2)/3 + 56*GG[{0, -z^(-1)}, w] + 
       56*GG[{0, z^(-1)}, w] - 8*GG[{0, -z}, w] - 8*GG[{0, z}, w] + 
       32*GG[{-I, -1}, w] - 144*GG[{-I, 0}, w] + 128*GG[{-I, -I}, w] + 
       128*GG[{-I, I}, w] + 32*GG[{-I, 1}, w] - 72*GG[{-I, -z^(-1)}, w] - 
       72*GG[{-I, z^(-1)}, w] + 56*GG[{-I, -z}, w] + 56*GG[{-I, z}, w] + 
       32*GG[{I, -1}, w] - 144*GG[{I, 0}, w] + 128*GG[{I, -I}, w] + 
       128*GG[{I, I}, w] + 32*GG[{I, 1}, w] - 72*GG[{I, -z^(-1)}, w] - 
       72*GG[{I, z^(-1)}, w] + 56*GG[{I, -z}, w] + 56*GG[{I, z}, w] - 
       16*GG[{1, 0}, w] + 32*GG[{1, -I}, w] + 32*GG[{1, I}, w] - 
       8*GG[{1, -z^(-1)}, w] - 8*GG[{1, z^(-1)}, w] - 8*GG[{1, -z}, w] - 
       8*GG[{1, z}, w] - 8*GG[{-z^(-1), -1}, w] + 24*GG[{-z^(-1), 0}, w] - 
       8*GG[{-z^(-1), -I}, w] - 8*GG[{-z^(-1), I}, w] - 
       8*GG[{-z^(-1), 1}, w] - 8*GG[{-z^(-1), -z^(-1)}, w] + 
       24*GG[{-z^(-1), z^(-1)}, w] - 32*GG[{-z^(-1), z}, w] - 
       8*GG[{z^(-1), -1}, w] + 24*GG[{z^(-1), 0}, w] - 
       8*GG[{z^(-1), -I}, w] - 8*GG[{z^(-1), I}, w] - 8*GG[{z^(-1), 1}, w] + 
       24*GG[{z^(-1), -z^(-1)}, w] - 8*GG[{z^(-1), z^(-1)}, w] - 
       32*GG[{z^(-1), -z}, w] - 8*GG[{-z, -1}, w] + 24*GG[{-z, 0}, w] - 
       8*GG[{-z, -I}, w] - 8*GG[{-z, I}, w] - 8*GG[{-z, 1}, w] + 
       32*GG[{-z, z^(-1)}, w] - 8*GG[{-z, -z}, w] - 40*GG[{-z, z}, w] - 
       8*GG[{z, -1}, w] + 24*GG[{z, 0}, w] - 8*GG[{z, -I}, w] - 
       8*GG[{z, I}, w] - 8*GG[{z, 1}, w] + 32*GG[{z, -z^(-1)}, w] - 
       40*GG[{z, -z}, w] - 8*GG[{z, z}, w]) + GG[{0, -1}, z]*
      ((-2*Pi^2)/3 + 48*GG[{0, 0}, w] - 144*GG[{0, -I}, w] - 
       144*GG[{0, I}, w] - 16*GG[{0, 1}, w] + 56*GG[{0, -z^(-1)}, w] + 
       56*GG[{0, z^(-1)}, w] - 8*GG[{0, -z}, w] - 8*GG[{0, z}, w] + 
       32*GG[{-I, -1}, w] - 144*GG[{-I, 0}, w] + 128*GG[{-I, -I}, w] + 
       128*GG[{-I, I}, w] + 32*GG[{-I, 1}, w] - 72*GG[{-I, -z^(-1)}, w] - 
       72*GG[{-I, z^(-1)}, w] + 56*GG[{-I, -z}, w] + 56*GG[{-I, z}, w] + 
       32*GG[{I, -1}, w] - 144*GG[{I, 0}, w] + 128*GG[{I, -I}, w] + 
       128*GG[{I, I}, w] + 32*GG[{I, 1}, w] - 72*GG[{I, -z^(-1)}, w] - 
       72*GG[{I, z^(-1)}, w] + 56*GG[{I, -z}, w] + 56*GG[{I, z}, w] - 
       16*GG[{1, 0}, w] + 32*GG[{1, -I}, w] + 32*GG[{1, I}, w] - 
       8*GG[{1, -z^(-1)}, w] - 8*GG[{1, z^(-1)}, w] - 8*GG[{1, -z}, w] - 
       8*GG[{1, z}, w] - 8*GG[{-z^(-1), -1}, w] + 24*GG[{-z^(-1), 0}, w] - 
       8*GG[{-z^(-1), -I}, w] - 8*GG[{-z^(-1), I}, w] - 
       8*GG[{-z^(-1), 1}, w] - 8*GG[{-z^(-1), -z^(-1)}, w] + 
       24*GG[{-z^(-1), z^(-1)}, w] - 32*GG[{-z^(-1), z}, w] - 
       8*GG[{z^(-1), -1}, w] + 24*GG[{z^(-1), 0}, w] - 
       8*GG[{z^(-1), -I}, w] - 8*GG[{z^(-1), I}, w] - 8*GG[{z^(-1), 1}, w] + 
       24*GG[{z^(-1), -z^(-1)}, w] - 8*GG[{z^(-1), z^(-1)}, w] - 
       32*GG[{z^(-1), -z}, w] - 8*GG[{-z, -1}, w] + 24*GG[{-z, 0}, w] - 
       8*GG[{-z, -I}, w] - 8*GG[{-z, I}, w] - 8*GG[{-z, 1}, w] + 
       32*GG[{-z, z^(-1)}, w] - 8*GG[{-z, -z}, w] - 40*GG[{-z, z}, w] - 
       8*GG[{z, -1}, w] + 24*GG[{z, 0}, w] - 8*GG[{z, -I}, w] - 
       8*GG[{z, I}, w] - 8*GG[{z, 1}, w] + 32*GG[{z, -z^(-1)}, w] - 
       40*GG[{z, -z}, w] - 8*GG[{z, z}, w]) - (2*Pi^2*GG[{z, z}, w])/3 + 
     GG[{0, 0}, z]*((10*Pi^2)/3 + 144*GG[{0, -I}, w] + 144*GG[{0, I}, w] + 
       16*GG[{0, 1}, w] - 56*GG[{0, -z^(-1)}, w] - 56*GG[{0, z^(-1)}, w] + 
       8*GG[{0, -z}, w] + 8*GG[{0, z}, w] - 32*GG[{-I, -1}, w] + 
       144*GG[{-I, 0}, w] - 128*GG[{-I, -I}, w] - 128*GG[{-I, I}, w] - 
       32*GG[{-I, 1}, w] + 72*GG[{-I, -z^(-1)}, w] + 72*GG[{-I, z^(-1)}, w] - 
       56*GG[{-I, -z}, w] - 56*GG[{-I, z}, w] - 32*GG[{I, -1}, w] + 
       144*GG[{I, 0}, w] - 128*GG[{I, -I}, w] - 128*GG[{I, I}, w] - 
       32*GG[{I, 1}, w] + 72*GG[{I, -z^(-1)}, w] + 72*GG[{I, z^(-1)}, w] - 
       56*GG[{I, -z}, w] - 56*GG[{I, z}, w] + 16*GG[{1, 0}, w] - 
       32*GG[{1, -I}, w] - 32*GG[{1, I}, w] + 8*GG[{1, -z^(-1)}, w] + 
       8*GG[{1, z^(-1)}, w] + 8*GG[{1, -z}, w] + 8*GG[{1, z}, w] + 
       8*GG[{-z^(-1), -1}, w] - 24*GG[{-z^(-1), 0}, w] + 
       8*GG[{-z^(-1), -I}, w] + 8*GG[{-z^(-1), I}, w] + 
       8*GG[{-z^(-1), 1}, w] + 8*GG[{-z^(-1), -z^(-1)}, w] - 
       24*GG[{-z^(-1), z^(-1)}, w] + 32*GG[{-z^(-1), z}, w] + 
       8*GG[{z^(-1), -1}, w] - 24*GG[{z^(-1), 0}, w] + 
       8*GG[{z^(-1), -I}, w] + 8*GG[{z^(-1), I}, w] + 8*GG[{z^(-1), 1}, w] - 
       24*GG[{z^(-1), -z^(-1)}, w] + 8*GG[{z^(-1), z^(-1)}, w] + 
       32*GG[{z^(-1), -z}, w] + 8*GG[{-z, -1}, w] - 24*GG[{-z, 0}, w] + 
       8*GG[{-z, -I}, w] + 8*GG[{-z, I}, w] + 8*GG[{-z, 1}, w] - 
       32*GG[{-z, z^(-1)}, w] + 8*GG[{-z, -z}, w] + 40*GG[{-z, z}, w] + 
       8*GG[{z, -1}, w] - 24*GG[{z, 0}, w] + 8*GG[{z, -I}, w] + 
       8*GG[{z, I}, w] + 8*GG[{z, 1}, w] - 32*GG[{z, -z^(-1)}, w] + 
       40*GG[{z, -z}, w] + 8*GG[{z, z}, w]) + 
     GG[{-1}, z]*(8*GG[{-1, 0, -z^(-1)}, w] + 8*GG[{-1, 0, z^(-1)}, w] - 
       8*GG[{-1, 0, -z}, w] - 8*GG[{-1, 0, z}, w] - 
       16*GG[{-1, -I, -z^(-1)}, w] - 16*GG[{-1, -I, z^(-1)}, w] + 
       16*GG[{-1, -I, -z}, w] + 16*GG[{-1, -I, z}, w] - 
       16*GG[{-1, I, -z^(-1)}, w] - 16*GG[{-1, I, z^(-1)}, w] + 
       16*GG[{-1, I, -z}, w] + 16*GG[{-1, I, z}, w] + 
       8*GG[{-1, -z^(-1), z^(-1)}, w] - 8*GG[{-1, -z^(-1), z}, w] + 
       8*GG[{-1, z^(-1), -z^(-1)}, w] - 8*GG[{-1, z^(-1), -z}, w] + 
       8*GG[{-1, -z, z^(-1)}, w] - 8*GG[{-1, -z, z}, w] + 
       8*GG[{-1, z, -z^(-1)}, w] - 8*GG[{-1, z, -z}, w] + 
       8*GG[{0, -1, -z^(-1)}, w] + 8*GG[{0, -1, z^(-1)}, w] - 
       8*GG[{0, -1, -z}, w] - 8*GG[{0, -1, z}, w] - 
       24*GG[{0, 0, -z^(-1)}, w] - 24*GG[{0, 0, z^(-1)}, w] + 
       24*GG[{0, 0, -z}, w] + 24*GG[{0, 0, z}, w] + 
       72*GG[{0, -I, -z^(-1)}, w] + 72*GG[{0, -I, z^(-1)}, w] - 
       72*GG[{0, -I, -z}, w] - 72*GG[{0, -I, z}, w] + 
       72*GG[{0, I, -z^(-1)}, w] + 72*GG[{0, I, z^(-1)}, w] - 
       72*GG[{0, I, -z}, w] - 72*GG[{0, I, z}, w] + 
       8*GG[{0, 1, -z^(-1)}, w] + 8*GG[{0, 1, z^(-1)}, w] - 
       8*GG[{0, 1, -z}, w] - 8*GG[{0, 1, z}, w] + 8*GG[{0, -z^(-1), -1}, w] - 
       24*GG[{0, -z^(-1), 0}, w] + 8*GG[{0, -z^(-1), 1}, w] + 
       8*GG[{0, -z^(-1), -z^(-1)}, w] - 8*GG[{0, -z^(-1), z^(-1)}, w] + 
       16*GG[{0, -z^(-1), -z}, w] + 32*GG[{0, -z^(-1), z}, w] + 
       8*GG[{0, z^(-1), -1}, w] - 24*GG[{0, z^(-1), 0}, w] + 
       8*GG[{0, z^(-1), 1}, w] - 8*GG[{0, z^(-1), -z^(-1)}, w] + 
       8*GG[{0, z^(-1), z^(-1)}, w] + 32*GG[{0, z^(-1), -z}, w] + 
       16*GG[{0, z^(-1), z}, w] - 8*GG[{0, -z, -1}, w] + 
       24*GG[{0, -z, 0}, w] - 8*GG[{0, -z, 1}, w] - 
       16*GG[{0, -z, -z^(-1)}, w] - 32*GG[{0, -z, z^(-1)}, w] - 
       8*GG[{0, -z, -z}, w] + 8*GG[{0, -z, z}, w] - 8*GG[{0, z, -1}, w] + 
       24*GG[{0, z, 0}, w] - 8*GG[{0, z, 1}, w] - 32*GG[{0, z, -z^(-1)}, w] - 
       16*GG[{0, z, z^(-1)}, w] + 8*GG[{0, z, -z}, w] - 8*GG[{0, z, z}, w] - 
       16*GG[{-I, -1, -z^(-1)}, w] - 16*GG[{-I, -1, z^(-1)}, w] + 
       16*GG[{-I, -1, -z}, w] + 16*GG[{-I, -1, z}, w] + 
       72*GG[{-I, 0, -z^(-1)}, w] + 72*GG[{-I, 0, z^(-1)}, w] - 
       72*GG[{-I, 0, -z}, w] - 72*GG[{-I, 0, z}, w] - 
       64*GG[{-I, -I, -z^(-1)}, w] - 64*GG[{-I, -I, z^(-1)}, w] + 
       64*GG[{-I, -I, -z}, w] + 64*GG[{-I, -I, z}, w] - 
       64*GG[{-I, I, -z^(-1)}, w] - 64*GG[{-I, I, z^(-1)}, w] + 
       64*GG[{-I, I, -z}, w] + 64*GG[{-I, I, z}, w] - 
       16*GG[{-I, 1, -z^(-1)}, w] - 16*GG[{-I, 1, z^(-1)}, w] + 
       16*GG[{-I, 1, -z}, w] + 16*GG[{-I, 1, z}, w] - 
       16*GG[{-I, -z^(-1), -1}, w] + 64*GG[{-I, -z^(-1), 0}, w] - 
       16*GG[{-I, -z^(-1), 1}, w] - 16*GG[{-I, -z^(-1), -z^(-1)}, w] - 
       24*GG[{-I, -z^(-1), z^(-1)}, w] - 32*GG[{-I, -z^(-1), -z}, w] - 
       24*GG[{-I, -z^(-1), z}, w] - 16*GG[{-I, z^(-1), -1}, w] + 
       64*GG[{-I, z^(-1), 0}, w] - 16*GG[{-I, z^(-1), 1}, w] - 
       24*GG[{-I, z^(-1), -z^(-1)}, w] - 16*GG[{-I, z^(-1), z^(-1)}, w] - 
       24*GG[{-I, z^(-1), -z}, w] - 32*GG[{-I, z^(-1), z}, w] + 
       16*GG[{-I, -z, -1}, w] - 64*GG[{-I, -z, 0}, w] + 
       16*GG[{-I, -z, 1}, w] + 32*GG[{-I, -z, -z^(-1)}, w] + 
       24*GG[{-I, -z, z^(-1)}, w] + 16*GG[{-I, -z, -z}, w] + 
       24*GG[{-I, -z, z}, w] + 16*GG[{-I, z, -1}, w] - 64*GG[{-I, z, 0}, w] + 
       16*GG[{-I, z, 1}, w] + 24*GG[{-I, z, -z^(-1)}, w] + 
       32*GG[{-I, z, z^(-1)}, w] + 24*GG[{-I, z, -z}, w] + 
       16*GG[{-I, z, z}, w] - 16*GG[{I, -1, -z^(-1)}, w] - 
       16*GG[{I, -1, z^(-1)}, w] + 16*GG[{I, -1, -z}, w] + 
       16*GG[{I, -1, z}, w] + 72*GG[{I, 0, -z^(-1)}, w] + 
       72*GG[{I, 0, z^(-1)}, w] - 72*GG[{I, 0, -z}, w] - 
       72*GG[{I, 0, z}, w] - 64*GG[{I, -I, -z^(-1)}, w] - 
       64*GG[{I, -I, z^(-1)}, w] + 64*GG[{I, -I, -z}, w] + 
       64*GG[{I, -I, z}, w] - 64*GG[{I, I, -z^(-1)}, w] - 
       64*GG[{I, I, z^(-1)}, w] + 64*GG[{I, I, -z}, w] + 
       64*GG[{I, I, z}, w] - 16*GG[{I, 1, -z^(-1)}, w] - 
       16*GG[{I, 1, z^(-1)}, w] + 16*GG[{I, 1, -z}, w] + 
       16*GG[{I, 1, z}, w] - 16*GG[{I, -z^(-1), -1}, w] + 
       64*GG[{I, -z^(-1), 0}, w] - 16*GG[{I, -z^(-1), 1}, w] - 
       16*GG[{I, -z^(-1), -z^(-1)}, w] - 24*GG[{I, -z^(-1), z^(-1)}, w] - 
       32*GG[{I, -z^(-1), -z}, w] - 24*GG[{I, -z^(-1), z}, w] - 
       16*GG[{I, z^(-1), -1}, w] + 64*GG[{I, z^(-1), 0}, w] - 
       16*GG[{I, z^(-1), 1}, w] - 24*GG[{I, z^(-1), -z^(-1)}, w] - 
       16*GG[{I, z^(-1), z^(-1)}, w] - 24*GG[{I, z^(-1), -z}, w] - 
       32*GG[{I, z^(-1), z}, w] + 16*GG[{I, -z, -1}, w] - 
       64*GG[{I, -z, 0}, w] + 16*GG[{I, -z, 1}, w] + 
       32*GG[{I, -z, -z^(-1)}, w] + 24*GG[{I, -z, z^(-1)}, w] + 
       16*GG[{I, -z, -z}, w] + 24*GG[{I, -z, z}, w] + 16*GG[{I, z, -1}, w] - 
       64*GG[{I, z, 0}, w] + 16*GG[{I, z, 1}, w] + 
       24*GG[{I, z, -z^(-1)}, w] + 32*GG[{I, z, z^(-1)}, w] + 
       24*GG[{I, z, -z}, w] + 16*GG[{I, z, z}, w] + 
       8*GG[{1, 0, -z^(-1)}, w] + 8*GG[{1, 0, z^(-1)}, w] - 
       8*GG[{1, 0, -z}, w] - 8*GG[{1, 0, z}, w] - 
       16*GG[{1, -I, -z^(-1)}, w] - 16*GG[{1, -I, z^(-1)}, w] + 
       16*GG[{1, -I, -z}, w] + 16*GG[{1, -I, z}, w] - 
       16*GG[{1, I, -z^(-1)}, w] - 16*GG[{1, I, z^(-1)}, w] + 
       16*GG[{1, I, -z}, w] + 16*GG[{1, I, z}, w] + 
       8*GG[{1, -z^(-1), z^(-1)}, w] - 8*GG[{1, -z^(-1), z}, w] + 
       8*GG[{1, z^(-1), -z^(-1)}, w] - 8*GG[{1, z^(-1), -z}, w] + 
       8*GG[{1, -z, z^(-1)}, w] - 8*GG[{1, -z, z}, w] + 
       8*GG[{1, z, -z^(-1)}, w] - 8*GG[{1, z, -z}, w] + 
       8*GG[{-z^(-1), -1, z^(-1)}, w] - 8*GG[{-z^(-1), -1, z}, w] - 
       12*GG[{-z^(-1), 0, -z^(-1)}, w] - 12*GG[{-z^(-1), 0, z^(-1)}, w] + 
       12*GG[{-z^(-1), 0, -z}, w] + 12*GG[{-z^(-1), 0, z}, w] + 
       4*GG[{-z^(-1), -I, -z^(-1)}, w] + 4*GG[{-z^(-1), -I, z^(-1)}, w] - 
       4*GG[{-z^(-1), -I, -z}, w] - 4*GG[{-z^(-1), -I, z}, w] + 
       4*GG[{-z^(-1), I, -z^(-1)}, w] + 4*GG[{-z^(-1), I, z^(-1)}, w] - 
       4*GG[{-z^(-1), I, -z}, w] - 4*GG[{-z^(-1), I, z}, w] + 
       8*GG[{-z^(-1), 1, z^(-1)}, w] - 8*GG[{-z^(-1), 1, z}, w] + 
       8*GG[{-z^(-1), -z^(-1), z^(-1)}, w] - 8*GG[{-z^(-1), -z^(-1), z}, w] + 
       8*GG[{-z^(-1), z^(-1), -1}, w] - 32*GG[{-z^(-1), z^(-1), 0}, w] + 
       8*GG[{-z^(-1), z^(-1), 1}, w] + 24*GG[{-z^(-1), z^(-1), -z^(-1)}, w] + 
       8*GG[{-z^(-1), z^(-1), z^(-1)}, w] + 16*GG[{-z^(-1), z^(-1), z}, w] - 
       8*GG[{-z^(-1), z, -1}, w] + 32*GG[{-z^(-1), z, 0}, w] - 
       8*GG[{-z^(-1), z, 1}, w] - 8*GG[{-z^(-1), z, -z^(-1)}, w] - 
       16*GG[{-z^(-1), z, z^(-1)}, w] - 16*GG[{-z^(-1), z, -z}, w] - 
       8*GG[{-z^(-1), z, z}, w] + 8*GG[{z^(-1), -1, -z^(-1)}, w] - 
       8*GG[{z^(-1), -1, -z}, w] - 12*GG[{z^(-1), 0, -z^(-1)}, w] - 
       12*GG[{z^(-1), 0, z^(-1)}, w] + 12*GG[{z^(-1), 0, -z}, w] + 
       12*GG[{z^(-1), 0, z}, w] + 4*GG[{z^(-1), -I, -z^(-1)}, w] + 
       4*GG[{z^(-1), -I, z^(-1)}, w] - 4*GG[{z^(-1), -I, -z}, w] - 
       4*GG[{z^(-1), -I, z}, w] + 4*GG[{z^(-1), I, -z^(-1)}, w] + 
       4*GG[{z^(-1), I, z^(-1)}, w] - 4*GG[{z^(-1), I, -z}, w] - 
       4*GG[{z^(-1), I, z}, w] + 8*GG[{z^(-1), 1, -z^(-1)}, w] - 
       8*GG[{z^(-1), 1, -z}, w] + 8*GG[{z^(-1), -z^(-1), -1}, w] - 
       32*GG[{z^(-1), -z^(-1), 0}, w] + 8*GG[{z^(-1), -z^(-1), 1}, w] + 
       8*GG[{z^(-1), -z^(-1), -z^(-1)}, w] + 24*GG[{z^(-1), -z^(-1), z^(-1)}, 
         w] + 16*GG[{z^(-1), -z^(-1), -z}, w] + 
       8*GG[{z^(-1), z^(-1), -z^(-1)}, w] - 8*GG[{z^(-1), z^(-1), -z}, w] - 
       8*GG[{z^(-1), -z, -1}, w] + 32*GG[{z^(-1), -z, 0}, w] - 
       8*GG[{z^(-1), -z, 1}, w] - 16*GG[{z^(-1), -z, -z^(-1)}, w] - 
       8*GG[{z^(-1), -z, z^(-1)}, w] - 8*GG[{z^(-1), -z, -z}, w] - 
       16*GG[{z^(-1), -z, z}, w] + 8*GG[{-z, -1, z^(-1)}, w] - 
       8*GG[{-z, -1, z}, w] - 12*GG[{-z, 0, -z^(-1)}, w] - 
       12*GG[{-z, 0, z^(-1)}, w] + 12*GG[{-z, 0, -z}, w] + 
       12*GG[{-z, 0, z}, w] + 4*GG[{-z, -I, -z^(-1)}, w] + 
       4*GG[{-z, -I, z^(-1)}, w] - 4*GG[{-z, -I, -z}, w] - 
       4*GG[{-z, -I, z}, w] + 4*GG[{-z, I, -z^(-1)}, w] + 
       4*GG[{-z, I, z^(-1)}, w] - 4*GG[{-z, I, -z}, w] - 
       4*GG[{-z, I, z}, w] + 8*GG[{-z, 1, z^(-1)}, w] - 8*GG[{-z, 1, z}, w] + 
       8*GG[{-z, z^(-1), -1}, w] - 32*GG[{-z, z^(-1), 0}, w] + 
       8*GG[{-z, z^(-1), 1}, w] + 16*GG[{-z, z^(-1), -z^(-1)}, w] + 
       8*GG[{-z, z^(-1), z^(-1)}, w] + 8*GG[{-z, z^(-1), -z}, w] + 
       16*GG[{-z, z^(-1), z}, w] + 8*GG[{-z, -z, z^(-1)}, w] - 
       8*GG[{-z, -z, z}, w] - 8*GG[{-z, z, -1}, w] + 32*GG[{-z, z, 0}, w] - 
       8*GG[{-z, z, 1}, w] - 16*GG[{-z, z, z^(-1)}, w] - 
       24*GG[{-z, z, -z}, w] - 8*GG[{-z, z, z}, w] + 
       8*GG[{z, -1, -z^(-1)}, w] - 8*GG[{z, -1, -z}, w] - 
       12*GG[{z, 0, -z^(-1)}, w] - 12*GG[{z, 0, z^(-1)}, w] + 
       12*GG[{z, 0, -z}, w] + 12*GG[{z, 0, z}, w] + 
       4*GG[{z, -I, -z^(-1)}, w] + 4*GG[{z, -I, z^(-1)}, w] - 
       4*GG[{z, -I, -z}, w] - 4*GG[{z, -I, z}, w] + 
       4*GG[{z, I, -z^(-1)}, w] + 4*GG[{z, I, z^(-1)}, w] - 
       4*GG[{z, I, -z}, w] - 4*GG[{z, I, z}, w] + 8*GG[{z, 1, -z^(-1)}, w] - 
       8*GG[{z, 1, -z}, w] + 8*GG[{z, -z^(-1), -1}, w] - 
       32*GG[{z, -z^(-1), 0}, w] + 8*GG[{z, -z^(-1), 1}, w] + 
       8*GG[{z, -z^(-1), -z^(-1)}, w] + 16*GG[{z, -z^(-1), z^(-1)}, w] + 
       16*GG[{z, -z^(-1), -z}, w] + 8*GG[{z, -z^(-1), z}, w] - 
       8*GG[{z, -z, -1}, w] + 32*GG[{z, -z, 0}, w] - 8*GG[{z, -z, 1}, w] - 
       16*GG[{z, -z, -z^(-1)}, w] - 8*GG[{z, -z, -z}, w] - 
       24*GG[{z, -z, z}, w] + 8*GG[{z, z, -z^(-1)}, w] - 
       8*GG[{z, z, -z}, w]) + GG[{1}, z]*(8*GG[{-1, 0, -z^(-1)}, w] + 
       8*GG[{-1, 0, z^(-1)}, w] - 8*GG[{-1, 0, -z}, w] - 
       8*GG[{-1, 0, z}, w] - 16*GG[{-1, -I, -z^(-1)}, w] - 
       16*GG[{-1, -I, z^(-1)}, w] + 16*GG[{-1, -I, -z}, w] + 
       16*GG[{-1, -I, z}, w] - 16*GG[{-1, I, -z^(-1)}, w] - 
       16*GG[{-1, I, z^(-1)}, w] + 16*GG[{-1, I, -z}, w] + 
       16*GG[{-1, I, z}, w] + 8*GG[{-1, -z^(-1), z^(-1)}, w] - 
       8*GG[{-1, -z^(-1), z}, w] + 8*GG[{-1, z^(-1), -z^(-1)}, w] - 
       8*GG[{-1, z^(-1), -z}, w] + 8*GG[{-1, -z, z^(-1)}, w] - 
       8*GG[{-1, -z, z}, w] + 8*GG[{-1, z, -z^(-1)}, w] - 
       8*GG[{-1, z, -z}, w] + 8*GG[{0, -1, -z^(-1)}, w] + 
       8*GG[{0, -1, z^(-1)}, w] - 8*GG[{0, -1, -z}, w] - 
       8*GG[{0, -1, z}, w] - 24*GG[{0, 0, -z^(-1)}, w] - 
       24*GG[{0, 0, z^(-1)}, w] + 24*GG[{0, 0, -z}, w] + 
       24*GG[{0, 0, z}, w] + 72*GG[{0, -I, -z^(-1)}, w] + 
       72*GG[{0, -I, z^(-1)}, w] - 72*GG[{0, -I, -z}, w] - 
       72*GG[{0, -I, z}, w] + 72*GG[{0, I, -z^(-1)}, w] + 
       72*GG[{0, I, z^(-1)}, w] - 72*GG[{0, I, -z}, w] - 
       72*GG[{0, I, z}, w] + 8*GG[{0, 1, -z^(-1)}, w] + 
       8*GG[{0, 1, z^(-1)}, w] - 8*GG[{0, 1, -z}, w] - 8*GG[{0, 1, z}, w] + 
       8*GG[{0, -z^(-1), -1}, w] - 24*GG[{0, -z^(-1), 0}, w] + 
       8*GG[{0, -z^(-1), 1}, w] + 8*GG[{0, -z^(-1), -z^(-1)}, w] - 
       8*GG[{0, -z^(-1), z^(-1)}, w] + 16*GG[{0, -z^(-1), -z}, w] + 
       32*GG[{0, -z^(-1), z}, w] + 8*GG[{0, z^(-1), -1}, w] - 
       24*GG[{0, z^(-1), 0}, w] + 8*GG[{0, z^(-1), 1}, w] - 
       8*GG[{0, z^(-1), -z^(-1)}, w] + 8*GG[{0, z^(-1), z^(-1)}, w] + 
       32*GG[{0, z^(-1), -z}, w] + 16*GG[{0, z^(-1), z}, w] - 
       8*GG[{0, -z, -1}, w] + 24*GG[{0, -z, 0}, w] - 8*GG[{0, -z, 1}, w] - 
       16*GG[{0, -z, -z^(-1)}, w] - 32*GG[{0, -z, z^(-1)}, w] - 
       8*GG[{0, -z, -z}, w] + 8*GG[{0, -z, z}, w] - 8*GG[{0, z, -1}, w] + 
       24*GG[{0, z, 0}, w] - 8*GG[{0, z, 1}, w] - 32*GG[{0, z, -z^(-1)}, w] - 
       16*GG[{0, z, z^(-1)}, w] + 8*GG[{0, z, -z}, w] - 8*GG[{0, z, z}, w] - 
       16*GG[{-I, -1, -z^(-1)}, w] - 16*GG[{-I, -1, z^(-1)}, w] + 
       16*GG[{-I, -1, -z}, w] + 16*GG[{-I, -1, z}, w] + 
       72*GG[{-I, 0, -z^(-1)}, w] + 72*GG[{-I, 0, z^(-1)}, w] - 
       72*GG[{-I, 0, -z}, w] - 72*GG[{-I, 0, z}, w] - 
       64*GG[{-I, -I, -z^(-1)}, w] - 64*GG[{-I, -I, z^(-1)}, w] + 
       64*GG[{-I, -I, -z}, w] + 64*GG[{-I, -I, z}, w] - 
       64*GG[{-I, I, -z^(-1)}, w] - 64*GG[{-I, I, z^(-1)}, w] + 
       64*GG[{-I, I, -z}, w] + 64*GG[{-I, I, z}, w] - 
       16*GG[{-I, 1, -z^(-1)}, w] - 16*GG[{-I, 1, z^(-1)}, w] + 
       16*GG[{-I, 1, -z}, w] + 16*GG[{-I, 1, z}, w] - 
       16*GG[{-I, -z^(-1), -1}, w] + 64*GG[{-I, -z^(-1), 0}, w] - 
       16*GG[{-I, -z^(-1), 1}, w] - 16*GG[{-I, -z^(-1), -z^(-1)}, w] - 
       24*GG[{-I, -z^(-1), z^(-1)}, w] - 32*GG[{-I, -z^(-1), -z}, w] - 
       24*GG[{-I, -z^(-1), z}, w] - 16*GG[{-I, z^(-1), -1}, w] + 
       64*GG[{-I, z^(-1), 0}, w] - 16*GG[{-I, z^(-1), 1}, w] - 
       24*GG[{-I, z^(-1), -z^(-1)}, w] - 16*GG[{-I, z^(-1), z^(-1)}, w] - 
       24*GG[{-I, z^(-1), -z}, w] - 32*GG[{-I, z^(-1), z}, w] + 
       16*GG[{-I, -z, -1}, w] - 64*GG[{-I, -z, 0}, w] + 
       16*GG[{-I, -z, 1}, w] + 32*GG[{-I, -z, -z^(-1)}, w] + 
       24*GG[{-I, -z, z^(-1)}, w] + 16*GG[{-I, -z, -z}, w] + 
       24*GG[{-I, -z, z}, w] + 16*GG[{-I, z, -1}, w] - 64*GG[{-I, z, 0}, w] + 
       16*GG[{-I, z, 1}, w] + 24*GG[{-I, z, -z^(-1)}, w] + 
       32*GG[{-I, z, z^(-1)}, w] + 24*GG[{-I, z, -z}, w] + 
       16*GG[{-I, z, z}, w] - 16*GG[{I, -1, -z^(-1)}, w] - 
       16*GG[{I, -1, z^(-1)}, w] + 16*GG[{I, -1, -z}, w] + 
       16*GG[{I, -1, z}, w] + 72*GG[{I, 0, -z^(-1)}, w] + 
       72*GG[{I, 0, z^(-1)}, w] - 72*GG[{I, 0, -z}, w] - 
       72*GG[{I, 0, z}, w] - 64*GG[{I, -I, -z^(-1)}, w] - 
       64*GG[{I, -I, z^(-1)}, w] + 64*GG[{I, -I, -z}, w] + 
       64*GG[{I, -I, z}, w] - 64*GG[{I, I, -z^(-1)}, w] - 
       64*GG[{I, I, z^(-1)}, w] + 64*GG[{I, I, -z}, w] + 
       64*GG[{I, I, z}, w] - 16*GG[{I, 1, -z^(-1)}, w] - 
       16*GG[{I, 1, z^(-1)}, w] + 16*GG[{I, 1, -z}, w] + 
       16*GG[{I, 1, z}, w] - 16*GG[{I, -z^(-1), -1}, w] + 
       64*GG[{I, -z^(-1), 0}, w] - 16*GG[{I, -z^(-1), 1}, w] - 
       16*GG[{I, -z^(-1), -z^(-1)}, w] - 24*GG[{I, -z^(-1), z^(-1)}, w] - 
       32*GG[{I, -z^(-1), -z}, w] - 24*GG[{I, -z^(-1), z}, w] - 
       16*GG[{I, z^(-1), -1}, w] + 64*GG[{I, z^(-1), 0}, w] - 
       16*GG[{I, z^(-1), 1}, w] - 24*GG[{I, z^(-1), -z^(-1)}, w] - 
       16*GG[{I, z^(-1), z^(-1)}, w] - 24*GG[{I, z^(-1), -z}, w] - 
       32*GG[{I, z^(-1), z}, w] + 16*GG[{I, -z, -1}, w] - 
       64*GG[{I, -z, 0}, w] + 16*GG[{I, -z, 1}, w] + 
       32*GG[{I, -z, -z^(-1)}, w] + 24*GG[{I, -z, z^(-1)}, w] + 
       16*GG[{I, -z, -z}, w] + 24*GG[{I, -z, z}, w] + 16*GG[{I, z, -1}, w] - 
       64*GG[{I, z, 0}, w] + 16*GG[{I, z, 1}, w] + 
       24*GG[{I, z, -z^(-1)}, w] + 32*GG[{I, z, z^(-1)}, w] + 
       24*GG[{I, z, -z}, w] + 16*GG[{I, z, z}, w] + 
       8*GG[{1, 0, -z^(-1)}, w] + 8*GG[{1, 0, z^(-1)}, w] - 
       8*GG[{1, 0, -z}, w] - 8*GG[{1, 0, z}, w] - 
       16*GG[{1, -I, -z^(-1)}, w] - 16*GG[{1, -I, z^(-1)}, w] + 
       16*GG[{1, -I, -z}, w] + 16*GG[{1, -I, z}, w] - 
       16*GG[{1, I, -z^(-1)}, w] - 16*GG[{1, I, z^(-1)}, w] + 
       16*GG[{1, I, -z}, w] + 16*GG[{1, I, z}, w] + 
       8*GG[{1, -z^(-1), z^(-1)}, w] - 8*GG[{1, -z^(-1), z}, w] + 
       8*GG[{1, z^(-1), -z^(-1)}, w] - 8*GG[{1, z^(-1), -z}, w] + 
       8*GG[{1, -z, z^(-1)}, w] - 8*GG[{1, -z, z}, w] + 
       8*GG[{1, z, -z^(-1)}, w] - 8*GG[{1, z, -z}, w] + 
       8*GG[{-z^(-1), -1, z^(-1)}, w] - 8*GG[{-z^(-1), -1, z}, w] - 
       12*GG[{-z^(-1), 0, -z^(-1)}, w] - 12*GG[{-z^(-1), 0, z^(-1)}, w] + 
       12*GG[{-z^(-1), 0, -z}, w] + 12*GG[{-z^(-1), 0, z}, w] + 
       4*GG[{-z^(-1), -I, -z^(-1)}, w] + 4*GG[{-z^(-1), -I, z^(-1)}, w] - 
       4*GG[{-z^(-1), -I, -z}, w] - 4*GG[{-z^(-1), -I, z}, w] + 
       4*GG[{-z^(-1), I, -z^(-1)}, w] + 4*GG[{-z^(-1), I, z^(-1)}, w] - 
       4*GG[{-z^(-1), I, -z}, w] - 4*GG[{-z^(-1), I, z}, w] + 
       8*GG[{-z^(-1), 1, z^(-1)}, w] - 8*GG[{-z^(-1), 1, z}, w] + 
       8*GG[{-z^(-1), -z^(-1), z^(-1)}, w] - 8*GG[{-z^(-1), -z^(-1), z}, w] + 
       8*GG[{-z^(-1), z^(-1), -1}, w] - 32*GG[{-z^(-1), z^(-1), 0}, w] + 
       8*GG[{-z^(-1), z^(-1), 1}, w] + 24*GG[{-z^(-1), z^(-1), -z^(-1)}, w] + 
       8*GG[{-z^(-1), z^(-1), z^(-1)}, w] + 16*GG[{-z^(-1), z^(-1), z}, w] - 
       8*GG[{-z^(-1), z, -1}, w] + 32*GG[{-z^(-1), z, 0}, w] - 
       8*GG[{-z^(-1), z, 1}, w] - 8*GG[{-z^(-1), z, -z^(-1)}, w] - 
       16*GG[{-z^(-1), z, z^(-1)}, w] - 16*GG[{-z^(-1), z, -z}, w] - 
       8*GG[{-z^(-1), z, z}, w] + 8*GG[{z^(-1), -1, -z^(-1)}, w] - 
       8*GG[{z^(-1), -1, -z}, w] - 12*GG[{z^(-1), 0, -z^(-1)}, w] - 
       12*GG[{z^(-1), 0, z^(-1)}, w] + 12*GG[{z^(-1), 0, -z}, w] + 
       12*GG[{z^(-1), 0, z}, w] + 4*GG[{z^(-1), -I, -z^(-1)}, w] + 
       4*GG[{z^(-1), -I, z^(-1)}, w] - 4*GG[{z^(-1), -I, -z}, w] - 
       4*GG[{z^(-1), -I, z}, w] + 4*GG[{z^(-1), I, -z^(-1)}, w] + 
       4*GG[{z^(-1), I, z^(-1)}, w] - 4*GG[{z^(-1), I, -z}, w] - 
       4*GG[{z^(-1), I, z}, w] + 8*GG[{z^(-1), 1, -z^(-1)}, w] - 
       8*GG[{z^(-1), 1, -z}, w] + 8*GG[{z^(-1), -z^(-1), -1}, w] - 
       32*GG[{z^(-1), -z^(-1), 0}, w] + 8*GG[{z^(-1), -z^(-1), 1}, w] + 
       8*GG[{z^(-1), -z^(-1), -z^(-1)}, w] + 24*GG[{z^(-1), -z^(-1), z^(-1)}, 
         w] + 16*GG[{z^(-1), -z^(-1), -z}, w] + 
       8*GG[{z^(-1), z^(-1), -z^(-1)}, w] - 8*GG[{z^(-1), z^(-1), -z}, w] - 
       8*GG[{z^(-1), -z, -1}, w] + 32*GG[{z^(-1), -z, 0}, w] - 
       8*GG[{z^(-1), -z, 1}, w] - 16*GG[{z^(-1), -z, -z^(-1)}, w] - 
       8*GG[{z^(-1), -z, z^(-1)}, w] - 8*GG[{z^(-1), -z, -z}, w] - 
       16*GG[{z^(-1), -z, z}, w] + 8*GG[{-z, -1, z^(-1)}, w] - 
       8*GG[{-z, -1, z}, w] - 12*GG[{-z, 0, -z^(-1)}, w] - 
       12*GG[{-z, 0, z^(-1)}, w] + 12*GG[{-z, 0, -z}, w] + 
       12*GG[{-z, 0, z}, w] + 4*GG[{-z, -I, -z^(-1)}, w] + 
       4*GG[{-z, -I, z^(-1)}, w] - 4*GG[{-z, -I, -z}, w] - 
       4*GG[{-z, -I, z}, w] + 4*GG[{-z, I, -z^(-1)}, w] + 
       4*GG[{-z, I, z^(-1)}, w] - 4*GG[{-z, I, -z}, w] - 
       4*GG[{-z, I, z}, w] + 8*GG[{-z, 1, z^(-1)}, w] - 8*GG[{-z, 1, z}, w] + 
       8*GG[{-z, z^(-1), -1}, w] - 32*GG[{-z, z^(-1), 0}, w] + 
       8*GG[{-z, z^(-1), 1}, w] + 16*GG[{-z, z^(-1), -z^(-1)}, w] + 
       8*GG[{-z, z^(-1), z^(-1)}, w] + 8*GG[{-z, z^(-1), -z}, w] + 
       16*GG[{-z, z^(-1), z}, w] + 8*GG[{-z, -z, z^(-1)}, w] - 
       8*GG[{-z, -z, z}, w] - 8*GG[{-z, z, -1}, w] + 32*GG[{-z, z, 0}, w] - 
       8*GG[{-z, z, 1}, w] - 16*GG[{-z, z, z^(-1)}, w] - 
       24*GG[{-z, z, -z}, w] - 8*GG[{-z, z, z}, w] + 
       8*GG[{z, -1, -z^(-1)}, w] - 8*GG[{z, -1, -z}, w] - 
       12*GG[{z, 0, -z^(-1)}, w] - 12*GG[{z, 0, z^(-1)}, w] + 
       12*GG[{z, 0, -z}, w] + 12*GG[{z, 0, z}, w] + 
       4*GG[{z, -I, -z^(-1)}, w] + 4*GG[{z, -I, z^(-1)}, w] - 
       4*GG[{z, -I, -z}, w] - 4*GG[{z, -I, z}, w] + 
       4*GG[{z, I, -z^(-1)}, w] + 4*GG[{z, I, z^(-1)}, w] - 
       4*GG[{z, I, -z}, w] - 4*GG[{z, I, z}, w] + 8*GG[{z, 1, -z^(-1)}, w] - 
       8*GG[{z, 1, -z}, w] + 8*GG[{z, -z^(-1), -1}, w] - 
       32*GG[{z, -z^(-1), 0}, w] + 8*GG[{z, -z^(-1), 1}, w] + 
       8*GG[{z, -z^(-1), -z^(-1)}, w] + 16*GG[{z, -z^(-1), z^(-1)}, w] + 
       16*GG[{z, -z^(-1), -z}, w] + 8*GG[{z, -z^(-1), z}, w] - 
       8*GG[{z, -z, -1}, w] + 32*GG[{z, -z, 0}, w] - 8*GG[{z, -z, 1}, w] - 
       16*GG[{z, -z, -z^(-1)}, w] - 8*GG[{z, -z, -z}, w] - 
       24*GG[{z, -z, z}, w] + 8*GG[{z, z, -z^(-1)}, w] - 
       8*GG[{z, z, -z}, w]) + GG[{0}, z]*((-44*Pi^2*GG[{-I}, w])/3 - 
       (44*Pi^2*GG[{I}, w])/3 + (7*Pi^2*GG[{-z^(-1)}, w])/3 + 
       (7*Pi^2*GG[{z^(-1)}, w])/3 + 5*Pi^2*GG[{-z}, w] + 5*Pi^2*GG[{z}, w] - 
       8*GG[{-1, 0, -z^(-1)}, w] - 8*GG[{-1, 0, z^(-1)}, w] + 
       8*GG[{-1, 0, -z}, w] + 8*GG[{-1, 0, z}, w] + 
       16*GG[{-1, -I, -z^(-1)}, w] + 16*GG[{-1, -I, z^(-1)}, w] - 
       16*GG[{-1, -I, -z}, w] - 16*GG[{-1, -I, z}, w] + 
       16*GG[{-1, I, -z^(-1)}, w] + 16*GG[{-1, I, z^(-1)}, w] - 
       16*GG[{-1, I, -z}, w] - 16*GG[{-1, I, z}, w] - 
       8*GG[{-1, -z^(-1), z^(-1)}, w] + 8*GG[{-1, -z^(-1), z}, w] - 
       8*GG[{-1, z^(-1), -z^(-1)}, w] + 8*GG[{-1, z^(-1), -z}, w] - 
       8*GG[{-1, -z, z^(-1)}, w] + 8*GG[{-1, -z, z}, w] - 
       8*GG[{-1, z, -z^(-1)}, w] + 8*GG[{-1, z, -z}, w] - 
       8*GG[{0, -1, -z^(-1)}, w] - 8*GG[{0, -1, z^(-1)}, w] + 
       8*GG[{0, -1, -z}, w] + 8*GG[{0, -1, z}, w] + 
       24*GG[{0, 0, -z^(-1)}, w] + 24*GG[{0, 0, z^(-1)}, w] - 
       24*GG[{0, 0, -z}, w] - 24*GG[{0, 0, z}, w] - 
       72*GG[{0, -I, -z^(-1)}, w] - 72*GG[{0, -I, z^(-1)}, w] + 
       72*GG[{0, -I, -z}, w] + 72*GG[{0, -I, z}, w] - 
       72*GG[{0, I, -z^(-1)}, w] - 72*GG[{0, I, z^(-1)}, w] + 
       72*GG[{0, I, -z}, w] + 72*GG[{0, I, z}, w] - 
       8*GG[{0, 1, -z^(-1)}, w] - 8*GG[{0, 1, z^(-1)}, w] + 
       8*GG[{0, 1, -z}, w] + 8*GG[{0, 1, z}, w] - 8*GG[{0, -z^(-1), -1}, w] + 
       24*GG[{0, -z^(-1), 0}, w] - 8*GG[{0, -z^(-1), 1}, w] - 
       8*GG[{0, -z^(-1), -z^(-1)}, w] + 8*GG[{0, -z^(-1), z^(-1)}, w] - 
       16*GG[{0, -z^(-1), -z}, w] - 32*GG[{0, -z^(-1), z}, w] - 
       8*GG[{0, z^(-1), -1}, w] + 24*GG[{0, z^(-1), 0}, w] - 
       8*GG[{0, z^(-1), 1}, w] + 8*GG[{0, z^(-1), -z^(-1)}, w] - 
       8*GG[{0, z^(-1), z^(-1)}, w] - 32*GG[{0, z^(-1), -z}, w] - 
       16*GG[{0, z^(-1), z}, w] + 8*GG[{0, -z, -1}, w] - 
       24*GG[{0, -z, 0}, w] + 8*GG[{0, -z, 1}, w] + 
       16*GG[{0, -z, -z^(-1)}, w] + 32*GG[{0, -z, z^(-1)}, w] + 
       8*GG[{0, -z, -z}, w] - 8*GG[{0, -z, z}, w] + 8*GG[{0, z, -1}, w] - 
       24*GG[{0, z, 0}, w] + 8*GG[{0, z, 1}, w] + 32*GG[{0, z, -z^(-1)}, w] + 
       16*GG[{0, z, z^(-1)}, w] - 8*GG[{0, z, -z}, w] + 8*GG[{0, z, z}, w] + 
       16*GG[{-I, -1, -z^(-1)}, w] + 16*GG[{-I, -1, z^(-1)}, w] - 
       16*GG[{-I, -1, -z}, w] - 16*GG[{-I, -1, z}, w] - 
       72*GG[{-I, 0, -z^(-1)}, w] - 72*GG[{-I, 0, z^(-1)}, w] + 
       72*GG[{-I, 0, -z}, w] + 72*GG[{-I, 0, z}, w] + 
       64*GG[{-I, -I, -z^(-1)}, w] + 64*GG[{-I, -I, z^(-1)}, w] - 
       64*GG[{-I, -I, -z}, w] - 64*GG[{-I, -I, z}, w] + 
       64*GG[{-I, I, -z^(-1)}, w] + 64*GG[{-I, I, z^(-1)}, w] - 
       64*GG[{-I, I, -z}, w] - 64*GG[{-I, I, z}, w] + 
       16*GG[{-I, 1, -z^(-1)}, w] + 16*GG[{-I, 1, z^(-1)}, w] - 
       16*GG[{-I, 1, -z}, w] - 16*GG[{-I, 1, z}, w] + 
       16*GG[{-I, -z^(-1), -1}, w] - 64*GG[{-I, -z^(-1), 0}, w] + 
       16*GG[{-I, -z^(-1), 1}, w] + 16*GG[{-I, -z^(-1), -z^(-1)}, w] + 
       24*GG[{-I, -z^(-1), z^(-1)}, w] + 32*GG[{-I, -z^(-1), -z}, w] + 
       24*GG[{-I, -z^(-1), z}, w] + 16*GG[{-I, z^(-1), -1}, w] - 
       64*GG[{-I, z^(-1), 0}, w] + 16*GG[{-I, z^(-1), 1}, w] + 
       24*GG[{-I, z^(-1), -z^(-1)}, w] + 16*GG[{-I, z^(-1), z^(-1)}, w] + 
       24*GG[{-I, z^(-1), -z}, w] + 32*GG[{-I, z^(-1), z}, w] - 
       16*GG[{-I, -z, -1}, w] + 64*GG[{-I, -z, 0}, w] - 
       16*GG[{-I, -z, 1}, w] - 32*GG[{-I, -z, -z^(-1)}, w] - 
       24*GG[{-I, -z, z^(-1)}, w] - 16*GG[{-I, -z, -z}, w] - 
       24*GG[{-I, -z, z}, w] - 16*GG[{-I, z, -1}, w] + 64*GG[{-I, z, 0}, w] - 
       16*GG[{-I, z, 1}, w] - 24*GG[{-I, z, -z^(-1)}, w] - 
       32*GG[{-I, z, z^(-1)}, w] - 24*GG[{-I, z, -z}, w] - 
       16*GG[{-I, z, z}, w] + 16*GG[{I, -1, -z^(-1)}, w] + 
       16*GG[{I, -1, z^(-1)}, w] - 16*GG[{I, -1, -z}, w] - 
       16*GG[{I, -1, z}, w] - 72*GG[{I, 0, -z^(-1)}, w] - 
       72*GG[{I, 0, z^(-1)}, w] + 72*GG[{I, 0, -z}, w] + 
       72*GG[{I, 0, z}, w] + 64*GG[{I, -I, -z^(-1)}, w] + 
       64*GG[{I, -I, z^(-1)}, w] - 64*GG[{I, -I, -z}, w] - 
       64*GG[{I, -I, z}, w] + 64*GG[{I, I, -z^(-1)}, w] + 
       64*GG[{I, I, z^(-1)}, w] - 64*GG[{I, I, -z}, w] - 
       64*GG[{I, I, z}, w] + 16*GG[{I, 1, -z^(-1)}, w] + 
       16*GG[{I, 1, z^(-1)}, w] - 16*GG[{I, 1, -z}, w] - 
       16*GG[{I, 1, z}, w] + 16*GG[{I, -z^(-1), -1}, w] - 
       64*GG[{I, -z^(-1), 0}, w] + 16*GG[{I, -z^(-1), 1}, w] + 
       16*GG[{I, -z^(-1), -z^(-1)}, w] + 24*GG[{I, -z^(-1), z^(-1)}, w] + 
       32*GG[{I, -z^(-1), -z}, w] + 24*GG[{I, -z^(-1), z}, w] + 
       16*GG[{I, z^(-1), -1}, w] - 64*GG[{I, z^(-1), 0}, w] + 
       16*GG[{I, z^(-1), 1}, w] + 24*GG[{I, z^(-1), -z^(-1)}, w] + 
       16*GG[{I, z^(-1), z^(-1)}, w] + 24*GG[{I, z^(-1), -z}, w] + 
       32*GG[{I, z^(-1), z}, w] - 16*GG[{I, -z, -1}, w] + 
       64*GG[{I, -z, 0}, w] - 16*GG[{I, -z, 1}, w] - 
       32*GG[{I, -z, -z^(-1)}, w] - 24*GG[{I, -z, z^(-1)}, w] - 
       16*GG[{I, -z, -z}, w] - 24*GG[{I, -z, z}, w] - 16*GG[{I, z, -1}, w] + 
       64*GG[{I, z, 0}, w] - 16*GG[{I, z, 1}, w] - 
       24*GG[{I, z, -z^(-1)}, w] - 32*GG[{I, z, z^(-1)}, w] - 
       24*GG[{I, z, -z}, w] - 16*GG[{I, z, z}, w] - 
       8*GG[{1, 0, -z^(-1)}, w] - 8*GG[{1, 0, z^(-1)}, w] + 
       8*GG[{1, 0, -z}, w] + 8*GG[{1, 0, z}, w] + 
       16*GG[{1, -I, -z^(-1)}, w] + 16*GG[{1, -I, z^(-1)}, w] - 
       16*GG[{1, -I, -z}, w] - 16*GG[{1, -I, z}, w] + 
       16*GG[{1, I, -z^(-1)}, w] + 16*GG[{1, I, z^(-1)}, w] - 
       16*GG[{1, I, -z}, w] - 16*GG[{1, I, z}, w] - 
       8*GG[{1, -z^(-1), z^(-1)}, w] + 8*GG[{1, -z^(-1), z}, w] - 
       8*GG[{1, z^(-1), -z^(-1)}, w] + 8*GG[{1, z^(-1), -z}, w] - 
       8*GG[{1, -z, z^(-1)}, w] + 8*GG[{1, -z, z}, w] - 
       8*GG[{1, z, -z^(-1)}, w] + 8*GG[{1, z, -z}, w] - 
       8*GG[{-z^(-1), -1, z^(-1)}, w] + 8*GG[{-z^(-1), -1, z}, w] + 
       12*GG[{-z^(-1), 0, -z^(-1)}, w] + 12*GG[{-z^(-1), 0, z^(-1)}, w] - 
       12*GG[{-z^(-1), 0, -z}, w] - 12*GG[{-z^(-1), 0, z}, w] - 
       4*GG[{-z^(-1), -I, -z^(-1)}, w] - 4*GG[{-z^(-1), -I, z^(-1)}, w] + 
       4*GG[{-z^(-1), -I, -z}, w] + 4*GG[{-z^(-1), -I, z}, w] - 
       4*GG[{-z^(-1), I, -z^(-1)}, w] - 4*GG[{-z^(-1), I, z^(-1)}, w] + 
       4*GG[{-z^(-1), I, -z}, w] + 4*GG[{-z^(-1), I, z}, w] - 
       8*GG[{-z^(-1), 1, z^(-1)}, w] + 8*GG[{-z^(-1), 1, z}, w] - 
       8*GG[{-z^(-1), -z^(-1), z^(-1)}, w] + 8*GG[{-z^(-1), -z^(-1), z}, w] - 
       8*GG[{-z^(-1), z^(-1), -1}, w] + 32*GG[{-z^(-1), z^(-1), 0}, w] - 
       8*GG[{-z^(-1), z^(-1), 1}, w] - 24*GG[{-z^(-1), z^(-1), -z^(-1)}, w] - 
       8*GG[{-z^(-1), z^(-1), z^(-1)}, w] - 16*GG[{-z^(-1), z^(-1), z}, w] + 
       8*GG[{-z^(-1), z, -1}, w] - 32*GG[{-z^(-1), z, 0}, w] + 
       8*GG[{-z^(-1), z, 1}, w] + 8*GG[{-z^(-1), z, -z^(-1)}, w] + 
       16*GG[{-z^(-1), z, z^(-1)}, w] + 16*GG[{-z^(-1), z, -z}, w] + 
       8*GG[{-z^(-1), z, z}, w] - 8*GG[{z^(-1), -1, -z^(-1)}, w] + 
       8*GG[{z^(-1), -1, -z}, w] + 12*GG[{z^(-1), 0, -z^(-1)}, w] + 
       12*GG[{z^(-1), 0, z^(-1)}, w] - 12*GG[{z^(-1), 0, -z}, w] - 
       12*GG[{z^(-1), 0, z}, w] - 4*GG[{z^(-1), -I, -z^(-1)}, w] - 
       4*GG[{z^(-1), -I, z^(-1)}, w] + 4*GG[{z^(-1), -I, -z}, w] + 
       4*GG[{z^(-1), -I, z}, w] - 4*GG[{z^(-1), I, -z^(-1)}, w] - 
       4*GG[{z^(-1), I, z^(-1)}, w] + 4*GG[{z^(-1), I, -z}, w] + 
       4*GG[{z^(-1), I, z}, w] - 8*GG[{z^(-1), 1, -z^(-1)}, w] + 
       8*GG[{z^(-1), 1, -z}, w] - 8*GG[{z^(-1), -z^(-1), -1}, w] + 
       32*GG[{z^(-1), -z^(-1), 0}, w] - 8*GG[{z^(-1), -z^(-1), 1}, w] - 
       8*GG[{z^(-1), -z^(-1), -z^(-1)}, w] - 24*GG[{z^(-1), -z^(-1), z^(-1)}, 
         w] - 16*GG[{z^(-1), -z^(-1), -z}, w] - 
       8*GG[{z^(-1), z^(-1), -z^(-1)}, w] + 8*GG[{z^(-1), z^(-1), -z}, w] + 
       8*GG[{z^(-1), -z, -1}, w] - 32*GG[{z^(-1), -z, 0}, w] + 
       8*GG[{z^(-1), -z, 1}, w] + 16*GG[{z^(-1), -z, -z^(-1)}, w] + 
       8*GG[{z^(-1), -z, z^(-1)}, w] + 8*GG[{z^(-1), -z, -z}, w] + 
       16*GG[{z^(-1), -z, z}, w] - 8*GG[{-z, -1, z^(-1)}, w] + 
       8*GG[{-z, -1, z}, w] + 12*GG[{-z, 0, -z^(-1)}, w] + 
       12*GG[{-z, 0, z^(-1)}, w] - 12*GG[{-z, 0, -z}, w] - 
       12*GG[{-z, 0, z}, w] - 4*GG[{-z, -I, -z^(-1)}, w] - 
       4*GG[{-z, -I, z^(-1)}, w] + 4*GG[{-z, -I, -z}, w] + 
       4*GG[{-z, -I, z}, w] - 4*GG[{-z, I, -z^(-1)}, w] - 
       4*GG[{-z, I, z^(-1)}, w] + 4*GG[{-z, I, -z}, w] + 
       4*GG[{-z, I, z}, w] - 8*GG[{-z, 1, z^(-1)}, w] + 8*GG[{-z, 1, z}, w] - 
       8*GG[{-z, z^(-1), -1}, w] + 32*GG[{-z, z^(-1), 0}, w] - 
       8*GG[{-z, z^(-1), 1}, w] - 16*GG[{-z, z^(-1), -z^(-1)}, w] - 
       8*GG[{-z, z^(-1), z^(-1)}, w] - 8*GG[{-z, z^(-1), -z}, w] - 
       16*GG[{-z, z^(-1), z}, w] - 8*GG[{-z, -z, z^(-1)}, w] + 
       8*GG[{-z, -z, z}, w] + 8*GG[{-z, z, -1}, w] - 32*GG[{-z, z, 0}, w] + 
       8*GG[{-z, z, 1}, w] + 16*GG[{-z, z, z^(-1)}, w] + 
       24*GG[{-z, z, -z}, w] + 8*GG[{-z, z, z}, w] - 
       8*GG[{z, -1, -z^(-1)}, w] + 8*GG[{z, -1, -z}, w] + 
       12*GG[{z, 0, -z^(-1)}, w] + 12*GG[{z, 0, z^(-1)}, w] - 
       12*GG[{z, 0, -z}, w] - 12*GG[{z, 0, z}, w] - 
       4*GG[{z, -I, -z^(-1)}, w] - 4*GG[{z, -I, z^(-1)}, w] + 
       4*GG[{z, -I, -z}, w] + 4*GG[{z, -I, z}, w] - 
       4*GG[{z, I, -z^(-1)}, w] - 4*GG[{z, I, z^(-1)}, w] + 
       4*GG[{z, I, -z}, w] + 4*GG[{z, I, z}, w] - 8*GG[{z, 1, -z^(-1)}, w] + 
       8*GG[{z, 1, -z}, w] - 8*GG[{z, -z^(-1), -1}, w] + 
       32*GG[{z, -z^(-1), 0}, w] - 8*GG[{z, -z^(-1), 1}, w] - 
       8*GG[{z, -z^(-1), -z^(-1)}, w] - 16*GG[{z, -z^(-1), z^(-1)}, w] - 
       16*GG[{z, -z^(-1), -z}, w] - 8*GG[{z, -z^(-1), z}, w] + 
       8*GG[{z, -z, -1}, w] - 32*GG[{z, -z, 0}, w] + 8*GG[{z, -z, 1}, w] + 
       16*GG[{z, -z, -z^(-1)}, w] + 8*GG[{z, -z, -z}, w] + 
       24*GG[{z, -z, z}, w] - 8*GG[{z, z, -z^(-1)}, w] + 
       8*GG[{z, z, -z}, w]) - 8*GG[{-1, 0, -z^(-1), -1}, w] + 
     8*GG[{-1, 0, -z^(-1), 0}, w] - 8*GG[{-1, 0, -z^(-1), 1}, w] - 
     8*GG[{-1, 0, z^(-1), -1}, w] + 8*GG[{-1, 0, z^(-1), 0}, w] - 
     8*GG[{-1, 0, z^(-1), 1}, w] + 8*GG[{-1, 0, -z, -1}, w] - 
     8*GG[{-1, 0, -z, 0}, w] + 8*GG[{-1, 0, -z, 1}, w] + 
     8*GG[{-1, 0, z, -1}, w] - 8*GG[{-1, 0, z, 0}, w] + 
     8*GG[{-1, 0, z, 1}, w] + 16*GG[{-1, -I, -z^(-1), -1}, w] - 
     16*GG[{-1, -I, -z^(-1), 0}, w] + 16*GG[{-1, -I, -z^(-1), 1}, w] + 
     16*GG[{-1, -I, z^(-1), -1}, w] - 16*GG[{-1, -I, z^(-1), 0}, w] + 
     16*GG[{-1, -I, z^(-1), 1}, w] - 16*GG[{-1, -I, -z, -1}, w] + 
     16*GG[{-1, -I, -z, 0}, w] - 16*GG[{-1, -I, -z, 1}, w] - 
     16*GG[{-1, -I, z, -1}, w] + 16*GG[{-1, -I, z, 0}, w] - 
     16*GG[{-1, -I, z, 1}, w] + 16*GG[{-1, I, -z^(-1), -1}, w] - 
     16*GG[{-1, I, -z^(-1), 0}, w] + 16*GG[{-1, I, -z^(-1), 1}, w] + 
     16*GG[{-1, I, z^(-1), -1}, w] - 16*GG[{-1, I, z^(-1), 0}, w] + 
     16*GG[{-1, I, z^(-1), 1}, w] - 16*GG[{-1, I, -z, -1}, w] + 
     16*GG[{-1, I, -z, 0}, w] - 16*GG[{-1, I, -z, 1}, w] - 
     16*GG[{-1, I, z, -1}, w] + 16*GG[{-1, I, z, 0}, w] - 
     16*GG[{-1, I, z, 1}, w] + 8*GG[{-1, -z^(-1), 0, 0}, w] - 
     8*GG[{-1, -z^(-1), z^(-1), -1}, w] + 8*GG[{-1, -z^(-1), z^(-1), 0}, w] - 
     8*GG[{-1, -z^(-1), z^(-1), 1}, w] + 8*GG[{-1, -z^(-1), z, -1}, w] - 
     8*GG[{-1, -z^(-1), z, 0}, w] + 8*GG[{-1, -z^(-1), z, 1}, w] + 
     8*GG[{-1, z^(-1), 0, 0}, w] - 8*GG[{-1, z^(-1), -z^(-1), -1}, w] + 
     8*GG[{-1, z^(-1), -z^(-1), 0}, w] - 8*GG[{-1, z^(-1), -z^(-1), 1}, w] + 
     8*GG[{-1, z^(-1), -z, -1}, w] - 8*GG[{-1, z^(-1), -z, 0}, w] + 
     8*GG[{-1, z^(-1), -z, 1}, w] - 8*GG[{-1, -z, 0, 0}, w] - 
     8*GG[{-1, -z, z^(-1), -1}, w] + 8*GG[{-1, -z, z^(-1), 0}, w] - 
     8*GG[{-1, -z, z^(-1), 1}, w] + 8*GG[{-1, -z, z, -1}, w] - 
     8*GG[{-1, -z, z, 0}, w] + 8*GG[{-1, -z, z, 1}, w] - 
     8*GG[{-1, z, 0, 0}, w] - 8*GG[{-1, z, -z^(-1), -1}, w] + 
     8*GG[{-1, z, -z^(-1), 0}, w] - 8*GG[{-1, z, -z^(-1), 1}, w] + 
     8*GG[{-1, z, -z, -1}, w] - 8*GG[{-1, z, -z, 0}, w] + 
     8*GG[{-1, z, -z, 1}, w] - 8*GG[{0, -1, -z^(-1), -1}, w] + 
     8*GG[{0, -1, -z^(-1), 0}, w] - 8*GG[{0, -1, -z^(-1), 1}, w] - 
     8*GG[{0, -1, z^(-1), -1}, w] + 8*GG[{0, -1, z^(-1), 0}, w] - 
     8*GG[{0, -1, z^(-1), 1}, w] + 8*GG[{0, -1, -z, -1}, w] - 
     8*GG[{0, -1, -z, 0}, w] + 8*GG[{0, -1, -z, 1}, w] + 
     8*GG[{0, -1, z, -1}, w] - 8*GG[{0, -1, z, 0}, w] + 
     8*GG[{0, -1, z, 1}, w] - 16*GG[{0, 0, 0, -1}, z] + 
     16*GG[{0, 0, 0, 0}, z] - 16*GG[{0, 0, 0, 1}, z] + 
     24*GG[{0, 0, -z^(-1), -1}, w] - 24*GG[{0, 0, -z^(-1), 0}, w] + 
     24*GG[{0, 0, -z^(-1), 1}, w] + 24*GG[{0, 0, z^(-1), -1}, w] - 
     24*GG[{0, 0, z^(-1), 0}, w] + 24*GG[{0, 0, z^(-1), 1}, w] - 
     24*GG[{0, 0, -z, -1}, w] + 24*GG[{0, 0, -z, 0}, w] - 
     24*GG[{0, 0, -z, 1}, w] - 24*GG[{0, 0, z, -1}, w] + 
     24*GG[{0, 0, z, 0}, w] - 24*GG[{0, 0, z, 1}, w] - 
     72*GG[{0, -I, -z^(-1), -1}, w] + 72*GG[{0, -I, -z^(-1), 0}, w] - 
     72*GG[{0, -I, -z^(-1), 1}, w] - 72*GG[{0, -I, z^(-1), -1}, w] + 
     72*GG[{0, -I, z^(-1), 0}, w] - 72*GG[{0, -I, z^(-1), 1}, w] + 
     72*GG[{0, -I, -z, -1}, w] - 72*GG[{0, -I, -z, 0}, w] + 
     72*GG[{0, -I, -z, 1}, w] + 72*GG[{0, -I, z, -1}, w] - 
     72*GG[{0, -I, z, 0}, w] + 72*GG[{0, -I, z, 1}, w] - 
     72*GG[{0, I, -z^(-1), -1}, w] + 72*GG[{0, I, -z^(-1), 0}, w] - 
     72*GG[{0, I, -z^(-1), 1}, w] - 72*GG[{0, I, z^(-1), -1}, w] + 
     72*GG[{0, I, z^(-1), 0}, w] - 72*GG[{0, I, z^(-1), 1}, w] + 
     72*GG[{0, I, -z, -1}, w] - 72*GG[{0, I, -z, 0}, w] + 
     72*GG[{0, I, -z, 1}, w] + 72*GG[{0, I, z, -1}, w] - 
     72*GG[{0, I, z, 0}, w] + 72*GG[{0, I, z, 1}, w] - 
     8*GG[{0, 1, -z^(-1), -1}, w] + 8*GG[{0, 1, -z^(-1), 0}, w] - 
     8*GG[{0, 1, -z^(-1), 1}, w] - 8*GG[{0, 1, z^(-1), -1}, w] + 
     8*GG[{0, 1, z^(-1), 0}, w] - 8*GG[{0, 1, z^(-1), 1}, w] + 
     8*GG[{0, 1, -z, -1}, w] - 8*GG[{0, 1, -z, 0}, w] + 
     8*GG[{0, 1, -z, 1}, w] + 8*GG[{0, 1, z, -1}, w] - 
     8*GG[{0, 1, z, 0}, w] + 8*GG[{0, 1, z, 1}, w] - 
     8*GG[{0, -z^(-1), -1, -1}, w] - 8*GG[{0, -z^(-1), -1, 1}, w] + 
     24*GG[{0, -z^(-1), 0, -1}, w] - 40*GG[{0, -z^(-1), 0, 0}, w] + 
     24*GG[{0, -z^(-1), 0, 1}, w] - 8*GG[{0, -z^(-1), 1, -1}, w] - 
     8*GG[{0, -z^(-1), 1, 1}, w] - 8*GG[{0, -z^(-1), -z^(-1), -1}, w] + 
     8*GG[{0, -z^(-1), -z^(-1), 0}, w] - 8*GG[{0, -z^(-1), -z^(-1), 1}, w] + 
     8*GG[{0, -z^(-1), z^(-1), -1}, w] - 8*GG[{0, -z^(-1), z^(-1), 0}, w] + 
     8*GG[{0, -z^(-1), z^(-1), 1}, w] - 16*GG[{0, -z^(-1), -z, -1}, w] + 
     16*GG[{0, -z^(-1), -z, 0}, w] - 16*GG[{0, -z^(-1), -z, 1}, w] - 
     32*GG[{0, -z^(-1), z, -1}, w] + 32*GG[{0, -z^(-1), z, 0}, w] - 
     32*GG[{0, -z^(-1), z, 1}, w] - 8*GG[{0, z^(-1), -1, -1}, w] - 
     8*GG[{0, z^(-1), -1, 1}, w] + 24*GG[{0, z^(-1), 0, -1}, w] - 
     40*GG[{0, z^(-1), 0, 0}, w] + 24*GG[{0, z^(-1), 0, 1}, w] - 
     8*GG[{0, z^(-1), 1, -1}, w] - 8*GG[{0, z^(-1), 1, 1}, w] + 
     8*GG[{0, z^(-1), -z^(-1), -1}, w] - 8*GG[{0, z^(-1), -z^(-1), 0}, w] + 
     8*GG[{0, z^(-1), -z^(-1), 1}, w] - 8*GG[{0, z^(-1), z^(-1), -1}, w] + 
     8*GG[{0, z^(-1), z^(-1), 0}, w] - 8*GG[{0, z^(-1), z^(-1), 1}, w] - 
     32*GG[{0, z^(-1), -z, -1}, w] + 32*GG[{0, z^(-1), -z, 0}, w] - 
     32*GG[{0, z^(-1), -z, 1}, w] - 16*GG[{0, z^(-1), z, -1}, w] + 
     16*GG[{0, z^(-1), z, 0}, w] - 16*GG[{0, z^(-1), z, 1}, w] + 
     8*GG[{0, -z, -1, -1}, w] + 8*GG[{0, -z, -1, 1}, w] - 
     24*GG[{0, -z, 0, -1}, w] + 40*GG[{0, -z, 0, 0}, w] - 
     24*GG[{0, -z, 0, 1}, w] + 8*GG[{0, -z, 1, -1}, w] + 
     8*GG[{0, -z, 1, 1}, w] + 16*GG[{0, -z, -z^(-1), -1}, w] - 
     16*GG[{0, -z, -z^(-1), 0}, w] + 16*GG[{0, -z, -z^(-1), 1}, w] + 
     32*GG[{0, -z, z^(-1), -1}, w] - 32*GG[{0, -z, z^(-1), 0}, w] + 
     32*GG[{0, -z, z^(-1), 1}, w] + 8*GG[{0, -z, -z, -1}, w] - 
     8*GG[{0, -z, -z, 0}, w] + 8*GG[{0, -z, -z, 1}, w] - 
     8*GG[{0, -z, z, -1}, w] + 8*GG[{0, -z, z, 0}, w] - 
     8*GG[{0, -z, z, 1}, w] + 8*GG[{0, z, -1, -1}, w] + 
     8*GG[{0, z, -1, 1}, w] - 24*GG[{0, z, 0, -1}, w] + 
     40*GG[{0, z, 0, 0}, w] - 24*GG[{0, z, 0, 1}, w] + 
     8*GG[{0, z, 1, -1}, w] + 8*GG[{0, z, 1, 1}, w] + 
     32*GG[{0, z, -z^(-1), -1}, w] - 32*GG[{0, z, -z^(-1), 0}, w] + 
     32*GG[{0, z, -z^(-1), 1}, w] + 16*GG[{0, z, z^(-1), -1}, w] - 
     16*GG[{0, z, z^(-1), 0}, w] + 16*GG[{0, z, z^(-1), 1}, w] - 
     8*GG[{0, z, -z, -1}, w] + 8*GG[{0, z, -z, 0}, w] - 
     8*GG[{0, z, -z, 1}, w] + 8*GG[{0, z, z, -1}, w] - 
     8*GG[{0, z, z, 0}, w] + 8*GG[{0, z, z, 1}, w] + 
     16*GG[{-I, -1, -z^(-1), -1}, w] - 16*GG[{-I, -1, -z^(-1), 0}, w] + 
     16*GG[{-I, -1, -z^(-1), 1}, w] + 16*GG[{-I, -1, z^(-1), -1}, w] - 
     16*GG[{-I, -1, z^(-1), 0}, w] + 16*GG[{-I, -1, z^(-1), 1}, w] - 
     16*GG[{-I, -1, -z, -1}, w] + 16*GG[{-I, -1, -z, 0}, w] - 
     16*GG[{-I, -1, -z, 1}, w] - 16*GG[{-I, -1, z, -1}, w] + 
     16*GG[{-I, -1, z, 0}, w] - 16*GG[{-I, -1, z, 1}, w] - 
     72*GG[{-I, 0, -z^(-1), -1}, w] + 72*GG[{-I, 0, -z^(-1), 0}, w] - 
     72*GG[{-I, 0, -z^(-1), 1}, w] - 72*GG[{-I, 0, z^(-1), -1}, w] + 
     72*GG[{-I, 0, z^(-1), 0}, w] - 72*GG[{-I, 0, z^(-1), 1}, w] + 
     72*GG[{-I, 0, -z, -1}, w] - 72*GG[{-I, 0, -z, 0}, w] + 
     72*GG[{-I, 0, -z, 1}, w] + 72*GG[{-I, 0, z, -1}, w] - 
     72*GG[{-I, 0, z, 0}, w] + 72*GG[{-I, 0, z, 1}, w] + 
     64*GG[{-I, -I, -z^(-1), -1}, w] - 64*GG[{-I, -I, -z^(-1), 0}, w] + 
     64*GG[{-I, -I, -z^(-1), 1}, w] + 64*GG[{-I, -I, z^(-1), -1}, w] - 
     64*GG[{-I, -I, z^(-1), 0}, w] + 64*GG[{-I, -I, z^(-1), 1}, w] - 
     64*GG[{-I, -I, -z, -1}, w] + 64*GG[{-I, -I, -z, 0}, w] - 
     64*GG[{-I, -I, -z, 1}, w] - 64*GG[{-I, -I, z, -1}, w] + 
     64*GG[{-I, -I, z, 0}, w] - 64*GG[{-I, -I, z, 1}, w] + 
     64*GG[{-I, I, -z^(-1), -1}, w] - 64*GG[{-I, I, -z^(-1), 0}, w] + 
     64*GG[{-I, I, -z^(-1), 1}, w] + 64*GG[{-I, I, z^(-1), -1}, w] - 
     64*GG[{-I, I, z^(-1), 0}, w] + 64*GG[{-I, I, z^(-1), 1}, w] - 
     64*GG[{-I, I, -z, -1}, w] + 64*GG[{-I, I, -z, 0}, w] - 
     64*GG[{-I, I, -z, 1}, w] - 64*GG[{-I, I, z, -1}, w] + 
     64*GG[{-I, I, z, 0}, w] - 64*GG[{-I, I, z, 1}, w] + 
     16*GG[{-I, 1, -z^(-1), -1}, w] - 16*GG[{-I, 1, -z^(-1), 0}, w] + 
     16*GG[{-I, 1, -z^(-1), 1}, w] + 16*GG[{-I, 1, z^(-1), -1}, w] - 
     16*GG[{-I, 1, z^(-1), 0}, w] + 16*GG[{-I, 1, z^(-1), 1}, w] - 
     16*GG[{-I, 1, -z, -1}, w] + 16*GG[{-I, 1, -z, 0}, w] - 
     16*GG[{-I, 1, -z, 1}, w] - 16*GG[{-I, 1, z, -1}, w] + 
     16*GG[{-I, 1, z, 0}, w] - 16*GG[{-I, 1, z, 1}, w] + 
     16*GG[{-I, -z^(-1), -1, -1}, w] - 16*GG[{-I, -z^(-1), -1, 0}, w] + 
     16*GG[{-I, -z^(-1), -1, 1}, w] - 64*GG[{-I, -z^(-1), 0, -1}, w] + 
     72*GG[{-I, -z^(-1), 0, 0}, w] - 64*GG[{-I, -z^(-1), 0, 1}, w] + 
     16*GG[{-I, -z^(-1), 1, -1}, w] - 16*GG[{-I, -z^(-1), 1, 0}, w] + 
     16*GG[{-I, -z^(-1), 1, 1}, w] + 16*GG[{-I, -z^(-1), -z^(-1), -1}, w] - 
     16*GG[{-I, -z^(-1), -z^(-1), 0}, w] + 
     16*GG[{-I, -z^(-1), -z^(-1), 1}, w] + 
     24*GG[{-I, -z^(-1), z^(-1), -1}, w] - 
     24*GG[{-I, -z^(-1), z^(-1), 0}, w] + 
     24*GG[{-I, -z^(-1), z^(-1), 1}, w] + 32*GG[{-I, -z^(-1), -z, -1}, w] - 
     32*GG[{-I, -z^(-1), -z, 0}, w] + 32*GG[{-I, -z^(-1), -z, 1}, w] + 
     24*GG[{-I, -z^(-1), z, -1}, w] - 24*GG[{-I, -z^(-1), z, 0}, w] + 
     24*GG[{-I, -z^(-1), z, 1}, w] + 16*GG[{-I, z^(-1), -1, -1}, w] - 
     16*GG[{-I, z^(-1), -1, 0}, w] + 16*GG[{-I, z^(-1), -1, 1}, w] - 
     64*GG[{-I, z^(-1), 0, -1}, w] + 72*GG[{-I, z^(-1), 0, 0}, w] - 
     64*GG[{-I, z^(-1), 0, 1}, w] + 16*GG[{-I, z^(-1), 1, -1}, w] - 
     16*GG[{-I, z^(-1), 1, 0}, w] + 16*GG[{-I, z^(-1), 1, 1}, w] + 
     24*GG[{-I, z^(-1), -z^(-1), -1}, w] - 
     24*GG[{-I, z^(-1), -z^(-1), 0}, w] + 
     24*GG[{-I, z^(-1), -z^(-1), 1}, w] + 
     16*GG[{-I, z^(-1), z^(-1), -1}, w] - 16*GG[{-I, z^(-1), z^(-1), 0}, w] + 
     16*GG[{-I, z^(-1), z^(-1), 1}, w] + 24*GG[{-I, z^(-1), -z, -1}, w] - 
     24*GG[{-I, z^(-1), -z, 0}, w] + 24*GG[{-I, z^(-1), -z, 1}, w] + 
     32*GG[{-I, z^(-1), z, -1}, w] - 32*GG[{-I, z^(-1), z, 0}, w] + 
     32*GG[{-I, z^(-1), z, 1}, w] - 16*GG[{-I, -z, -1, -1}, w] + 
     16*GG[{-I, -z, -1, 0}, w] - 16*GG[{-I, -z, -1, 1}, w] + 
     64*GG[{-I, -z, 0, -1}, w] - 72*GG[{-I, -z, 0, 0}, w] + 
     64*GG[{-I, -z, 0, 1}, w] - 16*GG[{-I, -z, 1, -1}, w] + 
     16*GG[{-I, -z, 1, 0}, w] - 16*GG[{-I, -z, 1, 1}, w] - 
     32*GG[{-I, -z, -z^(-1), -1}, w] + 32*GG[{-I, -z, -z^(-1), 0}, w] - 
     32*GG[{-I, -z, -z^(-1), 1}, w] - 24*GG[{-I, -z, z^(-1), -1}, w] + 
     24*GG[{-I, -z, z^(-1), 0}, w] - 24*GG[{-I, -z, z^(-1), 1}, w] - 
     16*GG[{-I, -z, -z, -1}, w] + 16*GG[{-I, -z, -z, 0}, w] - 
     16*GG[{-I, -z, -z, 1}, w] - 24*GG[{-I, -z, z, -1}, w] + 
     24*GG[{-I, -z, z, 0}, w] - 24*GG[{-I, -z, z, 1}, w] - 
     16*GG[{-I, z, -1, -1}, w] + 16*GG[{-I, z, -1, 0}, w] - 
     16*GG[{-I, z, -1, 1}, w] + 64*GG[{-I, z, 0, -1}, w] - 
     72*GG[{-I, z, 0, 0}, w] + 64*GG[{-I, z, 0, 1}, w] - 
     16*GG[{-I, z, 1, -1}, w] + 16*GG[{-I, z, 1, 0}, w] - 
     16*GG[{-I, z, 1, 1}, w] - 24*GG[{-I, z, -z^(-1), -1}, w] + 
     24*GG[{-I, z, -z^(-1), 0}, w] - 24*GG[{-I, z, -z^(-1), 1}, w] - 
     32*GG[{-I, z, z^(-1), -1}, w] + 32*GG[{-I, z, z^(-1), 0}, w] - 
     32*GG[{-I, z, z^(-1), 1}, w] - 24*GG[{-I, z, -z, -1}, w] + 
     24*GG[{-I, z, -z, 0}, w] - 24*GG[{-I, z, -z, 1}, w] - 
     16*GG[{-I, z, z, -1}, w] + 16*GG[{-I, z, z, 0}, w] - 
     16*GG[{-I, z, z, 1}, w] + 16*GG[{I, -1, -z^(-1), -1}, w] - 
     16*GG[{I, -1, -z^(-1), 0}, w] + 16*GG[{I, -1, -z^(-1), 1}, w] + 
     16*GG[{I, -1, z^(-1), -1}, w] - 16*GG[{I, -1, z^(-1), 0}, w] + 
     16*GG[{I, -1, z^(-1), 1}, w] - 16*GG[{I, -1, -z, -1}, w] + 
     16*GG[{I, -1, -z, 0}, w] - 16*GG[{I, -1, -z, 1}, w] - 
     16*GG[{I, -1, z, -1}, w] + 16*GG[{I, -1, z, 0}, w] - 
     16*GG[{I, -1, z, 1}, w] - 72*GG[{I, 0, -z^(-1), -1}, w] + 
     72*GG[{I, 0, -z^(-1), 0}, w] - 72*GG[{I, 0, -z^(-1), 1}, w] - 
     72*GG[{I, 0, z^(-1), -1}, w] + 72*GG[{I, 0, z^(-1), 0}, w] - 
     72*GG[{I, 0, z^(-1), 1}, w] + 72*GG[{I, 0, -z, -1}, w] - 
     72*GG[{I, 0, -z, 0}, w] + 72*GG[{I, 0, -z, 1}, w] + 
     72*GG[{I, 0, z, -1}, w] - 72*GG[{I, 0, z, 0}, w] + 
     72*GG[{I, 0, z, 1}, w] + 64*GG[{I, -I, -z^(-1), -1}, w] - 
     64*GG[{I, -I, -z^(-1), 0}, w] + 64*GG[{I, -I, -z^(-1), 1}, w] + 
     64*GG[{I, -I, z^(-1), -1}, w] - 64*GG[{I, -I, z^(-1), 0}, w] + 
     64*GG[{I, -I, z^(-1), 1}, w] - 64*GG[{I, -I, -z, -1}, w] + 
     64*GG[{I, -I, -z, 0}, w] - 64*GG[{I, -I, -z, 1}, w] - 
     64*GG[{I, -I, z, -1}, w] + 64*GG[{I, -I, z, 0}, w] - 
     64*GG[{I, -I, z, 1}, w] + 64*GG[{I, I, -z^(-1), -1}, w] - 
     64*GG[{I, I, -z^(-1), 0}, w] + 64*GG[{I, I, -z^(-1), 1}, w] + 
     64*GG[{I, I, z^(-1), -1}, w] - 64*GG[{I, I, z^(-1), 0}, w] + 
     64*GG[{I, I, z^(-1), 1}, w] - 64*GG[{I, I, -z, -1}, w] + 
     64*GG[{I, I, -z, 0}, w] - 64*GG[{I, I, -z, 1}, w] - 
     64*GG[{I, I, z, -1}, w] + 64*GG[{I, I, z, 0}, w] - 
     64*GG[{I, I, z, 1}, w] + 16*GG[{I, 1, -z^(-1), -1}, w] - 
     16*GG[{I, 1, -z^(-1), 0}, w] + 16*GG[{I, 1, -z^(-1), 1}, w] + 
     16*GG[{I, 1, z^(-1), -1}, w] - 16*GG[{I, 1, z^(-1), 0}, w] + 
     16*GG[{I, 1, z^(-1), 1}, w] - 16*GG[{I, 1, -z, -1}, w] + 
     16*GG[{I, 1, -z, 0}, w] - 16*GG[{I, 1, -z, 1}, w] - 
     16*GG[{I, 1, z, -1}, w] + 16*GG[{I, 1, z, 0}, w] - 
     16*GG[{I, 1, z, 1}, w] + 16*GG[{I, -z^(-1), -1, -1}, w] - 
     16*GG[{I, -z^(-1), -1, 0}, w] + 16*GG[{I, -z^(-1), -1, 1}, w] - 
     64*GG[{I, -z^(-1), 0, -1}, w] + 72*GG[{I, -z^(-1), 0, 0}, w] - 
     64*GG[{I, -z^(-1), 0, 1}, w] + 16*GG[{I, -z^(-1), 1, -1}, w] - 
     16*GG[{I, -z^(-1), 1, 0}, w] + 16*GG[{I, -z^(-1), 1, 1}, w] + 
     16*GG[{I, -z^(-1), -z^(-1), -1}, w] - 
     16*GG[{I, -z^(-1), -z^(-1), 0}, w] + 
     16*GG[{I, -z^(-1), -z^(-1), 1}, w] + 
     24*GG[{I, -z^(-1), z^(-1), -1}, w] - 24*GG[{I, -z^(-1), z^(-1), 0}, w] + 
     24*GG[{I, -z^(-1), z^(-1), 1}, w] + 32*GG[{I, -z^(-1), -z, -1}, w] - 
     32*GG[{I, -z^(-1), -z, 0}, w] + 32*GG[{I, -z^(-1), -z, 1}, w] + 
     24*GG[{I, -z^(-1), z, -1}, w] - 24*GG[{I, -z^(-1), z, 0}, w] + 
     24*GG[{I, -z^(-1), z, 1}, w] + 16*GG[{I, z^(-1), -1, -1}, w] - 
     16*GG[{I, z^(-1), -1, 0}, w] + 16*GG[{I, z^(-1), -1, 1}, w] - 
     64*GG[{I, z^(-1), 0, -1}, w] + 72*GG[{I, z^(-1), 0, 0}, w] - 
     64*GG[{I, z^(-1), 0, 1}, w] + 16*GG[{I, z^(-1), 1, -1}, w] - 
     16*GG[{I, z^(-1), 1, 0}, w] + 16*GG[{I, z^(-1), 1, 1}, w] + 
     24*GG[{I, z^(-1), -z^(-1), -1}, w] - 24*GG[{I, z^(-1), -z^(-1), 0}, w] + 
     24*GG[{I, z^(-1), -z^(-1), 1}, w] + 16*GG[{I, z^(-1), z^(-1), -1}, w] - 
     16*GG[{I, z^(-1), z^(-1), 0}, w] + 16*GG[{I, z^(-1), z^(-1), 1}, w] + 
     24*GG[{I, z^(-1), -z, -1}, w] - 24*GG[{I, z^(-1), -z, 0}, w] + 
     24*GG[{I, z^(-1), -z, 1}, w] + 32*GG[{I, z^(-1), z, -1}, w] - 
     32*GG[{I, z^(-1), z, 0}, w] + 32*GG[{I, z^(-1), z, 1}, w] - 
     16*GG[{I, -z, -1, -1}, w] + 16*GG[{I, -z, -1, 0}, w] - 
     16*GG[{I, -z, -1, 1}, w] + 64*GG[{I, -z, 0, -1}, w] - 
     72*GG[{I, -z, 0, 0}, w] + 64*GG[{I, -z, 0, 1}, w] - 
     16*GG[{I, -z, 1, -1}, w] + 16*GG[{I, -z, 1, 0}, w] - 
     16*GG[{I, -z, 1, 1}, w] - 32*GG[{I, -z, -z^(-1), -1}, w] + 
     32*GG[{I, -z, -z^(-1), 0}, w] - 32*GG[{I, -z, -z^(-1), 1}, w] - 
     24*GG[{I, -z, z^(-1), -1}, w] + 24*GG[{I, -z, z^(-1), 0}, w] - 
     24*GG[{I, -z, z^(-1), 1}, w] - 16*GG[{I, -z, -z, -1}, w] + 
     16*GG[{I, -z, -z, 0}, w] - 16*GG[{I, -z, -z, 1}, w] - 
     24*GG[{I, -z, z, -1}, w] + 24*GG[{I, -z, z, 0}, w] - 
     24*GG[{I, -z, z, 1}, w] - 16*GG[{I, z, -1, -1}, w] + 
     16*GG[{I, z, -1, 0}, w] - 16*GG[{I, z, -1, 1}, w] + 
     64*GG[{I, z, 0, -1}, w] - 72*GG[{I, z, 0, 0}, w] + 
     64*GG[{I, z, 0, 1}, w] - 16*GG[{I, z, 1, -1}, w] + 
     16*GG[{I, z, 1, 0}, w] - 16*GG[{I, z, 1, 1}, w] - 
     24*GG[{I, z, -z^(-1), -1}, w] + 24*GG[{I, z, -z^(-1), 0}, w] - 
     24*GG[{I, z, -z^(-1), 1}, w] - 32*GG[{I, z, z^(-1), -1}, w] + 
     32*GG[{I, z, z^(-1), 0}, w] - 32*GG[{I, z, z^(-1), 1}, w] - 
     24*GG[{I, z, -z, -1}, w] + 24*GG[{I, z, -z, 0}, w] - 
     24*GG[{I, z, -z, 1}, w] - 16*GG[{I, z, z, -1}, w] + 
     16*GG[{I, z, z, 0}, w] - 16*GG[{I, z, z, 1}, w] - 
     8*GG[{1, 0, -z^(-1), -1}, w] + 8*GG[{1, 0, -z^(-1), 0}, w] - 
     8*GG[{1, 0, -z^(-1), 1}, w] - 8*GG[{1, 0, z^(-1), -1}, w] + 
     8*GG[{1, 0, z^(-1), 0}, w] - 8*GG[{1, 0, z^(-1), 1}, w] + 
     8*GG[{1, 0, -z, -1}, w] - 8*GG[{1, 0, -z, 0}, w] + 
     8*GG[{1, 0, -z, 1}, w] + 8*GG[{1, 0, z, -1}, w] - 
     8*GG[{1, 0, z, 0}, w] + 8*GG[{1, 0, z, 1}, w] + 
     16*GG[{1, -I, -z^(-1), -1}, w] - 16*GG[{1, -I, -z^(-1), 0}, w] + 
     16*GG[{1, -I, -z^(-1), 1}, w] + 16*GG[{1, -I, z^(-1), -1}, w] - 
     16*GG[{1, -I, z^(-1), 0}, w] + 16*GG[{1, -I, z^(-1), 1}, w] - 
     16*GG[{1, -I, -z, -1}, w] + 16*GG[{1, -I, -z, 0}, w] - 
     16*GG[{1, -I, -z, 1}, w] - 16*GG[{1, -I, z, -1}, w] + 
     16*GG[{1, -I, z, 0}, w] - 16*GG[{1, -I, z, 1}, w] + 
     16*GG[{1, I, -z^(-1), -1}, w] - 16*GG[{1, I, -z^(-1), 0}, w] + 
     16*GG[{1, I, -z^(-1), 1}, w] + 16*GG[{1, I, z^(-1), -1}, w] - 
     16*GG[{1, I, z^(-1), 0}, w] + 16*GG[{1, I, z^(-1), 1}, w] - 
     16*GG[{1, I, -z, -1}, w] + 16*GG[{1, I, -z, 0}, w] - 
     16*GG[{1, I, -z, 1}, w] - 16*GG[{1, I, z, -1}, w] + 
     16*GG[{1, I, z, 0}, w] - 16*GG[{1, I, z, 1}, w] + 
     8*GG[{1, -z^(-1), 0, 0}, w] - 8*GG[{1, -z^(-1), z^(-1), -1}, w] + 
     8*GG[{1, -z^(-1), z^(-1), 0}, w] - 8*GG[{1, -z^(-1), z^(-1), 1}, w] + 
     8*GG[{1, -z^(-1), z, -1}, w] - 8*GG[{1, -z^(-1), z, 0}, w] + 
     8*GG[{1, -z^(-1), z, 1}, w] + 8*GG[{1, z^(-1), 0, 0}, w] - 
     8*GG[{1, z^(-1), -z^(-1), -1}, w] + 8*GG[{1, z^(-1), -z^(-1), 0}, w] - 
     8*GG[{1, z^(-1), -z^(-1), 1}, w] + 8*GG[{1, z^(-1), -z, -1}, w] - 
     8*GG[{1, z^(-1), -z, 0}, w] + 8*GG[{1, z^(-1), -z, 1}, w] - 
     8*GG[{1, -z, 0, 0}, w] - 8*GG[{1, -z, z^(-1), -1}, w] + 
     8*GG[{1, -z, z^(-1), 0}, w] - 8*GG[{1, -z, z^(-1), 1}, w] + 
     8*GG[{1, -z, z, -1}, w] - 8*GG[{1, -z, z, 0}, w] + 
     8*GG[{1, -z, z, 1}, w] - 8*GG[{1, z, 0, 0}, w] - 
     8*GG[{1, z, -z^(-1), -1}, w] + 8*GG[{1, z, -z^(-1), 0}, w] - 
     8*GG[{1, z, -z^(-1), 1}, w] + 8*GG[{1, z, -z, -1}, w] - 
     8*GG[{1, z, -z, 0}, w] + 8*GG[{1, z, -z, 1}, w] + 
     8*GG[{-z^(-1), -1, 0, 0}, w] - 8*GG[{-z^(-1), -1, z^(-1), -1}, w] + 
     8*GG[{-z^(-1), -1, z^(-1), 0}, w] - 8*GG[{-z^(-1), -1, z^(-1), 1}, w] + 
     8*GG[{-z^(-1), -1, z, -1}, w] - 8*GG[{-z^(-1), -1, z, 0}, w] + 
     8*GG[{-z^(-1), -1, z, 1}, w] - 24*GG[{-z^(-1), 0, 0, 0}, w] + 
     8*GG[{-z^(-1), 0, -I, 0}, w] + 8*GG[{-z^(-1), 0, I, 0}, w] + 
     12*GG[{-z^(-1), 0, -z^(-1), -1}, w] - 
     12*GG[{-z^(-1), 0, -z^(-1), 0}, w] + 
     12*GG[{-z^(-1), 0, -z^(-1), 1}, w] + 
     12*GG[{-z^(-1), 0, z^(-1), -1}, w] - 12*GG[{-z^(-1), 0, z^(-1), 0}, w] + 
     12*GG[{-z^(-1), 0, z^(-1), 1}, w] - 12*GG[{-z^(-1), 0, -z, -1}, w] + 
     12*GG[{-z^(-1), 0, -z, 0}, w] - 12*GG[{-z^(-1), 0, -z, 1}, w] - 
     12*GG[{-z^(-1), 0, z, -1}, w] + 12*GG[{-z^(-1), 0, z, 0}, w] - 
     12*GG[{-z^(-1), 0, z, 1}, w] - 4*GG[{-z^(-1), -I, -z^(-1), -1}, w] + 
     4*GG[{-z^(-1), -I, -z^(-1), 0}, w] - 
     4*GG[{-z^(-1), -I, -z^(-1), 1}, w] - 
     4*GG[{-z^(-1), -I, z^(-1), -1}, w] + 4*GG[{-z^(-1), -I, z^(-1), 0}, w] - 
     4*GG[{-z^(-1), -I, z^(-1), 1}, w] + 4*GG[{-z^(-1), -I, -z, -1}, w] - 
     4*GG[{-z^(-1), -I, -z, 0}, w] + 4*GG[{-z^(-1), -I, -z, 1}, w] + 
     4*GG[{-z^(-1), -I, z, -1}, w] - 4*GG[{-z^(-1), -I, z, 0}, w] + 
     4*GG[{-z^(-1), -I, z, 1}, w] - 4*GG[{-z^(-1), I, -z^(-1), -1}, w] + 
     4*GG[{-z^(-1), I, -z^(-1), 0}, w] - 4*GG[{-z^(-1), I, -z^(-1), 1}, w] - 
     4*GG[{-z^(-1), I, z^(-1), -1}, w] + 4*GG[{-z^(-1), I, z^(-1), 0}, w] - 
     4*GG[{-z^(-1), I, z^(-1), 1}, w] + 4*GG[{-z^(-1), I, -z, -1}, w] - 
     4*GG[{-z^(-1), I, -z, 0}, w] + 4*GG[{-z^(-1), I, -z, 1}, w] + 
     4*GG[{-z^(-1), I, z, -1}, w] - 4*GG[{-z^(-1), I, z, 0}, w] + 
     4*GG[{-z^(-1), I, z, 1}, w] + 8*GG[{-z^(-1), 1, 0, 0}, w] - 
     8*GG[{-z^(-1), 1, z^(-1), -1}, w] + 8*GG[{-z^(-1), 1, z^(-1), 0}, w] - 
     8*GG[{-z^(-1), 1, z^(-1), 1}, w] + 8*GG[{-z^(-1), 1, z, -1}, w] - 
     8*GG[{-z^(-1), 1, z, 0}, w] + 8*GG[{-z^(-1), 1, z, 1}, w] + 
     8*GG[{-z^(-1), -z^(-1), 0, 0}, w] - 8*GG[{-z^(-1), -z^(-1), z^(-1), -1}, 
       w] + 8*GG[{-z^(-1), -z^(-1), z^(-1), 0}, w] - 
     8*GG[{-z^(-1), -z^(-1), z^(-1), 1}, w] + 
     8*GG[{-z^(-1), -z^(-1), z, -1}, w] - 8*GG[{-z^(-1), -z^(-1), z, 0}, w] + 
     8*GG[{-z^(-1), -z^(-1), z, 1}, w] - 8*GG[{-z^(-1), z^(-1), -1, -1}, w] + 
     8*GG[{-z^(-1), z^(-1), -1, 0}, w] - 8*GG[{-z^(-1), z^(-1), -1, 1}, w] + 
     32*GG[{-z^(-1), z^(-1), 0, -1}, w] - 24*GG[{-z^(-1), z^(-1), 0, 0}, w] + 
     32*GG[{-z^(-1), z^(-1), 0, 1}, w] - 8*GG[{-z^(-1), z^(-1), 1, -1}, w] + 
     8*GG[{-z^(-1), z^(-1), 1, 0}, w] - 8*GG[{-z^(-1), z^(-1), 1, 1}, w] - 
     24*GG[{-z^(-1), z^(-1), -z^(-1), -1}, w] + 
     24*GG[{-z^(-1), z^(-1), -z^(-1), 0}, w] - 
     24*GG[{-z^(-1), z^(-1), -z^(-1), 1}, w] - 
     8*GG[{-z^(-1), z^(-1), z^(-1), -1}, w] + 
     8*GG[{-z^(-1), z^(-1), z^(-1), 0}, w] - 
     8*GG[{-z^(-1), z^(-1), z^(-1), 1}, w] - 
     16*GG[{-z^(-1), z^(-1), z, -1}, w] + 16*GG[{-z^(-1), z^(-1), z, 0}, w] - 
     16*GG[{-z^(-1), z^(-1), z, 1}, w] + 8*GG[{-z^(-1), z, -1, -1}, w] - 
     8*GG[{-z^(-1), z, -1, 0}, w] + 8*GG[{-z^(-1), z, -1, 1}, w] - 
     32*GG[{-z^(-1), z, 0, -1}, w] + 32*GG[{-z^(-1), z, 0, 0}, w] - 
     32*GG[{-z^(-1), z, 0, 1}, w] + 8*GG[{-z^(-1), z, 1, -1}, w] - 
     8*GG[{-z^(-1), z, 1, 0}, w] + 8*GG[{-z^(-1), z, 1, 1}, w] + 
     8*GG[{-z^(-1), z, -z^(-1), -1}, w] - 8*GG[{-z^(-1), z, -z^(-1), 0}, w] + 
     8*GG[{-z^(-1), z, -z^(-1), 1}, w] + 16*GG[{-z^(-1), z, z^(-1), -1}, w] - 
     16*GG[{-z^(-1), z, z^(-1), 0}, w] + 16*GG[{-z^(-1), z, z^(-1), 1}, w] + 
     16*GG[{-z^(-1), z, -z, -1}, w] - 16*GG[{-z^(-1), z, -z, 0}, w] + 
     16*GG[{-z^(-1), z, -z, 1}, w] + 8*GG[{-z^(-1), z, z, -1}, w] - 
     8*GG[{-z^(-1), z, z, 0}, w] + 8*GG[{-z^(-1), z, z, 1}, w] + 
     8*GG[{z^(-1), -1, 0, 0}, w] - 8*GG[{z^(-1), -1, -z^(-1), -1}, w] + 
     8*GG[{z^(-1), -1, -z^(-1), 0}, w] - 8*GG[{z^(-1), -1, -z^(-1), 1}, w] + 
     8*GG[{z^(-1), -1, -z, -1}, w] - 8*GG[{z^(-1), -1, -z, 0}, w] + 
     8*GG[{z^(-1), -1, -z, 1}, w] - 24*GG[{z^(-1), 0, 0, 0}, w] + 
     8*GG[{z^(-1), 0, -I, 0}, w] + 8*GG[{z^(-1), 0, I, 0}, w] + 
     12*GG[{z^(-1), 0, -z^(-1), -1}, w] - 12*GG[{z^(-1), 0, -z^(-1), 0}, w] + 
     12*GG[{z^(-1), 0, -z^(-1), 1}, w] + 12*GG[{z^(-1), 0, z^(-1), -1}, w] - 
     12*GG[{z^(-1), 0, z^(-1), 0}, w] + 12*GG[{z^(-1), 0, z^(-1), 1}, w] - 
     12*GG[{z^(-1), 0, -z, -1}, w] + 12*GG[{z^(-1), 0, -z, 0}, w] - 
     12*GG[{z^(-1), 0, -z, 1}, w] - 12*GG[{z^(-1), 0, z, -1}, w] + 
     12*GG[{z^(-1), 0, z, 0}, w] - 12*GG[{z^(-1), 0, z, 1}, w] - 
     4*GG[{z^(-1), -I, -z^(-1), -1}, w] + 4*GG[{z^(-1), -I, -z^(-1), 0}, w] - 
     4*GG[{z^(-1), -I, -z^(-1), 1}, w] - 4*GG[{z^(-1), -I, z^(-1), -1}, w] + 
     4*GG[{z^(-1), -I, z^(-1), 0}, w] - 4*GG[{z^(-1), -I, z^(-1), 1}, w] + 
     4*GG[{z^(-1), -I, -z, -1}, w] - 4*GG[{z^(-1), -I, -z, 0}, w] + 
     4*GG[{z^(-1), -I, -z, 1}, w] + 4*GG[{z^(-1), -I, z, -1}, w] - 
     4*GG[{z^(-1), -I, z, 0}, w] + 4*GG[{z^(-1), -I, z, 1}, w] - 
     4*GG[{z^(-1), I, -z^(-1), -1}, w] + 4*GG[{z^(-1), I, -z^(-1), 0}, w] - 
     4*GG[{z^(-1), I, -z^(-1), 1}, w] - 4*GG[{z^(-1), I, z^(-1), -1}, w] + 
     4*GG[{z^(-1), I, z^(-1), 0}, w] - 4*GG[{z^(-1), I, z^(-1), 1}, w] + 
     4*GG[{z^(-1), I, -z, -1}, w] - 4*GG[{z^(-1), I, -z, 0}, w] + 
     4*GG[{z^(-1), I, -z, 1}, w] + 4*GG[{z^(-1), I, z, -1}, w] - 
     4*GG[{z^(-1), I, z, 0}, w] + 4*GG[{z^(-1), I, z, 1}, w] + 
     8*GG[{z^(-1), 1, 0, 0}, w] - 8*GG[{z^(-1), 1, -z^(-1), -1}, w] + 
     8*GG[{z^(-1), 1, -z^(-1), 0}, w] - 8*GG[{z^(-1), 1, -z^(-1), 1}, w] + 
     8*GG[{z^(-1), 1, -z, -1}, w] - 8*GG[{z^(-1), 1, -z, 0}, w] + 
     8*GG[{z^(-1), 1, -z, 1}, w] - 8*GG[{z^(-1), -z^(-1), -1, -1}, w] + 
     8*GG[{z^(-1), -z^(-1), -1, 0}, w] - 8*GG[{z^(-1), -z^(-1), -1, 1}, w] + 
     32*GG[{z^(-1), -z^(-1), 0, -1}, w] - 24*GG[{z^(-1), -z^(-1), 0, 0}, w] + 
     32*GG[{z^(-1), -z^(-1), 0, 1}, w] - 8*GG[{z^(-1), -z^(-1), 1, -1}, w] + 
     8*GG[{z^(-1), -z^(-1), 1, 0}, w] - 8*GG[{z^(-1), -z^(-1), 1, 1}, w] - 
     8*GG[{z^(-1), -z^(-1), -z^(-1), -1}, w] + 
     8*GG[{z^(-1), -z^(-1), -z^(-1), 0}, w] - 
     8*GG[{z^(-1), -z^(-1), -z^(-1), 1}, w] - 
     24*GG[{z^(-1), -z^(-1), z^(-1), -1}, w] + 
     24*GG[{z^(-1), -z^(-1), z^(-1), 0}, w] - 
     24*GG[{z^(-1), -z^(-1), z^(-1), 1}, w] - 
     16*GG[{z^(-1), -z^(-1), -z, -1}, w] + 
     16*GG[{z^(-1), -z^(-1), -z, 0}, w] - 
     16*GG[{z^(-1), -z^(-1), -z, 1}, w] + 8*GG[{z^(-1), z^(-1), 0, 0}, w] - 
     8*GG[{z^(-1), z^(-1), -z^(-1), -1}, w] + 
     8*GG[{z^(-1), z^(-1), -z^(-1), 0}, w] - 
     8*GG[{z^(-1), z^(-1), -z^(-1), 1}, w] + 
     8*GG[{z^(-1), z^(-1), -z, -1}, w] - 8*GG[{z^(-1), z^(-1), -z, 0}, w] + 
     8*GG[{z^(-1), z^(-1), -z, 1}, w] + 8*GG[{z^(-1), -z, -1, -1}, w] - 
     8*GG[{z^(-1), -z, -1, 0}, w] + 8*GG[{z^(-1), -z, -1, 1}, w] - 
     32*GG[{z^(-1), -z, 0, -1}, w] + 32*GG[{z^(-1), -z, 0, 0}, w] - 
     32*GG[{z^(-1), -z, 0, 1}, w] + 8*GG[{z^(-1), -z, 1, -1}, w] - 
     8*GG[{z^(-1), -z, 1, 0}, w] + 8*GG[{z^(-1), -z, 1, 1}, w] + 
     16*GG[{z^(-1), -z, -z^(-1), -1}, w] - 
     16*GG[{z^(-1), -z, -z^(-1), 0}, w] + 
     16*GG[{z^(-1), -z, -z^(-1), 1}, w] + 8*GG[{z^(-1), -z, z^(-1), -1}, w] - 
     8*GG[{z^(-1), -z, z^(-1), 0}, w] + 8*GG[{z^(-1), -z, z^(-1), 1}, w] + 
     8*GG[{z^(-1), -z, -z, -1}, w] - 8*GG[{z^(-1), -z, -z, 0}, w] + 
     8*GG[{z^(-1), -z, -z, 1}, w] + 16*GG[{z^(-1), -z, z, -1}, w] - 
     16*GG[{z^(-1), -z, z, 0}, w] + 16*GG[{z^(-1), -z, z, 1}, w] - 
     8*GG[{-z, -1, 0, 0}, w] - 8*GG[{-z, -1, z^(-1), -1}, w] + 
     8*GG[{-z, -1, z^(-1), 0}, w] - 8*GG[{-z, -1, z^(-1), 1}, w] + 
     8*GG[{-z, -1, z, -1}, w] - 8*GG[{-z, -1, z, 0}, w] + 
     8*GG[{-z, -1, z, 1}, w] + 24*GG[{-z, 0, 0, 0}, w] - 
     8*GG[{-z, 0, -I, 0}, w] - 8*GG[{-z, 0, I, 0}, w] + 
     12*GG[{-z, 0, -z^(-1), -1}, w] - 12*GG[{-z, 0, -z^(-1), 0}, w] + 
     12*GG[{-z, 0, -z^(-1), 1}, w] + 12*GG[{-z, 0, z^(-1), -1}, w] - 
     12*GG[{-z, 0, z^(-1), 0}, w] + 12*GG[{-z, 0, z^(-1), 1}, w] - 
     12*GG[{-z, 0, -z, -1}, w] + 12*GG[{-z, 0, -z, 0}, w] - 
     12*GG[{-z, 0, -z, 1}, w] - 12*GG[{-z, 0, z, -1}, w] + 
     12*GG[{-z, 0, z, 0}, w] - 12*GG[{-z, 0, z, 1}, w] - 
     4*GG[{-z, -I, -z^(-1), -1}, w] + 4*GG[{-z, -I, -z^(-1), 0}, w] - 
     4*GG[{-z, -I, -z^(-1), 1}, w] - 4*GG[{-z, -I, z^(-1), -1}, w] + 
     4*GG[{-z, -I, z^(-1), 0}, w] - 4*GG[{-z, -I, z^(-1), 1}, w] + 
     4*GG[{-z, -I, -z, -1}, w] - 4*GG[{-z, -I, -z, 0}, w] + 
     4*GG[{-z, -I, -z, 1}, w] + 4*GG[{-z, -I, z, -1}, w] - 
     4*GG[{-z, -I, z, 0}, w] + 4*GG[{-z, -I, z, 1}, w] - 
     4*GG[{-z, I, -z^(-1), -1}, w] + 4*GG[{-z, I, -z^(-1), 0}, w] - 
     4*GG[{-z, I, -z^(-1), 1}, w] - 4*GG[{-z, I, z^(-1), -1}, w] + 
     4*GG[{-z, I, z^(-1), 0}, w] - 4*GG[{-z, I, z^(-1), 1}, w] + 
     4*GG[{-z, I, -z, -1}, w] - 4*GG[{-z, I, -z, 0}, w] + 
     4*GG[{-z, I, -z, 1}, w] + 4*GG[{-z, I, z, -1}, w] - 
     4*GG[{-z, I, z, 0}, w] + 4*GG[{-z, I, z, 1}, w] - 
     8*GG[{-z, 1, 0, 0}, w] - 8*GG[{-z, 1, z^(-1), -1}, w] + 
     8*GG[{-z, 1, z^(-1), 0}, w] - 8*GG[{-z, 1, z^(-1), 1}, w] + 
     8*GG[{-z, 1, z, -1}, w] - 8*GG[{-z, 1, z, 0}, w] + 
     8*GG[{-z, 1, z, 1}, w] - 8*GG[{-z, z^(-1), -1, -1}, w] + 
     8*GG[{-z, z^(-1), -1, 0}, w] - 8*GG[{-z, z^(-1), -1, 1}, w] + 
     32*GG[{-z, z^(-1), 0, -1}, w] - 32*GG[{-z, z^(-1), 0, 0}, w] + 
     32*GG[{-z, z^(-1), 0, 1}, w] - 8*GG[{-z, z^(-1), 1, -1}, w] + 
     8*GG[{-z, z^(-1), 1, 0}, w] - 8*GG[{-z, z^(-1), 1, 1}, w] - 
     16*GG[{-z, z^(-1), -z^(-1), -1}, w] + 
     16*GG[{-z, z^(-1), -z^(-1), 0}, w] - 
     16*GG[{-z, z^(-1), -z^(-1), 1}, w] - 8*GG[{-z, z^(-1), z^(-1), -1}, w] + 
     8*GG[{-z, z^(-1), z^(-1), 0}, w] - 8*GG[{-z, z^(-1), z^(-1), 1}, w] - 
     8*GG[{-z, z^(-1), -z, -1}, w] + 8*GG[{-z, z^(-1), -z, 0}, w] - 
     8*GG[{-z, z^(-1), -z, 1}, w] - 16*GG[{-z, z^(-1), z, -1}, w] + 
     16*GG[{-z, z^(-1), z, 0}, w] - 16*GG[{-z, z^(-1), z, 1}, w] - 
     8*GG[{-z, -z, 0, 0}, w] - 8*GG[{-z, -z, z^(-1), -1}, w] + 
     8*GG[{-z, -z, z^(-1), 0}, w] - 8*GG[{-z, -z, z^(-1), 1}, w] + 
     8*GG[{-z, -z, z, -1}, w] - 8*GG[{-z, -z, z, 0}, w] + 
     8*GG[{-z, -z, z, 1}, w] + 8*GG[{-z, z, -1, -1}, w] - 
     8*GG[{-z, z, -1, 0}, w] + 8*GG[{-z, z, -1, 1}, w] - 
     32*GG[{-z, z, 0, -1}, w] + 24*GG[{-z, z, 0, 0}, w] - 
     32*GG[{-z, z, 0, 1}, w] + 8*GG[{-z, z, 1, -1}, w] - 
     8*GG[{-z, z, 1, 0}, w] + 8*GG[{-z, z, 1, 1}, w] + 
     16*GG[{-z, z, z^(-1), -1}, w] - 16*GG[{-z, z, z^(-1), 0}, w] + 
     16*GG[{-z, z, z^(-1), 1}, w] + 24*GG[{-z, z, -z, -1}, w] - 
     24*GG[{-z, z, -z, 0}, w] + 24*GG[{-z, z, -z, 1}, w] + 
     8*GG[{-z, z, z, -1}, w] - 8*GG[{-z, z, z, 0}, w] + 
     8*GG[{-z, z, z, 1}, w] - 8*GG[{z, -1, 0, 0}, w] - 
     8*GG[{z, -1, -z^(-1), -1}, w] + 8*GG[{z, -1, -z^(-1), 0}, w] - 
     8*GG[{z, -1, -z^(-1), 1}, w] + 8*GG[{z, -1, -z, -1}, w] - 
     8*GG[{z, -1, -z, 0}, w] + 8*GG[{z, -1, -z, 1}, w] + 
     24*GG[{z, 0, 0, 0}, w] - 8*GG[{z, 0, -I, 0}, w] - 
     8*GG[{z, 0, I, 0}, w] + 12*GG[{z, 0, -z^(-1), -1}, w] - 
     12*GG[{z, 0, -z^(-1), 0}, w] + 12*GG[{z, 0, -z^(-1), 1}, w] + 
     12*GG[{z, 0, z^(-1), -1}, w] - 12*GG[{z, 0, z^(-1), 0}, w] + 
     12*GG[{z, 0, z^(-1), 1}, w] - 12*GG[{z, 0, -z, -1}, w] + 
     12*GG[{z, 0, -z, 0}, w] - 12*GG[{z, 0, -z, 1}, w] - 
     12*GG[{z, 0, z, -1}, w] + 12*GG[{z, 0, z, 0}, w] - 
     12*GG[{z, 0, z, 1}, w] - 4*GG[{z, -I, -z^(-1), -1}, w] + 
     4*GG[{z, -I, -z^(-1), 0}, w] - 4*GG[{z, -I, -z^(-1), 1}, w] - 
     4*GG[{z, -I, z^(-1), -1}, w] + 4*GG[{z, -I, z^(-1), 0}, w] - 
     4*GG[{z, -I, z^(-1), 1}, w] + 4*GG[{z, -I, -z, -1}, w] - 
     4*GG[{z, -I, -z, 0}, w] + 4*GG[{z, -I, -z, 1}, w] + 
     4*GG[{z, -I, z, -1}, w] - 4*GG[{z, -I, z, 0}, w] + 
     4*GG[{z, -I, z, 1}, w] - 4*GG[{z, I, -z^(-1), -1}, w] + 
     4*GG[{z, I, -z^(-1), 0}, w] - 4*GG[{z, I, -z^(-1), 1}, w] - 
     4*GG[{z, I, z^(-1), -1}, w] + 4*GG[{z, I, z^(-1), 0}, w] - 
     4*GG[{z, I, z^(-1), 1}, w] + 4*GG[{z, I, -z, -1}, w] - 
     4*GG[{z, I, -z, 0}, w] + 4*GG[{z, I, -z, 1}, w] + 
     4*GG[{z, I, z, -1}, w] - 4*GG[{z, I, z, 0}, w] + 4*GG[{z, I, z, 1}, w] - 
     8*GG[{z, 1, 0, 0}, w] - 8*GG[{z, 1, -z^(-1), -1}, w] + 
     8*GG[{z, 1, -z^(-1), 0}, w] - 8*GG[{z, 1, -z^(-1), 1}, w] + 
     8*GG[{z, 1, -z, -1}, w] - 8*GG[{z, 1, -z, 0}, w] + 
     8*GG[{z, 1, -z, 1}, w] - 8*GG[{z, -z^(-1), -1, -1}, w] + 
     8*GG[{z, -z^(-1), -1, 0}, w] - 8*GG[{z, -z^(-1), -1, 1}, w] + 
     32*GG[{z, -z^(-1), 0, -1}, w] - 32*GG[{z, -z^(-1), 0, 0}, w] + 
     32*GG[{z, -z^(-1), 0, 1}, w] - 8*GG[{z, -z^(-1), 1, -1}, w] + 
     8*GG[{z, -z^(-1), 1, 0}, w] - 8*GG[{z, -z^(-1), 1, 1}, w] - 
     8*GG[{z, -z^(-1), -z^(-1), -1}, w] + 8*GG[{z, -z^(-1), -z^(-1), 0}, w] - 
     8*GG[{z, -z^(-1), -z^(-1), 1}, w] - 16*GG[{z, -z^(-1), z^(-1), -1}, w] + 
     16*GG[{z, -z^(-1), z^(-1), 0}, w] - 16*GG[{z, -z^(-1), z^(-1), 1}, w] - 
     16*GG[{z, -z^(-1), -z, -1}, w] + 16*GG[{z, -z^(-1), -z, 0}, w] - 
     16*GG[{z, -z^(-1), -z, 1}, w] - 8*GG[{z, -z^(-1), z, -1}, w] + 
     8*GG[{z, -z^(-1), z, 0}, w] - 8*GG[{z, -z^(-1), z, 1}, w] + 
     8*GG[{z, -z, -1, -1}, w] - 8*GG[{z, -z, -1, 0}, w] + 
     8*GG[{z, -z, -1, 1}, w] - 32*GG[{z, -z, 0, -1}, w] + 
     24*GG[{z, -z, 0, 0}, w] - 32*GG[{z, -z, 0, 1}, w] + 
     8*GG[{z, -z, 1, -1}, w] - 8*GG[{z, -z, 1, 0}, w] + 
     8*GG[{z, -z, 1, 1}, w] + 16*GG[{z, -z, -z^(-1), -1}, w] - 
     16*GG[{z, -z, -z^(-1), 0}, w] + 16*GG[{z, -z, -z^(-1), 1}, w] + 
     8*GG[{z, -z, -z, -1}, w] - 8*GG[{z, -z, -z, 0}, w] + 
     8*GG[{z, -z, -z, 1}, w] + 24*GG[{z, -z, z, -1}, w] - 
     24*GG[{z, -z, z, 0}, w] + 24*GG[{z, -z, z, 1}, w] - 
     8*GG[{z, z, 0, 0}, w] - 8*GG[{z, z, -z^(-1), -1}, w] + 
     8*GG[{z, z, -z^(-1), 0}, w] - 8*GG[{z, z, -z^(-1), 1}, w] + 
     8*GG[{z, z, -z, -1}, w] - 8*GG[{z, z, -z, 0}, w] + 
     8*GG[{z, z, -z, 1}, w] + 
     (GG[{0}, w]*((8*Pi^2)/3 - 16*GG[{0, -1}, z] + 16*GG[{0, 0}, z] - 
         16*GG[{0, 1}, z]) + GG[{z^(-1)}, w]*((-2*Pi^2)/3 - 
         8*GG[{0, -1}, z] + 8*GG[{0, 0}, z] - 8*GG[{0, 1}, z]) + 
       GG[{z}, w]*((-2*Pi^2)/3 - 8*GG[{0, -1}, z] + 8*GG[{0, 0}, z] - 
         8*GG[{0, 1}, z]) + GG[{-z^(-1)}, w]*((10*Pi^2)/3 - 
         8*GG[{0, -1}, z] + 8*GG[{0, 0}, z] - 8*GG[{0, 1}, z]) + 
       GG[{-z}, w]*((10*Pi^2)/3 - 8*GG[{0, -1}, z] + 8*GG[{0, 0}, z] - 
         8*GG[{0, 1}, z]) + GG[{-I}, w]*((-16*Pi^2)/3 + 32*GG[{0, -1}, z] - 
         32*GG[{0, 0}, z] + 32*GG[{0, 1}, z]) + 
       GG[{I}, w]*((-16*Pi^2)/3 + 32*GG[{0, -1}, z] - 32*GG[{0, 0}, z] + 
         32*GG[{0, 1}, z]) + (8*GG[{-1}, z] + 8*GG[{1}, z])*
        GG[{0, -z^(-1)}, w] + GG[{-1}, z]*(8*GG[{0, z^(-1)}, w] - 
         8*GG[{0, -z}, w] - 8*GG[{0, z}, w] - 16*GG[{-I, -z^(-1)}, w] - 
         16*GG[{-I, z^(-1)}, w] + 16*GG[{-I, -z}, w] + 16*GG[{-I, z}, w] - 
         16*GG[{I, -z^(-1)}, w] - 16*GG[{I, z^(-1)}, w] + 16*GG[{I, -z}, w] + 
         16*GG[{I, z}, w] + 8*GG[{-z^(-1), z^(-1)}, w] - 
         8*GG[{-z^(-1), z}, w] + 8*GG[{z^(-1), -z^(-1)}, w] - 
         8*GG[{z^(-1), -z}, w] + 8*GG[{-z, z^(-1)}, w] - 8*GG[{-z, z}, w] + 
         8*GG[{z, -z^(-1)}, w] - 8*GG[{z, -z}, w]) + 
       GG[{1}, z]*(8*GG[{0, z^(-1)}, w] - 8*GG[{0, -z}, w] - 
         8*GG[{0, z}, w] - 16*GG[{-I, -z^(-1)}, w] - 16*GG[{-I, z^(-1)}, w] + 
         16*GG[{-I, -z}, w] + 16*GG[{-I, z}, w] - 16*GG[{I, -z^(-1)}, w] - 
         16*GG[{I, z^(-1)}, w] + 16*GG[{I, -z}, w] + 16*GG[{I, z}, w] + 
         8*GG[{-z^(-1), z^(-1)}, w] - 8*GG[{-z^(-1), z}, w] + 
         8*GG[{z^(-1), -z^(-1)}, w] - 8*GG[{z^(-1), -z}, w] + 
         8*GG[{-z, z^(-1)}, w] - 8*GG[{-z, z}, w] + 8*GG[{z, -z^(-1)}, w] - 
         8*GG[{z, -z}, w]) + GG[{0}, z]*(-8*GG[{0, -z^(-1)}, w] - 
         8*GG[{0, z^(-1)}, w] + 8*GG[{0, -z}, w] + 8*GG[{0, z}, w] + 
         16*GG[{-I, -z^(-1)}, w] + 16*GG[{-I, z^(-1)}, w] - 
         16*GG[{-I, -z}, w] - 16*GG[{-I, z}, w] + 16*GG[{I, -z^(-1)}, w] + 
         16*GG[{I, z^(-1)}, w] - 16*GG[{I, -z}, w] - 16*GG[{I, z}, w] - 
         8*GG[{-z^(-1), z^(-1)}, w] + 8*GG[{-z^(-1), z}, w] - 
         8*GG[{z^(-1), -z^(-1)}, w] + 8*GG[{z^(-1), -z}, w] - 
         8*GG[{-z, z^(-1)}, w] + 8*GG[{-z, z}, w] - 8*GG[{z, -z^(-1)}, w] + 
         8*GG[{z, -z}, w]) - 8*GG[{0, -z^(-1), -1}, w] + 
       8*GG[{0, -z^(-1), 0}, w] - 8*GG[{0, -z^(-1), 1}, w] - 
       8*GG[{0, z^(-1), -1}, w] + 8*GG[{0, z^(-1), 0}, w] - 
       8*GG[{0, z^(-1), 1}, w] + 8*GG[{0, -z, -1}, w] - 8*GG[{0, -z, 0}, w] + 
       8*GG[{0, -z, 1}, w] + 8*GG[{0, z, -1}, w] - 8*GG[{0, z, 0}, w] + 
       8*GG[{0, z, 1}, w] + 16*GG[{-I, -z^(-1), -1}, w] - 
       16*GG[{-I, -z^(-1), 0}, w] + 16*GG[{-I, -z^(-1), 1}, w] + 
       16*GG[{-I, z^(-1), -1}, w] - 16*GG[{-I, z^(-1), 0}, w] + 
       16*GG[{-I, z^(-1), 1}, w] - 16*GG[{-I, -z, -1}, w] + 
       16*GG[{-I, -z, 0}, w] - 16*GG[{-I, -z, 1}, w] - 
       16*GG[{-I, z, -1}, w] + 16*GG[{-I, z, 0}, w] - 16*GG[{-I, z, 1}, w] + 
       16*GG[{I, -z^(-1), -1}, w] - 16*GG[{I, -z^(-1), 0}, w] + 
       16*GG[{I, -z^(-1), 1}, w] + 16*GG[{I, z^(-1), -1}, w] - 
       16*GG[{I, z^(-1), 0}, w] + 16*GG[{I, z^(-1), 1}, w] - 
       16*GG[{I, -z, -1}, w] + 16*GG[{I, -z, 0}, w] - 16*GG[{I, -z, 1}, w] - 
       16*GG[{I, z, -1}, w] + 16*GG[{I, z, 0}, w] - 16*GG[{I, z, 1}, w] + 
       8*GG[{-z^(-1), 0, 0}, w] - 8*GG[{-z^(-1), z^(-1), -1}, w] + 
       8*GG[{-z^(-1), z^(-1), 0}, w] - 8*GG[{-z^(-1), z^(-1), 1}, w] + 
       8*GG[{-z^(-1), z, -1}, w] - 8*GG[{-z^(-1), z, 0}, w] + 
       8*GG[{-z^(-1), z, 1}, w] + 8*GG[{z^(-1), 0, 0}, w] - 
       8*GG[{z^(-1), -z^(-1), -1}, w] + 8*GG[{z^(-1), -z^(-1), 0}, w] - 
       8*GG[{z^(-1), -z^(-1), 1}, w] + 8*GG[{z^(-1), -z, -1}, w] - 
       8*GG[{z^(-1), -z, 0}, w] + 8*GG[{z^(-1), -z, 1}, w] - 
       8*GG[{-z, 0, 0}, w] - 8*GG[{-z, z^(-1), -1}, w] + 
       8*GG[{-z, z^(-1), 0}, w] - 8*GG[{-z, z^(-1), 1}, w] + 
       8*GG[{-z, z, -1}, w] - 8*GG[{-z, z, 0}, w] + 8*GG[{-z, z, 1}, w] - 
       8*GG[{z, 0, 0}, w] - 8*GG[{z, -z^(-1), -1}, w] + 
       8*GG[{z, -z^(-1), 0}, w] - 8*GG[{z, -z^(-1), 1}, w] + 
       8*GG[{z, -z, -1}, w] - 8*GG[{z, -z, 0}, w] + 8*GG[{z, -z, 1}, w])*
      Log[mb^2/mu^2] + GG[{-z}, w]*(32*GG[{0, -1, -1}, z] - 
       32*GG[{0, -1, 0}, z] + 32*GG[{0, -1, 1}, z] - 48*GG[{0, 0, -1}, z] + 
       48*GG[{0, 0, 0}, z] - 48*GG[{0, 0, 1}, z] + 32*GG[{0, 1, -1}, z] - 
       32*GG[{0, 1, 0}, z] + 32*GG[{0, 1, 1}, z] + 8*GG[{-I, 0, -1}, z] - 
       8*GG[{-I, 0, 0}, z] + 8*GG[{-I, 0, 1}, z] + 8*GG[{I, 0, -1}, z] - 
       8*GG[{I, 0, 0}, z] + 8*GG[{I, 0, 1}, z] - 20*Zeta[3]) + 
     GG[{z}, w]*(32*GG[{0, -1, -1}, z] - 32*GG[{0, -1, 0}, z] + 
       32*GG[{0, -1, 1}, z] - 48*GG[{0, 0, -1}, z] + 48*GG[{0, 0, 0}, z] - 
       48*GG[{0, 0, 1}, z] + 32*GG[{0, 1, -1}, z] - 32*GG[{0, 1, 0}, z] + 
       32*GG[{0, 1, 1}, z] + 8*GG[{-I, 0, -1}, z] - 8*GG[{-I, 0, 0}, z] + 
       8*GG[{-I, 0, 1}, z] + 8*GG[{I, 0, -1}, z] - 8*GG[{I, 0, 0}, z] + 
       8*GG[{I, 0, 1}, z] - 20*Zeta[3]) + 
     GG[{0}, w]*((10*Pi^2*GG[{0}, z])/3 - (8*Pi^2*GG[{-I}, z])/3 - 
       (8*Pi^2*GG[{I}, z])/3 + 16*GG[{0, -1, -1}, z] - 16*GG[{0, -1, 0}, z] + 
       16*GG[{0, -1, 1}, z] - 32*GG[{0, 0, -1}, z] + 32*GG[{0, 0, 0}, z] - 
       32*GG[{0, 0, 1}, z] + 16*GG[{0, 1, -1}, z] - 16*GG[{0, 1, 0}, z] + 
       16*GG[{0, 1, 1}, z] + 16*GG[{-I, 0, -1}, z] - 16*GG[{-I, 0, 0}, z] + 
       16*GG[{-I, 0, 1}, z] + 16*GG[{I, 0, -1}, z] - 16*GG[{I, 0, 0}, z] + 
       16*GG[{I, 0, 1}, z] - 10*Zeta[3]) + GG[{z^(-1)}, w]*
      (32*GG[{0, -1, -1}, z] - 32*GG[{0, -1, 0}, z] + 32*GG[{0, -1, 1}, z] - 
       32*GG[{0, 0, -1}, z] + 32*GG[{0, 0, 0}, z] - 32*GG[{0, 0, 1}, z] + 
       32*GG[{0, 1, -1}, z] - 32*GG[{0, 1, 0}, z] + 32*GG[{0, 1, 1}, z] + 
       8*GG[{-I, 0, -1}, z] - 8*GG[{-I, 0, 0}, z] + 8*GG[{-I, 0, 1}, z] + 
       8*GG[{I, 0, -1}, z] - 8*GG[{I, 0, 0}, z] + 8*GG[{I, 0, 1}, z] - 
       2*Zeta[3]) + GG[{-z^(-1)}, w]*(8*Pi^2*GG[{-1}, 1] + 
       32*GG[{0, -1, -1}, z] - 32*GG[{0, -1, 0}, z] + 32*GG[{0, -1, 1}, z] - 
       32*GG[{0, 0, -1}, z] + 32*GG[{0, 0, 0}, z] - 32*GG[{0, 0, 1}, z] + 
       32*GG[{0, 1, -1}, z] - 32*GG[{0, 1, 0}, z] + 32*GG[{0, 1, 1}, z] + 
       8*GG[{-I, 0, -1}, z] - 8*GG[{-I, 0, 0}, z] + 8*GG[{-I, 0, 1}, z] + 
       8*GG[{I, 0, -1}, z] - 8*GG[{I, 0, 0}, z] + 8*GG[{I, 0, 1}, z] - 
       2*Zeta[3]) + GG[{I}, w]*((16*Pi^2*GG[{I}, z])/3 - 
       128*GG[{0, -1, -1}, z] + 128*GG[{0, -1, 0}, z] - 
       128*GG[{0, -1, 1}, z] + 160*GG[{0, 0, -1}, z] - 160*GG[{0, 0, 0}, z] + 
       160*GG[{0, 0, 1}, z] - 128*GG[{0, 1, -1}, z] + 128*GG[{0, 1, 0}, z] - 
       128*GG[{0, 1, 1}, z] - 32*GG[{-I, 0, -1}, z] + 32*GG[{-I, 0, 0}, z] - 
       32*GG[{-I, 0, 1}, z] - 32*GG[{I, 0, -1}, z] + 32*GG[{I, 0, 0}, z] - 
       32*GG[{I, 0, 1}, z] + 44*Zeta[3]) + GG[{-I}, w]*
      ((16*Pi^2*GG[{-I}, z])/3 + (16*Pi^2*GG[{I}, z])/3 - 
       128*GG[{0, -1, -1}, z] + 128*GG[{0, -1, 0}, z] - 
       128*GG[{0, -1, 1}, z] + 160*GG[{0, 0, -1}, z] - 160*GG[{0, 0, 0}, z] + 
       160*GG[{0, 0, 1}, z] - 128*GG[{0, 1, -1}, z] + 128*GG[{0, 1, 0}, z] - 
       128*GG[{0, 1, 1}, z] - 32*GG[{-I, 0, -1}, z] + 32*GG[{-I, 0, 0}, z] - 
       32*GG[{-I, 0, 1}, z] - 32*GG[{I, 0, -1}, z] + 32*GG[{I, 0, 0}, z] - 
       32*GG[{I, 0, 1}, z] + 44*Zeta[3])), 
 MI["fam1", 17] -> 2*ep*GG[{0}, w] + ep^2*(-Pi^2/6 - 4*GG[{-1, 0}, w] - 
     4*GG[{0, -1}, w] + 12*GG[{0, 0}, w] - 4*GG[{0, 1}, w] - 
     4*GG[{-I, 0}, w] - 4*GG[{I, 0}, w] - 4*GG[{1, 0}, w] - 
     4*GG[{0}, w]*Log[mb^2/mu^2]) + ep^3*((Pi^2*GG[{-1}, w])/3 - 
     Pi^2*GG[{0}, w] + (Pi^2*GG[{-I}, w])/3 + (Pi^2*GG[{I}, w])/3 + 
     (Pi^2*GG[{1}, w])/3 + 8*GG[{-1, -1, 0}, w] + 8*GG[{-1, 0, -1}, w] - 
     24*GG[{-1, 0, 0}, w] + 8*GG[{-1, 0, 1}, w] + 8*GG[{-1, -I, 0}, w] + 
     8*GG[{-1, I, 0}, w] + 8*GG[{-1, 1, 0}, w] + 8*GG[{0, -1, -1}, w] - 
     24*GG[{0, -1, 0}, w] + 8*GG[{0, -1, 1}, w] - 24*GG[{0, 0, -1}, w] + 
     56*GG[{0, 0, 0}, w] - 24*GG[{0, 0, 1}, w] - 16*GG[{0, -I, 0}, w] - 
     16*GG[{0, I, 0}, w] + 8*GG[{0, 1, -1}, w] - 24*GG[{0, 1, 0}, w] + 
     8*GG[{0, 1, 1}, w] + 8*GG[{-I, -1, 0}, w] + 8*GG[{-I, 0, -1}, w] - 
     24*GG[{-I, 0, 0}, w] + 8*GG[{-I, 0, 1}, w] + 8*GG[{-I, -I, 0}, w] + 
     8*GG[{-I, I, 0}, w] + 8*GG[{-I, 1, 0}, w] + 8*GG[{I, -1, 0}, w] + 
     8*GG[{I, 0, -1}, w] - 24*GG[{I, 0, 0}, w] + 8*GG[{I, 0, 1}, w] + 
     8*GG[{I, -I, 0}, w] + 8*GG[{I, I, 0}, w] + 8*GG[{I, 1, 0}, w] + 
     8*GG[{1, -1, 0}, w] + 8*GG[{1, 0, -1}, w] - 24*GG[{1, 0, 0}, w] + 
     8*GG[{1, 0, 1}, w] + 8*GG[{1, -I, 0}, w] + 8*GG[{1, I, 0}, w] + 
     8*GG[{1, 1, 0}, w] + (Pi^2/3 + 8*GG[{-1, 0}, w] + 8*GG[{0, -1}, w] - 
       24*GG[{0, 0}, w] + 8*GG[{0, 1}, w] + 8*GG[{-I, 0}, w] + 
       8*GG[{I, 0}, w] + 8*GG[{1, 0}, w])*Log[mb^2/mu^2] + 
     4*GG[{0}, w]*Log[mb^2/mu^2]^2 - 2*Zeta[3]) + 
   ep^4*(Pi^4/360 - (2*Pi^2*GG[{-1, -1}, w])/3 + 2*Pi^2*GG[{-1, 0}, w] - 
     (2*Pi^2*GG[{-1, -I}, w])/3 - (2*Pi^2*GG[{-1, I}, w])/3 - 
     (2*Pi^2*GG[{-1, 1}, w])/3 + 2*Pi^2*GG[{0, -1}, w] - 
     (14*Pi^2*GG[{0, 0}, w])/3 + (4*Pi^2*GG[{0, -I}, w])/3 + 
     (4*Pi^2*GG[{0, I}, w])/3 + 2*Pi^2*GG[{0, 1}, w] - 
     (2*Pi^2*GG[{-I, -1}, w])/3 + 2*Pi^2*GG[{-I, 0}, w] - 
     (2*Pi^2*GG[{-I, -I}, w])/3 - (2*Pi^2*GG[{-I, I}, w])/3 - 
     (2*Pi^2*GG[{-I, 1}, w])/3 - (2*Pi^2*GG[{I, -1}, w])/3 + 
     2*Pi^2*GG[{I, 0}, w] - (2*Pi^2*GG[{I, -I}, w])/3 - 
     (2*Pi^2*GG[{I, I}, w])/3 - (2*Pi^2*GG[{I, 1}, w])/3 - 
     (2*Pi^2*GG[{1, -1}, w])/3 + 2*Pi^2*GG[{1, 0}, w] - 
     (2*Pi^2*GG[{1, -I}, w])/3 - (2*Pi^2*GG[{1, I}, w])/3 - 
     (2*Pi^2*GG[{1, 1}, w])/3 - 16*GG[{-1, -1, -1, 0}, w] - 
     16*GG[{-1, -1, 0, -1}, w] + 48*GG[{-1, -1, 0, 0}, w] - 
     16*GG[{-1, -1, 0, 1}, w] - 16*GG[{-1, -1, -I, 0}, w] - 
     16*GG[{-1, -1, I, 0}, w] - 16*GG[{-1, -1, 1, 0}, w] - 
     16*GG[{-1, 0, -1, -1}, w] + 48*GG[{-1, 0, -1, 0}, w] - 
     16*GG[{-1, 0, -1, 1}, w] + 48*GG[{-1, 0, 0, -1}, w] - 
     112*GG[{-1, 0, 0, 0}, w] + 48*GG[{-1, 0, 0, 1}, w] + 
     32*GG[{-1, 0, -I, 0}, w] + 32*GG[{-1, 0, I, 0}, w] - 
     16*GG[{-1, 0, 1, -1}, w] + 48*GG[{-1, 0, 1, 0}, w] - 
     16*GG[{-1, 0, 1, 1}, w] - 16*GG[{-1, -I, -1, 0}, w] - 
     16*GG[{-1, -I, 0, -1}, w] + 48*GG[{-1, -I, 0, 0}, w] - 
     16*GG[{-1, -I, 0, 1}, w] - 16*GG[{-1, -I, -I, 0}, w] - 
     16*GG[{-1, -I, I, 0}, w] - 16*GG[{-1, -I, 1, 0}, w] - 
     16*GG[{-1, I, -1, 0}, w] - 16*GG[{-1, I, 0, -1}, w] + 
     48*GG[{-1, I, 0, 0}, w] - 16*GG[{-1, I, 0, 1}, w] - 
     16*GG[{-1, I, -I, 0}, w] - 16*GG[{-1, I, I, 0}, w] - 
     16*GG[{-1, I, 1, 0}, w] - 16*GG[{-1, 1, -1, 0}, w] - 
     16*GG[{-1, 1, 0, -1}, w] + 48*GG[{-1, 1, 0, 0}, w] - 
     16*GG[{-1, 1, 0, 1}, w] - 16*GG[{-1, 1, -I, 0}, w] - 
     16*GG[{-1, 1, I, 0}, w] - 16*GG[{-1, 1, 1, 0}, w] - 
     16*GG[{0, -1, -1, -1}, w] + 48*GG[{0, -1, -1, 0}, w] - 
     16*GG[{0, -1, -1, 1}, w] + 48*GG[{0, -1, 0, -1}, w] - 
     112*GG[{0, -1, 0, 0}, w] + 48*GG[{0, -1, 0, 1}, w] + 
     32*GG[{0, -1, -I, 0}, w] + 32*GG[{0, -1, I, 0}, w] - 
     16*GG[{0, -1, 1, -1}, w] + 48*GG[{0, -1, 1, 0}, w] - 
     16*GG[{0, -1, 1, 1}, w] + 48*GG[{0, 0, -1, -1}, w] - 
     112*GG[{0, 0, -1, 0}, w] + 48*GG[{0, 0, -1, 1}, w] - 
     112*GG[{0, 0, 0, -1}, w] + 240*GG[{0, 0, 0, 0}, w] - 
     112*GG[{0, 0, 0, 1}, w] - 64*GG[{0, 0, -I, 0}, w] - 
     64*GG[{0, 0, I, 0}, w] + 48*GG[{0, 0, 1, -1}, w] - 
     112*GG[{0, 0, 1, 0}, w] + 48*GG[{0, 0, 1, 1}, w] + 
     32*GG[{0, -I, -1, 0}, w] + 32*GG[{0, -I, 0, -1}, w] - 
     96*GG[{0, -I, 0, 0}, w] + 32*GG[{0, -I, 0, 1}, w] + 
     32*GG[{0, -I, -I, 0}, w] + 32*GG[{0, -I, I, 0}, w] + 
     32*GG[{0, -I, 1, 0}, w] + 32*GG[{0, I, -1, 0}, w] + 
     32*GG[{0, I, 0, -1}, w] - 96*GG[{0, I, 0, 0}, w] + 
     32*GG[{0, I, 0, 1}, w] + 32*GG[{0, I, -I, 0}, w] + 
     32*GG[{0, I, I, 0}, w] + 32*GG[{0, I, 1, 0}, w] - 
     16*GG[{0, 1, -1, -1}, w] + 48*GG[{0, 1, -1, 0}, w] - 
     16*GG[{0, 1, -1, 1}, w] + 48*GG[{0, 1, 0, -1}, w] - 
     112*GG[{0, 1, 0, 0}, w] + 48*GG[{0, 1, 0, 1}, w] + 
     32*GG[{0, 1, -I, 0}, w] + 32*GG[{0, 1, I, 0}, w] - 
     16*GG[{0, 1, 1, -1}, w] + 48*GG[{0, 1, 1, 0}, w] - 
     16*GG[{0, 1, 1, 1}, w] - 16*GG[{-I, -1, -1, 0}, w] - 
     16*GG[{-I, -1, 0, -1}, w] + 48*GG[{-I, -1, 0, 0}, w] - 
     16*GG[{-I, -1, 0, 1}, w] - 16*GG[{-I, -1, -I, 0}, w] - 
     16*GG[{-I, -1, I, 0}, w] - 16*GG[{-I, -1, 1, 0}, w] - 
     16*GG[{-I, 0, -1, -1}, w] + 48*GG[{-I, 0, -1, 0}, w] - 
     16*GG[{-I, 0, -1, 1}, w] + 48*GG[{-I, 0, 0, -1}, w] - 
     112*GG[{-I, 0, 0, 0}, w] + 48*GG[{-I, 0, 0, 1}, w] + 
     32*GG[{-I, 0, -I, 0}, w] + 32*GG[{-I, 0, I, 0}, w] - 
     16*GG[{-I, 0, 1, -1}, w] + 48*GG[{-I, 0, 1, 0}, w] - 
     16*GG[{-I, 0, 1, 1}, w] - 16*GG[{-I, -I, -1, 0}, w] - 
     16*GG[{-I, -I, 0, -1}, w] + 48*GG[{-I, -I, 0, 0}, w] - 
     16*GG[{-I, -I, 0, 1}, w] - 16*GG[{-I, -I, -I, 0}, w] - 
     16*GG[{-I, -I, I, 0}, w] - 16*GG[{-I, -I, 1, 0}, w] - 
     16*GG[{-I, I, -1, 0}, w] - 16*GG[{-I, I, 0, -1}, w] + 
     48*GG[{-I, I, 0, 0}, w] - 16*GG[{-I, I, 0, 1}, w] - 
     16*GG[{-I, I, -I, 0}, w] - 16*GG[{-I, I, I, 0}, w] - 
     16*GG[{-I, I, 1, 0}, w] - 16*GG[{-I, 1, -1, 0}, w] - 
     16*GG[{-I, 1, 0, -1}, w] + 48*GG[{-I, 1, 0, 0}, w] - 
     16*GG[{-I, 1, 0, 1}, w] - 16*GG[{-I, 1, -I, 0}, w] - 
     16*GG[{-I, 1, I, 0}, w] - 16*GG[{-I, 1, 1, 0}, w] - 
     16*GG[{I, -1, -1, 0}, w] - 16*GG[{I, -1, 0, -1}, w] + 
     48*GG[{I, -1, 0, 0}, w] - 16*GG[{I, -1, 0, 1}, w] - 
     16*GG[{I, -1, -I, 0}, w] - 16*GG[{I, -1, I, 0}, w] - 
     16*GG[{I, -1, 1, 0}, w] - 16*GG[{I, 0, -1, -1}, w] + 
     48*GG[{I, 0, -1, 0}, w] - 16*GG[{I, 0, -1, 1}, w] + 
     48*GG[{I, 0, 0, -1}, w] - 112*GG[{I, 0, 0, 0}, w] + 
     48*GG[{I, 0, 0, 1}, w] + 32*GG[{I, 0, -I, 0}, w] + 
     32*GG[{I, 0, I, 0}, w] - 16*GG[{I, 0, 1, -1}, w] + 
     48*GG[{I, 0, 1, 0}, w] - 16*GG[{I, 0, 1, 1}, w] - 
     16*GG[{I, -I, -1, 0}, w] - 16*GG[{I, -I, 0, -1}, w] + 
     48*GG[{I, -I, 0, 0}, w] - 16*GG[{I, -I, 0, 1}, w] - 
     16*GG[{I, -I, -I, 0}, w] - 16*GG[{I, -I, I, 0}, w] - 
     16*GG[{I, -I, 1, 0}, w] - 16*GG[{I, I, -1, 0}, w] - 
     16*GG[{I, I, 0, -1}, w] + 48*GG[{I, I, 0, 0}, w] - 
     16*GG[{I, I, 0, 1}, w] - 16*GG[{I, I, -I, 0}, w] - 
     16*GG[{I, I, I, 0}, w] - 16*GG[{I, I, 1, 0}, w] - 
     16*GG[{I, 1, -1, 0}, w] - 16*GG[{I, 1, 0, -1}, w] + 
     48*GG[{I, 1, 0, 0}, w] - 16*GG[{I, 1, 0, 1}, w] - 
     16*GG[{I, 1, -I, 0}, w] - 16*GG[{I, 1, I, 0}, w] - 
     16*GG[{I, 1, 1, 0}, w] - 16*GG[{1, -1, -1, 0}, w] - 
     16*GG[{1, -1, 0, -1}, w] + 48*GG[{1, -1, 0, 0}, w] - 
     16*GG[{1, -1, 0, 1}, w] - 16*GG[{1, -1, -I, 0}, w] - 
     16*GG[{1, -1, I, 0}, w] - 16*GG[{1, -1, 1, 0}, w] - 
     16*GG[{1, 0, -1, -1}, w] + 48*GG[{1, 0, -1, 0}, w] - 
     16*GG[{1, 0, -1, 1}, w] + 48*GG[{1, 0, 0, -1}, w] - 
     112*GG[{1, 0, 0, 0}, w] + 48*GG[{1, 0, 0, 1}, w] + 
     32*GG[{1, 0, -I, 0}, w] + 32*GG[{1, 0, I, 0}, w] - 
     16*GG[{1, 0, 1, -1}, w] + 48*GG[{1, 0, 1, 0}, w] - 
     16*GG[{1, 0, 1, 1}, w] - 16*GG[{1, -I, -1, 0}, w] - 
     16*GG[{1, -I, 0, -1}, w] + 48*GG[{1, -I, 0, 0}, w] - 
     16*GG[{1, -I, 0, 1}, w] - 16*GG[{1, -I, -I, 0}, w] - 
     16*GG[{1, -I, I, 0}, w] - 16*GG[{1, -I, 1, 0}, w] - 
     16*GG[{1, I, -1, 0}, w] - 16*GG[{1, I, 0, -1}, w] + 
     48*GG[{1, I, 0, 0}, w] - 16*GG[{1, I, 0, 1}, w] - 
     16*GG[{1, I, -I, 0}, w] - 16*GG[{1, I, I, 0}, w] - 
     16*GG[{1, I, 1, 0}, w] - 16*GG[{1, 1, -1, 0}, w] - 
     16*GG[{1, 1, 0, -1}, w] + 48*GG[{1, 1, 0, 0}, w] - 
     16*GG[{1, 1, 0, 1}, w] - 16*GG[{1, 1, -I, 0}, w] - 
     16*GG[{1, 1, I, 0}, w] - 16*GG[{1, 1, 1, 0}, w] + 
     (-Pi^2/3 - 8*GG[{-1, 0}, w] - 8*GG[{0, -1}, w] + 24*GG[{0, 0}, w] - 
       8*GG[{0, 1}, w] - 8*GG[{-I, 0}, w] - 8*GG[{I, 0}, w] - 
       8*GG[{1, 0}, w])*Log[mb^2/mu^2]^2 - (8*GG[{0}, w]*Log[mb^2/mu^2]^3)/
      3 + 4*GG[{-1}, w]*Zeta[3] - 12*GG[{0}, w]*Zeta[3] + 
     4*GG[{-I}, w]*Zeta[3] + 4*GG[{I}, w]*Zeta[3] + 4*GG[{1}, w]*Zeta[3] + 
     Log[mb^2/mu^2]*((-2*Pi^2*GG[{-1}, w])/3 + 2*Pi^2*GG[{0}, w] - 
       (2*Pi^2*GG[{-I}, w])/3 - (2*Pi^2*GG[{I}, w])/3 - 
       (2*Pi^2*GG[{1}, w])/3 - 16*GG[{-1, -1, 0}, w] - 
       16*GG[{-1, 0, -1}, w] + 48*GG[{-1, 0, 0}, w] - 16*GG[{-1, 0, 1}, w] - 
       16*GG[{-1, -I, 0}, w] - 16*GG[{-1, I, 0}, w] - 16*GG[{-1, 1, 0}, w] - 
       16*GG[{0, -1, -1}, w] + 48*GG[{0, -1, 0}, w] - 16*GG[{0, -1, 1}, w] + 
       48*GG[{0, 0, -1}, w] - 112*GG[{0, 0, 0}, w] + 48*GG[{0, 0, 1}, w] + 
       32*GG[{0, -I, 0}, w] + 32*GG[{0, I, 0}, w] - 16*GG[{0, 1, -1}, w] + 
       48*GG[{0, 1, 0}, w] - 16*GG[{0, 1, 1}, w] - 16*GG[{-I, -1, 0}, w] - 
       16*GG[{-I, 0, -1}, w] + 48*GG[{-I, 0, 0}, w] - 16*GG[{-I, 0, 1}, w] - 
       16*GG[{-I, -I, 0}, w] - 16*GG[{-I, I, 0}, w] - 16*GG[{-I, 1, 0}, w] - 
       16*GG[{I, -1, 0}, w] - 16*GG[{I, 0, -1}, w] + 48*GG[{I, 0, 0}, w] - 
       16*GG[{I, 0, 1}, w] - 16*GG[{I, -I, 0}, w] - 16*GG[{I, I, 0}, w] - 
       16*GG[{I, 1, 0}, w] - 16*GG[{1, -1, 0}, w] - 16*GG[{1, 0, -1}, w] + 
       48*GG[{1, 0, 0}, w] - 16*GG[{1, 0, 1}, w] - 16*GG[{1, -I, 0}, w] - 
       16*GG[{1, I, 0}, w] - 16*GG[{1, 1, 0}, w] + 4*Zeta[3])), 
 MI["fam1", 18] -> ep^3*GG[{0}, w]*((-4*Pi^2)/3 + 8*GG[{0, -1}, z] - 
     8*GG[{0, 0}, z] + 8*GG[{0, 1}, z]) + 
   ep^4*(Pi^4/9 + GG[{0, 1}, w]*((8*Pi^2)/3 - 16*GG[{0, 1}, z]) + 
     GG[{-1, 0}, w]*((8*Pi^2)/3 - 16*GG[{0, -1}, z] + 16*GG[{0, 0}, z] - 
       16*GG[{0, 1}, z]) + GG[{0, -1}, w]*((8*Pi^2)/3 - 16*GG[{0, -1}, z] + 
       16*GG[{0, 0}, z] - 16*GG[{0, 1}, z]) + GG[{0, 0}, w]*
      (-8*Pi^2 - 48*GG[{0, 0}, z] + 48*GG[{0, 1}, z]) + 
     (8*Pi^2*GG[{-I, 0}, w])/3 + (8*Pi^2*GG[{I, 0}, w])/3 + 
     GG[{0, 1}, z]*((-2*Pi^2)/3 - 16*GG[{-I, 0}, w] - 16*GG[{I, 0}, w] - 
       16*GG[{1, 0}, w]) + GG[{0, -1}, z]*((-2*Pi^2)/3 + 48*GG[{0, 0}, w] - 
       16*GG[{0, 1}, w] - 16*GG[{-I, 0}, w] - 16*GG[{I, 0}, w] - 
       16*GG[{1, 0}, w]) + (8*Pi^2*GG[{1, 0}, w])/3 + 
     GG[{0, 0}, z]*((2*Pi^2)/3 + 16*GG[{0, 1}, w] + 16*GG[{-I, 0}, w] + 
       16*GG[{I, 0}, w] + 16*GG[{1, 0}, w]) + 
     GG[{0}, w]*((8*Pi^2)/3 - 16*GG[{0, -1}, z] + 16*GG[{0, 0}, z] - 
       16*GG[{0, 1}, z])*Log[mb^2/mu^2] + 
     GG[{0}, w]*((10*Pi^2*GG[{0}, z])/3 - (8*Pi^2*GG[{-I}, z])/3 - 
       (8*Pi^2*GG[{I}, z])/3 + 16*GG[{0, -1, -1}, z] - 16*GG[{0, -1, 0}, z] + 
       16*GG[{0, -1, 1}, z] - 32*GG[{0, 0, -1}, z] + 32*GG[{0, 0, 0}, z] - 
       32*GG[{0, 0, 1}, z] + 16*GG[{0, 1, -1}, z] - 16*GG[{0, 1, 0}, z] + 
       16*GG[{0, 1, 1}, z] + 16*GG[{-I, 0, -1}, z] - 16*GG[{-I, 0, 0}, z] + 
       16*GG[{-I, 0, 1}, z] + 16*GG[{I, 0, -1}, z] - 16*GG[{I, 0, 0}, z] + 
       16*GG[{I, 0, 1}, z] - 10*Zeta[3])), 
 MI["fam1", 19] -> ep^3*(-16*GG[{-1, 0, 0}, w] + 8*GG[{0, -1, 0}, w] + 
     8*GG[{0, 0, -1}, w] + 8*GG[{0, 0, 1}, w] + 8*GG[{0, 1, 0}, w] - 
     16*GG[{1, 0, 0}, w] - 6*Zeta[3]) + 
   ep^4*(-Pi^4/10 + (4*Pi^2*GG[{-1, 0}, w])/3 - (2*Pi^2*GG[{0, -1}, w])/3 - 
     (2*Pi^2*GG[{0, 1}, w])/3 + (4*Pi^2*GG[{1, 0}, w])/3 + 
     16*GG[{-1, 0, -1, 0}, w] - 16*GG[{-1, 0, 0, -1}, w] - 
     96*GG[{-1, 0, 0, 0}, w] - 16*GG[{-1, 0, 0, 1}, w] + 
     96*GG[{-1, 0, -I, 0}, w] + 96*GG[{-1, 0, I, 0}, w] + 
     16*GG[{-1, 0, 1, 0}, w] - 16*GG[{0, -1, -1, 0}, w] - 
     16*GG[{0, -1, 0, -1}, w] + 48*GG[{0, -1, 0, 0}, w] - 
     16*GG[{0, -1, 0, 1}, w] - 16*GG[{0, -1, -I, 0}, w] - 
     16*GG[{0, -1, I, 0}, w] - 16*GG[{0, -1, 1, 0}, w] - 
     16*GG[{0, 0, -1, -1}, w] + 32*GG[{0, 0, -1, 0}, w] - 
     16*GG[{0, 0, -1, 1}, w] + 64*GG[{0, 0, 0, -1}, w] + 
     64*GG[{0, 0, 0, 1}, w] - 80*GG[{0, 0, -I, 0}, w] - 
     80*GG[{0, 0, I, 0}, w] - 16*GG[{0, 0, 1, -1}, w] + 
     32*GG[{0, 0, 1, 0}, w] - 16*GG[{0, 0, 1, 1}, w] - 
     16*GG[{0, -I, -1, 0}, w] - 16*GG[{0, -I, 0, -1}, w] + 
     32*GG[{0, -I, 0, 0}, w] - 16*GG[{0, -I, 0, 1}, w] - 
     16*GG[{0, -I, 1, 0}, w] - 16*GG[{0, I, -1, 0}, w] - 
     16*GG[{0, I, 0, -1}, w] + 32*GG[{0, I, 0, 0}, w] - 
     16*GG[{0, I, 0, 1}, w] - 16*GG[{0, I, 1, 0}, w] - 
     16*GG[{0, 1, -1, 0}, w] - 16*GG[{0, 1, 0, -1}, w] + 
     48*GG[{0, 1, 0, 0}, w] - 16*GG[{0, 1, 0, 1}, w] - 
     16*GG[{0, 1, -I, 0}, w] - 16*GG[{0, 1, I, 0}, w] - 
     16*GG[{0, 1, 1, 0}, w] + 16*GG[{1, 0, -1, 0}, w] - 
     16*GG[{1, 0, 0, -1}, w] - 96*GG[{1, 0, 0, 0}, w] - 
     16*GG[{1, 0, 0, 1}, w] + 96*GG[{1, 0, -I, 0}, w] + 
     96*GG[{1, 0, I, 0}, w] + 16*GG[{1, 0, 1, 0}, w] + 
     24*GG[{-1}, w]*Zeta[3] - 24*GG[{0}, w]*Zeta[3] + 24*GG[{1}, w]*Zeta[3] + 
     Log[mb^2/mu^2]*(32*GG[{-1, 0, 0}, w] - 16*GG[{0, -1, 0}, w] - 
       16*GG[{0, 0, -1}, w] - 16*GG[{0, 0, 1}, w] - 16*GG[{0, 1, 0}, w] + 
       32*GG[{1, 0, 0}, w] + 12*Zeta[3])), 
 MI["fam1", 20] -> ep^4*((14*Pi^4)/45 + GG[{0, I}, w]*
     ((16*Pi^2)/3 - 32*GG[{0, 1}, z]) + GG[{0, -I}, w]*
     ((16*Pi^2)/3 - 32*GG[{0, -1}, z] - 32*GG[{0, 1}, z]) - 
    (10*Pi^2*GG[{0, -z^(-1)}, w])/3 + (2*Pi^2*GG[{0, z^(-1)}, w])/3 - 
    (10*Pi^2*GG[{0, -z}, w])/3 + GG[{0, 0}, z]*
     ((8*Pi^2)/3 + 32*GG[{0, -I}, w] + 32*GG[{0, I}, w] - 
      8*GG[{0, -z^(-1)}, w] - 8*GG[{0, z^(-1)}, w] - 8*GG[{0, -z}, w] - 
      8*GG[{0, z}, w]) + (2*Pi^2*GG[{0, z}, w])/3 + 
    GG[{0, 1}, z]*(8*GG[{0, -z^(-1)}, w] + 8*GG[{0, z^(-1)}, w] + 
      8*GG[{0, -z}, w] + 8*GG[{0, z}, w]) + GG[{0, -1}, z]*
     (-32*GG[{0, I}, w] + 8*GG[{0, -z^(-1)}, w] + 8*GG[{0, z^(-1)}, w] + 
      8*GG[{0, -z}, w] + 8*GG[{0, z}, w]) + (8*GG[{0}, z] - 8*GG[{1}, z])*
     GG[{0, 0, -z^(-1)}, w] + GG[{0}, z]*(8*GG[{0, 0, z^(-1)}, w] - 
      8*GG[{0, 0, -z}, w] - 8*GG[{0, 0, z}, w] - 16*GG[{0, -I, -z^(-1)}, w] - 
      16*GG[{0, -I, z^(-1)}, w] + 16*GG[{0, -I, -z}, w] + 
      16*GG[{0, -I, z}, w] - 16*GG[{0, I, -z^(-1)}, w] - 
      16*GG[{0, I, z^(-1)}, w] + 16*GG[{0, I, -z}, w] + 16*GG[{0, I, z}, w] + 
      8*GG[{0, -z^(-1), z^(-1)}, w] - 8*GG[{0, -z^(-1), z}, w] + 
      8*GG[{0, z^(-1), -z^(-1)}, w] - 8*GG[{0, z^(-1), -z}, w] + 
      8*GG[{0, -z, z^(-1)}, w] - 8*GG[{0, -z, z}, w] + 
      8*GG[{0, z, -z^(-1)}, w] - 8*GG[{0, z, -z}, w]) + 
    GG[{1}, z]*(-8*GG[{0, 0, z^(-1)}, w] + 8*GG[{0, 0, -z}, w] + 
      8*GG[{0, 0, z}, w] + 16*GG[{0, -I, -z^(-1)}, w] + 
      16*GG[{0, -I, z^(-1)}, w] - 16*GG[{0, -I, -z}, w] - 
      16*GG[{0, -I, z}, w] + 16*GG[{0, I, -z^(-1)}, w] + 
      16*GG[{0, I, z^(-1)}, w] - 16*GG[{0, I, -z}, w] - 16*GG[{0, I, z}, w] - 
      8*GG[{0, -z^(-1), z^(-1)}, w] + 8*GG[{0, -z^(-1), z}, w] - 
      8*GG[{0, z^(-1), -z^(-1)}, w] + 8*GG[{0, z^(-1), -z}, w] - 
      8*GG[{0, -z, z^(-1)}, w] + 8*GG[{0, -z, z}, w] - 
      8*GG[{0, z, -z^(-1)}, w] + 8*GG[{0, z, -z}, w]) + 
    GG[{-1}, z]*(-8*GG[{0, 0, -z^(-1)}, w] - 8*GG[{0, 0, z^(-1)}, w] + 
      8*GG[{0, 0, -z}, w] + 8*GG[{0, 0, z}, w] + 16*GG[{0, -I, -z^(-1)}, w] + 
      16*GG[{0, -I, z^(-1)}, w] - 16*GG[{0, -I, -z}, w] - 
      16*GG[{0, -I, z}, w] + 16*GG[{0, I, -z^(-1)}, w] + 
      16*GG[{0, I, z^(-1)}, w] - 16*GG[{0, I, -z}, w] - 16*GG[{0, I, z}, w] - 
      8*GG[{0, -z^(-1), z^(-1)}, w] + 8*GG[{0, -z^(-1), z}, w] - 
      8*GG[{0, z^(-1), -z^(-1)}, w] + 8*GG[{0, z^(-1), -z}, w] - 
      8*GG[{0, -z, z^(-1)}, w] + 8*GG[{0, -z, z}, w] - 
      8*GG[{0, z, -z^(-1)}, w] + 8*GG[{0, z, -z}, w]) - 
    16*GG[{0, 0, 0, -1}, z] + 16*GG[{0, 0, 0, 0}, z] - 
    16*GG[{0, 0, 0, 1}, z] + 8*GG[{0, 0, -z^(-1), -1}, w] - 
    8*GG[{0, 0, -z^(-1), 0}, w] + 8*GG[{0, 0, -z^(-1), 1}, w] + 
    8*GG[{0, 0, z^(-1), -1}, w] - 8*GG[{0, 0, z^(-1), 0}, w] + 
    8*GG[{0, 0, z^(-1), 1}, w] - 8*GG[{0, 0, -z, -1}, w] + 
    8*GG[{0, 0, -z, 0}, w] - 8*GG[{0, 0, -z, 1}, w] - 
    8*GG[{0, 0, z, -1}, w] + 8*GG[{0, 0, z, 0}, w] - 8*GG[{0, 0, z, 1}, w] - 
    16*GG[{0, -I, -z^(-1), -1}, w] + 16*GG[{0, -I, -z^(-1), 0}, w] - 
    16*GG[{0, -I, -z^(-1), 1}, w] - 16*GG[{0, -I, z^(-1), -1}, w] + 
    16*GG[{0, -I, z^(-1), 0}, w] - 16*GG[{0, -I, z^(-1), 1}, w] + 
    16*GG[{0, -I, -z, -1}, w] - 16*GG[{0, -I, -z, 0}, w] + 
    16*GG[{0, -I, -z, 1}, w] + 16*GG[{0, -I, z, -1}, w] - 
    16*GG[{0, -I, z, 0}, w] + 16*GG[{0, -I, z, 1}, w] - 
    16*GG[{0, I, -z^(-1), -1}, w] + 16*GG[{0, I, -z^(-1), 0}, w] - 
    16*GG[{0, I, -z^(-1), 1}, w] - 16*GG[{0, I, z^(-1), -1}, w] + 
    16*GG[{0, I, z^(-1), 0}, w] - 16*GG[{0, I, z^(-1), 1}, w] + 
    16*GG[{0, I, -z, -1}, w] - 16*GG[{0, I, -z, 0}, w] + 
    16*GG[{0, I, -z, 1}, w] + 16*GG[{0, I, z, -1}, w] - 
    16*GG[{0, I, z, 0}, w] + 16*GG[{0, I, z, 1}, w] - 
    8*GG[{0, -z^(-1), 0, 0}, w] + 8*GG[{0, -z^(-1), z^(-1), -1}, w] - 
    8*GG[{0, -z^(-1), z^(-1), 0}, w] + 8*GG[{0, -z^(-1), z^(-1), 1}, w] - 
    8*GG[{0, -z^(-1), z, -1}, w] + 8*GG[{0, -z^(-1), z, 0}, w] - 
    8*GG[{0, -z^(-1), z, 1}, w] - 8*GG[{0, z^(-1), 0, 0}, w] + 
    8*GG[{0, z^(-1), -z^(-1), -1}, w] - 8*GG[{0, z^(-1), -z^(-1), 0}, w] + 
    8*GG[{0, z^(-1), -z^(-1), 1}, w] - 8*GG[{0, z^(-1), -z, -1}, w] + 
    8*GG[{0, z^(-1), -z, 0}, w] - 8*GG[{0, z^(-1), -z, 1}, w] + 
    8*GG[{0, -z, 0, 0}, w] + 8*GG[{0, -z, z^(-1), -1}, w] - 
    8*GG[{0, -z, z^(-1), 0}, w] + 8*GG[{0, -z, z^(-1), 1}, w] - 
    8*GG[{0, -z, z, -1}, w] + 8*GG[{0, -z, z, 0}, w] - 
    8*GG[{0, -z, z, 1}, w] + 8*GG[{0, z, 0, 0}, w] + 
    8*GG[{0, z, -z^(-1), -1}, w] - 8*GG[{0, z, -z^(-1), 0}, w] + 
    8*GG[{0, z, -z^(-1), 1}, w] - 8*GG[{0, z, -z, -1}, w] + 
    8*GG[{0, z, -z, 0}, w] - 8*GG[{0, z, -z, 1}, w])}


==> anc/MIdef.m <==
(* ::Package:: *)

(* Please refer to:

R. Mondini, U. Schubert and C. Williams

"Top Induced contributions to H-> ff at O(Subsuperscript[\[Alpha], s, 3])"

[arXiv:] *)



(* Description:

This file contains the transformation from the integrals \[CapitalTau] depicted in Figure 8 to the canoncial integrals given in the file "MISol.m". 
Please note that the integrals \[CapitalTau] are given in reduze notation.  *) 



(* Conventions:

- dimensional regularization scheme with number of spacetime dimensions d=4-2ep.

- Minkowskian metric with signature (+,-,...,-)

- integration measure defined in eq.(2.41)

- the integrals are given as functions of w, z defined in eq.(2.43)

- the left hand side of each arrow symbolizes the propagator structures of the integrals \[CapitalTau]. 
 For example INT["fam1", {2, 2, 0, 0, 0, 0, 0}] represents the master integral where 
 the first and second denominator defined in eq.(2.42) are raised to 
 power 2. 
 *)


(*Explicit Result*)
{INT["fam1", {2, 2, 0, 0, 0, 0, 0}] -> ep^2*MI["fam1", 1], 
 INT["fam1", {0, 2, 0, 2, 0, 0, 0}] -> ep^2*MI["fam1", 2], 
 INT["fam1", {2, 2, 0, 1, 0, 0, 0}] -> 
  (ep^2*mb^2*(-1 + w^2)^2*z^2*MI["fam1", 3])/(w^2*(-1 + z^2)^2), 
 INT["fam1", {1, 2, 0, 2, 0, 0, 0}] -> 
  (2*ep^2*mb^2*(-1 + w^2)*z*MI["fam1", 3])/(w*(-1 + z^2)) + 
   (ep^2*mb^2*(-1 + w^2)*z*MI["fam1", 4])/(w*(-1 + z^2)), 
 INT["fam1", {0, 2, 2, 0, 1, 0, 0}] -> (ep^2*mb^2*(-1 + w^2)^2*MI["fam1", 5])/
   w^2, INT["fam1", {0, 2, 0, 2, 1, 0, 0}] -> 
  (ep^2*mb^2*(-1 + w^2)^2*MI["fam1", 6])/w^2, 
 INT["fam1", {0, 1, 0, 2, 2, 0, 0}] -> 
  -((ep^2*mb^2*(-1 + w^2)*MI["fam1", 6])/w^2) - 
   (ep^2*mb^2*(-1 + w^4)*MI["fam1", 7])/w^2, 
 INT["fam1", {2, 2, 0, 0, 0, 1, 0}] -> 
  -((ep^2*mb^2*(-1 + w^4)*MI["fam1", 8])/w^2), 
 INT["fam1", {0, 2, 0, 2, 0, 1, 0}] -> 
  -((ep^2*mb^2*(-1 + w^4)*MI["fam1", 9])/w^2), 
 INT["fam1", {1, 2, 1, 0, 1, 0, 0}] -> 
  -((ep^3*mb^2*(-1 + w^2)^2*(1 + z^2)*MI["fam1", 10])/(w^2*(-1 + z^2))), 
 INT["fam1", {1, 2, 0, 1, 1, 0, 0}] -> 
  -((ep^3*mb^2*(-1 + w^2)^2*(1 + z^2)*MI["fam1", 11])/(w^2*(-1 + z^2))), 
 INT["fam1", {2, 2, 0, 1, 1, 0, 0}] -> 
  (ep^2*mb^2*(-1 + w^2)*(1 + w^2)*MI["fam1", 6])/(2*w^2*(-1 + z^2)) + 
   (ep^2*mb^2*(-1 + w^4)*MI["fam1", 7])/(w^2*(-1 + z^2)) + 
   (ep^2*mb^4*(-1 + w^2)^3*(1 + w^2)*(z^2 + z^4)*MI["fam1", 12])/
    (w^4*(-1 + z^2)^3), INT["fam1", {2, 1, 0, 1, 0, 1, 0}] -> 
  -((ep^3*mb^2*(-1 + w^2)^2*(1 + z^2)*MI["fam1", 13])/(w^2*(-1 + z^2))), 
 INT["fam1", {1, 1, 0, 2, 0, 1, 0}] -> 
  -((ep^3*mb^2*(-1 + w^2)^2*(1 + z^2)*MI["fam1", 14])/(w^2*(-1 + z^2))), 
 INT["fam1", {2, 1, 0, 1, 1, 1, 0}] -> 
  (ep^2*mb^2*(-1 + w^2)*(1 + w^2)*MI["fam1", 6])/(2*w^2*(-1 + z^2)) + 
   (ep^2*mb^2*(-1 + w^2)*(1 + w^2)*MI["fam1", 7])/(w^2*(-1 + z^2)) + 
   (2*ep^2*mb^4*(-1 + w^2)^3*z^2*(w^2 + z^2)*MI["fam1", 12])/
    (w^4*(-1 + z^2)^3) + (4*ep^3*mb^2*(-1 + w^2)^2*MI["fam1", 13])/
    (w^2*(-1 + z^2)) + (2*ep^3*mb^2*(-1 + w^2)^2*MI["fam1", 14])/
    (w^2*(-1 + z^2)) + (ep^2*(1 + 2*ep)*mb^4*(-1 + w^2)^4*z^2*MI["fam1", 15])/
    (w^4*(-1 + z^2)^2), INT["fam1", {1, 2, 0, 1, 1, 1, 0}] -> 
  (ep^3*mb^4*(-1 + w^2)^3*(1 + w^2)*(1 + z^2)*MI["fam1", 16])/
   (w^4*(-1 + z^2)), INT["fam1", {0, 2, 2, 0, 1, 1, 0}] -> 
  -((ep^2*mb^4*(-1 + w^2)^3*(1 + w^2)*MI["fam1", 17])/w^4), 
 INT["fam1", {1, 2, 1, 0, 1, 1, 0}] -> 
  (ep^3*mb^4*(-1 + w^2)^3*(1 + w^2)*(1 + z^2)*MI["fam1", 18])/
   (w^4*(-1 + z^2)), INT["fam1", {0, 1, 1, 1, 1, 1, 0}] -> 
  ((1 - 2*ep)*ep^3*mb^2*(-1 + w^2)^2*MI["fam1", 19])/w^2, 
 INT["fam1", {1, 1, 1, 1, 1, 1, 0}] -> 
  -((ep^4*mb^4*(-1 + w^2)^4*(1 + z^2)*MI["fam1", 20])/(w^4*(-1 + z^2)))}

